Misalignment vs Topology in Axion-Like Models

Cosmological axions, an important dark matter candidate, are generated when a scalar field with a spontaneously broken O(2) invariance develops an explicitly O(2)-breaking tilt cosmologically, leading to coherent production of long-wavelength modes which could be dark matter. It appears that the production efficiency of this mechanism is low, despite possible production from topological structures. To understand this better, we examine production in O(N) generalizations. In particular we highlight the importance of how fast the explicit O(N)-breaking potential turns on.

==> Ancillary/Code/3Code/Axions/analysis.cpp <==
#include "analysis.hpp"
#include "globalConstants.hpp"
#include <cstdint>
#include<cmath>
#include <iostream>
#include <fstream>
#include <immintrin.h>
#include "fftw3.h"
#include <tuple>
#include <array>
#include <string>
#include <omp.h>
#include <inttypes.h>
using namespace std;


inline float determinant(float a, float b, float c, float d)
{
	return (a * d - b * c);
}



inline __m256 determinant(__m256 a, __m256 b, __m256 c, __m256 d)
{
	return _mm256_sub_ps(_mm256_mul_ps(a,d),_mm256_mul_ps(b,c));
}

void evalTrinangle( array<int,8> &pierced,  array<int,8>& signTotal, const array<__m256, 3> & p1, const array<__m256, 3> & p2, const array<__m256, 3> & p3)
{
	__m256 a = _mm256_sub_ps(p1[1], p3[1]);
	__m256 b = _mm256_sub_ps(p2[1], p3[1]);
	__m256 c = _mm256_sub_ps(p1[2], p3[2]);
	__m256 d = _mm256_sub_ps(p2[2], p3[2]);

	__m256 det = determinant(a,b,c,d);
	__m256 negDet = _mm256_sub_ps(_mm256_set1_ps(0.0), det);
	__m256 compareMask = _mm256_cmp_ps(_mm256_max_ps(det,negDet),_mm256_set1_ps(1.e-7), 0x01); //less than- compare. Generates 0's if it fails,all-ones if true
	det =  _mm256_andnot_ps(compareMask, det); // Not of all ones is 0 and vice-versa --> zeros all small dets to truly zero
	det = _mm256_add_ps(det,compareMask); //Adds 0 to acutal dets, sets others to maximum
	__m256 alpha = _mm256_div_ps(_mm256_add_ps(_mm256_mul_ps(_mm256_sub_ps(p3[2], p2[2]), p3[1]), _mm256_mul_ps(b, p3[2])), det);
	__m256 beta = _mm256_div_ps(_mm256_add_ps(_mm256_mul_ps(c, p3[1]), _mm256_mul_ps(_mm256_sub_ps(p3[1], p1[1]), p3[2])), det);
//Zero out alphas and betas that got flagged as suspiciously small determinants before.
	
	alpha = _mm256_andnot_ps(compareMask, alpha);
	beta = _mm256_andnot_ps(compareMask, beta);
	__m256 linComb = _mm256_add_ps(_mm256_add_ps(_mm256_mul_ps(beta, p2[0]), _mm256_mul_ps(alpha, p1[0])), _mm256_mul_ps(_mm256_sub_ps(_mm256_sub_ps(_mm256_set1_ps(1.0), alpha), beta), p3[0]));
	
	float alpha_[8] = { 0 };
	float beta_[8] = { 0 };
	float linComb_[8] = { 0 };
	_mm256_storeu_ps(&(alpha_[0]), alpha);
	_mm256_storeu_ps(&(beta_[0]), beta);
	_mm256_storeu_ps(&(linComb_[0]), linComb);	


	for (int l = 0; l < 8; l++) {
		if ((alpha_[l] > 0) && (beta_[l] > 0) &&  (alpha_[l] + beta_[l] < 1)) {
			pierced[l] += 1;	
			if (linComb_[l] > 0) {
				signTotal[l] += 1;
			}
			else {
				signTotal[l] -= 1;
			}
			
		}
		
	}	
	return;
}




void evalTrinangle(int& pierced, int& signTotal, const array<float,3> &p1, const array<float,3> &p2, const array<float,3> &p3, long& colinear)
{
	//first off get the determinant of the first two vectors second and third component
	/*
	a = p1[1]-p3[1]
	b = p2[1]-p3[1]
	c = p1[2]-p3[2]
	d = p2[2]-p3[2]

	*/
	//det A = det A^Transpose
	float a = (float)p1[1] - (float)p3[1];
	float b = (float)p2[1] - (float)p3[1];
	float c = (float)p1[2] - (float)p3[2];
	float d = (float)p2[2] - (float)p3[2];
	float det = determinant(a, c, b, d);
	if (abs(det) < 1.e-7) {
		//cout << "Warning: two sides of triangle are colinear." << endl;
		colinear++;
		//cout << colinear << " " << p1[1] << " " << p1[2] << " " <<p2[1] << " " << p2[2] << " " << p3[1] << " " << p3[2]<< endl;
		return;
	}
	//We are now certain that the determinant is large enough to solve numerically, alpha A + beta B = c
	float alpha = 1 / det * (-d * p3[1] + b * p3[2]);
	float beta = 1 / det * (c * p3[1] - a * p3[2]);
	float linComb = alpha * p1[0] + beta * p2[0] + (1 - alpha - beta) * p3[0];
	if ((alpha > 0) && (beta > 0) && (1 - alpha - beta > 0)) {
		float linComb = alpha * p1[0] + beta * p2[0] + (1 - alpha - beta) * p3[0];
		pierced += 1;
		if (linComb > 0) {
			signTotal += 1;
		}
		else {
			signTotal -= 1;
		}
	}

	return;
}




void findDefects(lattice& lattice) {

		long defectCount = 0;
		long piercedPositive = 0;
		long piercedNegative = 0;
		long warnCountWierd = 0;
		long colinear_ = 0;
		//Create files for animating output; Comment out for improved Performance/Less Output
		/*
		 ofstream defectsOut("./Animate/Defects/defects_"+to_string(t)+".txt");
		 ofstream positiveOut("./Animate/Positive/positive_" + to_string(t) + ".txt");
		 ofstream negativeOut("./Animate/Negative/negative_" + to_string(t) + ".txt");
		 ofstream wierdOut("./Animate/Wierd/wierd_" + to_string(t) + ".txt");
		 */

#pragma omp parallel for reduction(+:defectCount,piercedPositive,piercedNegative,warnCountWierd,colinear_)
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					if constexpr (avxMode == 0) {
						for (int w = 0; w < avxSize; w++) {
							int cellPierced = 0;
							int cellSign = 0;
							//this is a little messy, but there is no path across the surface of a cube creating exactly all the needed triangles with no vertex being used more than once.
							//Assign the vectors in field-space associated with each corner of a cube
							int ip1 = (i + 1) % latticeSize;
							int jp1 = (j + 1) % latticeSize;
							int kp1 = (k + 1) % latticeFieldBlocks;
							int wp1 = (w + 1) % avxSize;
							array<float, 3> a; 
							array<float, 3> b;
							array<float, 3> c;
							array<float, 3> d;
							array<float, 3> e;
							array<float, 3> f;
							array<float, 3> g;
							array<float, 3> h;

							if (kp1 != 0) {
								 a = { lattice(i,j,k).field1[w], lattice(i,j,k).field2[w] ,lattice(i,j,k).field3[w] };
								 b = { lattice(i,j,kp1).field1[w], lattice(i,j,kp1).field2[w] ,lattice(i,j,kp1).field3[w] };
								 c = { lattice(i,jp1,k).field1[w], lattice(i,jp1,k).field2[w] ,lattice(i,jp1,k).field3[w] };
								 d = { lattice(i,jp1,kp1).field1[w], lattice(i,jp1,kp1).field2[w] ,lattice(i,jp1,kp1).field3[w] };
								 e = { lattice(ip1,j,k).field1[w], lattice(ip1,j,k).field2[w] ,lattice(ip1,j,k).field3[w] };
								 f = { lattice(ip1,j,kp1).field1[w],lattice(ip1,j,kp1).field2[w] ,lattice(ip1,j,kp1).field3[w] };
								 g = { lattice(ip1,jp1,k).field1[w],lattice(ip1,jp1,k).field2[w] ,lattice(ip1,jp1,k).field3[w] };
								 h = { lattice(ip1,jp1,kp1).field1[w],lattice(ip1,jp1,kp1).field2[w] ,lattice(ip1,jp1,kp1).field3[w] };
							}
							if (kp1 == 0) {
								 a = { lattice(i,j,k).field1[w],lattice(i,j,k).field2[w] ,lattice(i,j,k).field3[w] };
								 b = { lattice(i,j,kp1).field1[wp1],lattice(i,j,kp1).field2[wp1] ,lattice(i,j,kp1).field3[wp1] };
								 c = { lattice(i,jp1,k).field1[w],lattice(i,jp1,k).field2[w] ,lattice(i,jp1,k).field3[w] };
								 d = { lattice(i,jp1,kp1).field1[wp1],lattice(i,jp1,kp1).field2[wp1] ,lattice(i,jp1,kp1).field3[wp1] };
								 e = { lattice(ip1,j,k).field1[w],lattice(ip1,j,k).field2[w] ,lattice(ip1,j,k).field3[w] };
								 f = { lattice(ip1,j,kp1).field1[wp1],lattice(ip1,j,kp1).field2[wp1] ,lattice(ip1,j,kp1).field3[wp1] };
								 g = { lattice(ip1,jp1,k).field1[w],lattice(ip1,jp1,k).field2[w] ,lattice(ip1,jp1,k).field3[w] };
								 h = { lattice(ip1,jp1,kp1).field1[wp1],lattice(ip1,jp1,kp1).field2[wp1] ,lattice(ip1,jp1,kp1).field3[wp1] };
							}


							//next part is also messy. Total of 12 Calls of EvalTriangle because again there is no closedy cycle across all the vertexes in the fashion needed
							//might be a smarter way to do it that is less prone to errors but whatever, who cares anyways.
							evalTrinangle(cellPierced, cellSign, a, b, c, colinear_);
							evalTrinangle(cellPierced, cellSign, b, c, d, colinear_);
							evalTrinangle(cellPierced, cellSign, a, b, e, colinear_);
							evalTrinangle(cellPierced, cellSign, b, e, f, colinear_);
							evalTrinangle(cellPierced, cellSign, a, c, e, colinear_);
							evalTrinangle(cellPierced, cellSign, c, e, g, colinear_);
							evalTrinangle(cellPierced, cellSign, e, f, g, colinear_);
							evalTrinangle(cellPierced, cellSign, f, g, h, colinear_);
							evalTrinangle(cellPierced, cellSign, b, d, f, colinear_);
							evalTrinangle(cellPierced, cellSign, d, f, h, colinear_);
							evalTrinangle(cellPierced, cellSign, c, d, g, colinear_);
							evalTrinangle(cellPierced, cellSign, d, g, h, colinear_);

							//Now we can think about the results of a cell in total. The cellPierced counter has to be either 0 or 2 for a given cell. Anything else means something must have gone wrong
							//Keep track of whether something goes wrong simultaneously when a triangle is degenerate (a line)
							//The cellSign can be either 0, or +-2. If it is 0, there is one ray piercing in positive direction and one in negative direction which means the cell contains a defect
							// If cellSign is +-2 the cell is pierced by a ray but does not contain a defect

							//Cancel early if something funky happened.
							if ((cellPierced != 0) && (cellPierced != 2)) {
								//cout << "Warning: Cell is pierced " << cellPierced << "times at (" <<i <<","<<j<<"," <<k<<","<<w<<")"<<  endl;		
								warnCountWierd++;
					/*			
#pragma omp critical
								wierdOut << i << "," << j << "," << (k + latticeFieldBlocks * w) << endl;
								*/
							}

							if (cellPierced == 2) {
								if (cellSign == 0) {
									defectCount += 1;
						/*		
#pragma omp critical

									defectsOut << i << "," << j << "," << (k + latticeFieldBlocks * w) << endl;
									*/
								}
								if (cellSign == 2) {
									piercedPositive += 1;
								/*
#pragma omp critical

									positiveOut << i << "," << j << "," << (k + latticeFieldBlocks * w) << endl;
									*/
								}
								if (cellSign == -2) {
									piercedNegative += 1;
								/*	
#pragma omp critical

									negativeOut << i << "," << j << "," << (k + latticeFieldBlocks * w) << endl;
									*/
								}
							}


						}
					}
					else {
						int ip1 = (i + 1) % latticeSize;
						int jp1 = (j + 1) % latticeSize;
						int kp1 = (k + 1) % latticeFieldBlocks;					
						array<__m256, 3> a;
						array<__m256, 3> b;
						array<__m256, 3> c;
						array<__m256, 3> d;
						array<__m256, 3> e;
						array<__m256, 3> f;
						array<__m256, 3> g;
						array<__m256, 3> h;
						if (kp1 != 0) {
							a = { _mm256_load_ps((&lattice(i,j,k).field1[0])),_mm256_load_ps((&lattice(i,j,k).field2[0])) ,_mm256_load_ps((&lattice(i,j,k).field3[0])) };
							b = { _mm256_load_ps((&lattice(i,j,kp1).field1[0])),_mm256_load_ps((&lattice(i,j,kp1).field2[0])) ,_mm256_load_ps((&lattice(i,j,kp1).field3[0])) };
							c = { _mm256_load_ps((&lattice(i,jp1,k).field1[0])),_mm256_load_ps((&lattice(i,jp1,k).field2[0])) ,_mm256_load_ps((&lattice(i,jp1,k).field3[0])) };
							d = { _mm256_load_ps((&lattice(i,jp1,kp1).field1[0])),_mm256_load_ps((&lattice(i,jp1,kp1).field2[0])) ,_mm256_load_ps((&lattice(i,jp1,kp1).field3[0])) };
							e = { _mm256_load_ps((&lattice(ip1,j,k).field1[0])),_mm256_load_ps((&lattice(ip1,j,k).field2[0])) ,_mm256_load_ps((&lattice(ip1,j,k).field3[0])) };
							f = { _mm256_load_ps((&lattice(ip1,j,kp1).field1[0])),_mm256_load_ps((&lattice(ip1,j,kp1).field2[0])),_mm256_load_ps((&lattice(ip1,j,kp1).field3[0])) };
							g = { _mm256_load_ps((&lattice(ip1,jp1,k).field1[0])),_mm256_load_ps((&lattice(ip1,jp1,k).field2[0])) ,_mm256_load_ps((&lattice(ip1,jp1,k).field3[0])) };
							h = { _mm256_load_ps((&lattice(ip1,jp1,kp1).field1[0])),_mm256_load_ps((&lattice(ip1,jp1,kp1).field2[0])) ,_mm256_load_ps((&lattice(ip1,jp1,kp1).field3[0])) };
						}
						else {
							__m256i index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6,7,0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							//That index describes a left shuffle, so the 2nd numer goes in slot 1, 3rd in 2 etc. I want a left shuffle, because the neighbour of the last point should be the first point of the looped over field block
							a = { _mm256_load_ps((&lattice(i,j,k).field1[0])),_mm256_load_ps((&lattice(i,j,k).field2[0])) ,_mm256_load_ps((&lattice(i,j,k).field3[0])) };
							b = { _mm256_load_ps((&lattice(i,j,kp1).field1[0])),_mm256_load_ps((&lattice(i,j,kp1).field2[0])) ,_mm256_load_ps((&lattice(i,j,kp1).field3[0])) };
							c = { _mm256_load_ps((&lattice(i,jp1,k).field1[0])),_mm256_load_ps((&lattice(i,jp1,k).field2[0])) ,_mm256_load_ps((&lattice(i,jp1,k).field3[0])) };
							d = { _mm256_load_ps((&lattice(i,jp1,kp1).field1[0])),_mm256_load_ps((&lattice(i,jp1,kp1).field2[0])) ,_mm256_load_ps((&lattice(i,jp1,kp1).field3[0])) };
							e = { _mm256_load_ps((&lattice(ip1,j,k).field1[0])),_mm256_load_ps((&lattice(ip1,j,k).field2[0])) ,_mm256_load_ps((&lattice(ip1,j,k).field3[0])) };
							f = { _mm256_load_ps((&lattice(ip1,j,kp1).field1[0])),_mm256_load_ps((&lattice(ip1,j,kp1).field2[0])),_mm256_load_ps((&lattice(ip1,j,kp1).field3[0])) };
							g = { _mm256_load_ps((&lattice(ip1,jp1,k).field1[0])),_mm256_load_ps((&lattice(ip1,jp1,k).field2[0])) ,_mm256_load_ps((&lattice(ip1,jp1,k).field3[0])) };
							h = { _mm256_load_ps((&lattice(ip1,jp1,kp1).field1[0])),_mm256_load_ps((&lattice(ip1,jp1,kp1).field2[0])) ,_mm256_load_ps((&lattice(ip1,jp1,kp1).field3[0])) };
							//Permute every slot with a kp1
							b[0] = _mm256_permutevar8x32_ps(b[0], index); b[1] = _mm256_permutevar8x32_ps(b[1], index); b[2] = _mm256_permutevar8x32_ps(b[2], index);
							d[0] = _mm256_permutevar8x32_ps(d[0], index); d[1] = _mm256_permutevar8x32_ps(d[1], index); d[2] = _mm256_permutevar8x32_ps(d[2], index);
							f[0] = _mm256_permutevar8x32_ps(f[0], index); f[1] = _mm256_permutevar8x32_ps(f[1], index); f[2] = _mm256_permutevar8x32_ps(f[2], index);
							h[0] = _mm256_permutevar8x32_ps(h[0], index); h[1] = _mm256_permutevar8x32_ps(h[1], index); h[2] = _mm256_permutevar8x32_ps(h[2], index);


						}
						array<int, 8> cellSign_ = { 0,0,0,0,0,0,0,0 };
						array<int, 8> cellPierced_ = { 0,0,0,0,0,0,0,0 };
						evalTrinangle(cellPierced_, cellSign_, a, b, c );
						evalTrinangle(cellPierced_, cellSign_, b, c, d );
						evalTrinangle(cellPierced_, cellSign_, a, b, e );
						evalTrinangle(cellPierced_, cellSign_, b, e, f );
						evalTrinangle(cellPierced_, cellSign_, a, c, e);
						evalTrinangle(cellPierced_, cellSign_, c, e, g);
						evalTrinangle(cellPierced_, cellSign_, e, f, g);
						evalTrinangle(cellPierced_, cellSign_, f, g, h);
						evalTrinangle(cellPierced_, cellSign_, b, d, f);
						evalTrinangle(cellPierced_, cellSign_, d, f, h);
						evalTrinangle(cellPierced_, cellSign_, c, d, g);
						evalTrinangle(cellPierced_, cellSign_, d, g, h);

						for (int l = 0; l < 8; l++) {
							if ((cellPierced_[l] != 0) && (cellPierced_[l] != 2)) {
								//cout << "Warning: Cell is pierced " << cellPierced << "times at (" <<i <<","<<j<<"," <<k<<","<<w<<")"<<  endl;		
								warnCountWierd++;
							}

							if (cellPierced_[l] == 2) {
								if (cellSign_[l] == 0) {
									defectCount += 1;
								}
								if (cellSign_[l] == 2) {
									piercedPositive += 1;
								}
								if (cellSign_[l] == -2) {
									piercedNegative += 1;
								}
							}
						}

					}
				}
			}
		}
		static ofstream outfile("defectCounts.txt");
		outfile <<t<<","<< defectCount << "," << warnCountWierd << "," << piercedPositive << "," << piercedNegative << "," << colinear_ << endl;
		std::cout << "Defect Cells:" << defectCount << "  positive Pierced: " << piercedPositive << "  Negative Pierced " << piercedNegative << endl <<
			" Warnings(wierd): " << warnCountWierd << "  Colinear Warnings: " << colinear_ << endl << endl;
		return;
	}


	void transpose8_ps(__m256& row0, __m256& row1, __m256& row2, __m256& row3, __m256& row4, __m256& row5, __m256& row6, __m256& row7) {//Transposes 8x8 matrix. Can be used for more efficient interleaving
		__m256 __t0, __t1, __t2, __t3, __t4, __t5, __t6, __t7;
		__m256 __tt0, __tt1, __tt2, __tt3, __tt4, __tt5, __tt6, __tt7;
		__t0 = _mm256_unpacklo_ps(row0, row1);
		__t1 = _mm256_unpackhi_ps(row0, row1);
		__t2 = _mm256_unpacklo_ps(row2, row3);
		__t3 = _mm256_unpackhi_ps(row2, row3);
		__t4 = _mm256_unpacklo_ps(row4, row5);
		__t5 = _mm256_unpackhi_ps(row4, row5);
		__t6 = _mm256_unpacklo_ps(row6, row7);
		__t7 = _mm256_unpackhi_ps(row6, row7);
		__tt0 = _mm256_shuffle_ps(__t0, __t2, _MM_SHUFFLE(1, 0, 1, 0));
		__tt1 = _mm256_shuffle_ps(__t0, __t2, _MM_SHUFFLE(3, 2, 3, 2));
		__tt2 = _mm256_shuffle_ps(__t1, __t3, _MM_SHUFFLE(1, 0, 1, 0));
		__tt3 = _mm256_shuffle_ps(__t1, __t3, _MM_SHUFFLE(3, 2, 3, 2));
		__tt4 = _mm256_shuffle_ps(__t4, __t6, _MM_SHUFFLE(1, 0, 1, 0));
		__tt5 = _mm256_shuffle_ps(__t4, __t6, _MM_SHUFFLE(3, 2, 3, 2));
		__tt6 = _mm256_shuffle_ps(__t5, __t7, _MM_SHUFFLE(1, 0, 1, 0));
		__tt7 = _mm256_shuffle_ps(__t5, __t7, _MM_SHUFFLE(3, 2, 3, 2));
		row0 = _mm256_permute2f128_ps(__tt0, __tt4, 0x20);
		row1 = _mm256_permute2f128_ps(__tt1, __tt5, 0x20);
		row2 = _mm256_permute2f128_ps(__tt2, __tt6, 0x20);
		row3 = _mm256_permute2f128_ps(__tt3, __tt7, 0x20);
		row4 = _mm256_permute2f128_ps(__tt0, __tt4, 0x31);
		row5 = _mm256_permute2f128_ps(__tt1, __tt5, 0x31);
		row6 = _mm256_permute2f128_ps(__tt2, __tt6, 0x31);
		row7 = _mm256_permute2f128_ps(__tt3, __tt7, 0x31);
	}


void deinterleaveCopy(lattice& current, lattice& old,float field1[], const int fieldNum ) {
	if ((latticeSize%(avxSize*8)) == 0) {//Use faster (memory throughput-wise) 8x8 avx reads for deinterleaving
	//if (0 == 1){
		if (fieldNum == 1) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field1[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s+1).field1[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s+2).field1[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s+3).field1[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s+4).field1[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s+5).field1[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s+6).field1[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s+7).field1[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field1[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field1[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field1[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field1[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field1[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field1[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field1[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field1[0]));
						
						//Take average
						__m256 mul = _mm256_set1_ps(0.5);
						cur0 = _mm256_mul_ps(_mm256_add_ps(cur0, old0), mul);
						cur1 = _mm256_mul_ps(_mm256_add_ps(cur1, old1), mul);
						cur2 = _mm256_mul_ps(_mm256_add_ps(cur2, old2), mul);
						cur3 = _mm256_mul_ps(_mm256_add_ps(cur3, old3), mul);
						cur4 = _mm256_mul_ps(_mm256_add_ps(cur4, old4), mul);
						cur5 = _mm256_mul_ps(_mm256_add_ps(cur5, old5), mul);
						cur6 = _mm256_mul_ps(_mm256_add_ps(cur6, old6), mul);
						cur7 = _mm256_mul_ps(_mm256_add_ps(cur7, old7), mul);

						transpose8_ps( cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
					
				}
			}
		}
		if (fieldNum == 2) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
					//std::cout <<  i << " blib" << std::endl;
				for (int j = 0; j < latticeSize; j++) {
						//std::cout << j << "blib" << std::endl;
					 int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < matBlocks; s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s + 0).field2[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field2[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field2[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field2[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field2[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field2[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field2[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field2[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s + 0).field2[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field2[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field2[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field2[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field2[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field2[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field2[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field2[0]));

						//Take average
						__m256 mul = _mm256_set1_ps(0.5);
						cur0 = _mm256_mul_ps(_mm256_add_ps(cur0, old0), mul);
						cur1 = _mm256_mul_ps(_mm256_add_ps(cur1, old1), mul);
						cur2 = _mm256_mul_ps(_mm256_add_ps(cur2, old2), mul);
						cur3 = _mm256_mul_ps(_mm256_add_ps(cur3, old3), mul);
						cur4 = _mm256_mul_ps(_mm256_add_ps(cur4, old4), mul);
						cur5 = _mm256_mul_ps(_mm256_add_ps(cur5, old5), mul);
						cur6 = _mm256_mul_ps(_mm256_add_ps(cur6, old6), mul);
						cur7 = _mm256_mul_ps(_mm256_add_ps(cur7, old7), mul);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  
								/*
						if(uintptr_t(&field1[8*s + 8 * matBlocks * 0 + latticeSize * (j + latticeSize * i)])%31 == 0){
							std::cout << "Alignment is  wrong" << endl;
							}*/

						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur3);
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur4);
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur5);
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur6);
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur7);

					}
				}
			}
		}
		if (fieldNum == 3) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
					//std::cout << "blob" << endl;
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field3[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field3[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field3[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field3[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field3[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field3[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field3[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field3[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field3[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field3[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field3[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field3[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field3[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field3[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field3[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field3[0]));

						//Take average
						__m256 mul = _mm256_set1_ps(0.5);
						cur0 = _mm256_mul_ps(_mm256_add_ps(cur0, old0), mul);
						cur1 = _mm256_mul_ps(_mm256_add_ps(cur1, old1), mul);
						cur2 = _mm256_mul_ps(_mm256_add_ps(cur2, old2), mul);
						cur3 = _mm256_mul_ps(_mm256_add_ps(cur3, old3), mul);
						cur4 = _mm256_mul_ps(_mm256_add_ps(cur4, old4), mul);
						cur5 = _mm256_mul_ps(_mm256_add_ps(cur5, old5), mul);
						cur6 = _mm256_mul_ps(_mm256_add_ps(cur6, old6), mul);
						cur7 = _mm256_mul_ps(_mm256_add_ps(cur7, old7), mul);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}
	
	}
	else {
		if (fieldNum == 1) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = (current(i, j, k).field1[w] + old(i, j, k).field1[w]) / 2;
						}
					}
				}
			}
		}
		if (fieldNum == 2) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = (current(i, j, k).field2[w] + old(i, j, k).field2[w]) / 2;
						}
					}
				}
			}
		}
		if (fieldNum == 3) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = (current(i, j, k).field3[w] + old(i, j, k).field3[w]) / 2;
						}
					}
				}
			}
		}
	}
}

void deinterleaveDerivCopy(lattice& current, lattice& old,float field1[], const int fieldNum) {
	if (latticeSize%( avxSize * 8) == 0) {//Use faster (memory throughput-wise) 8x8 avx reads for deinterleaving
		if (fieldNum == 1) {
#pragma omp parallel for num_threads(64) 
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field1[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field1[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field1[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field1[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field1[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field1[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field1[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field1[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field1[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field1[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field1[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field1[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field1[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field1[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field1[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field1[0]));

						//Take average
						cur0 = _mm256_sub_ps(cur0, old0);
						cur1 = _mm256_sub_ps(cur1, old1);
						cur2 = _mm256_sub_ps(cur2, old2);
						cur3 = _mm256_sub_ps(cur3, old3);
						cur4 = _mm256_sub_ps(cur4, old4);
						cur5 = _mm256_sub_ps(cur5, old5);
						cur6 = _mm256_sub_ps(cur6, old6);
						cur7 = _mm256_sub_ps(cur7, old7);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}
		if (fieldNum == 2) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field2[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field2[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field2[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field2[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field2[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field2[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field2[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field2[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field2[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field2[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field2[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field2[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field2[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field2[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field2[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field2[0]));

						//Take average
						cur0 = _mm256_sub_ps(cur0, old0);
						cur1 = _mm256_sub_ps(cur1, old1);
						cur2 = _mm256_sub_ps(cur2, old2);
						cur3 = _mm256_sub_ps(cur3, old3);
						cur4 = _mm256_sub_ps(cur4, old4);
						cur5 = _mm256_sub_ps(cur5, old5);
						cur6 = _mm256_sub_ps(cur6, old6);
						cur7 = _mm256_sub_ps(cur7, old7);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}
		if (fieldNum == 3) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field3[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field3[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field3[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field3[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field3[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field3[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field3[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field3[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field3[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field3[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field3[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field3[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field3[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field3[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field3[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field3[0]));

						//Take average
						
						cur0 = _mm256_sub_ps(cur0, old0);
						cur1 = _mm256_sub_ps(cur1, old1);
						cur2 = _mm256_sub_ps(cur2, old2);
						cur3 = _mm256_sub_ps(cur3, old3);
						cur4 = _mm256_sub_ps(cur4, old4);
						cur5 = _mm256_sub_ps(cur5, old5);
						cur6 = _mm256_sub_ps(cur6, old6);
						cur7 = _mm256_sub_ps(cur7, old7);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}
	}
	else {

		if (fieldNum == 1) {
#pragma omp parallel for
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					for (int w = 0; w < avxSize; w++) {
						for (int k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = current(i, j, k).field1[w] - old(i, j, k).field1[w];
						}
					}
				}
			}
		}
		if (fieldNum == 2) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = current(i, j, k).field2[w] - old(i, j, k).field2[w];
						}
					}
				}
			}
		}
		if (fieldNum == 3) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = current(i, j, k).field3[w] - old(i, j, k).field3[w];
						}
					}
				}
			}
		}
	}
}

void applyNorm(fftwf_complex* field, float norm){
	if (((uintptr_t)field & 31) == 0) {//Check for 32 byte alignment to use avx for nulling out memory
		//std::cout << "mem Aligned" << std::endl;
		__m256 normVec = _mm256_set1_ps(norm);
#pragma omp parallel for num_threads(64) 
		//Microsoft-specific: Default width for "long" = 4 byte not 8; So need to use long long here
		for (long long i = 0; i < (long long)latticeSize * (long long)latticeSize * 2 * ((long long)latticeSize / 2 + 1); i = i + 8) {
			__m256 temp = _mm256_load_ps((float*)field + i);
			_mm256_stream_ps((float*)field + i,_mm256_mul_ps(temp,normVec));
		}
	}
	else {
#pragma omp parallel for num_threads(64) 
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					(field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[0] = norm * ((field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[0]);
					(field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[1] = norm * ((field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[1]);
				}
			}
		}
	}

}

void setFieldZero(fftwf_complex* field) {
	
	if(((uintptr_t)field & 31) == 0){//Check for 32 byte alignment to use avx for nulling out memory
		//std::cout << "mem Aligned" << std::endl;
		__m256 zeros = _mm256_set1_ps(0);
#pragma omp parallel for num_threads(64) 
		//Microsoft-specific long long
		for (long long i = 0; i < (long long)latticeSize * (long long)latticeSize * 2 * ((long long)latticeSize / 2 + 1); i = i + 8) {
			_mm256_stream_ps((float*)field+i, zeros);
		}
	}
	else {
#pragma omp parallel for num_threads(64) 
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					(field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[0] = 0;
					(field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[1] = 0;
				}
			}
		}
	}
}



	void fourierEval(lattice& current, lattice& old, fftwf_plan & fieldPlan,float* field) {
		
		 /*
		//remove the inverse transform's plans later, they only serve testing purposes.
		fftw_plan_with_nthreads(12);
		 fftwf_plan field1PlanRev = fftwf_plan_dft_c2r_3d(latticeSize, latticeSize, latticeSize, (fftwf_complex*)field1, field1, FFTW_PATIENT);
		fftw_plan_with_nthreads(12);
		 fftwf_plan field2PlanRev = fftwf_plan_dft_c2r_3d(latticeSize, latticeSize, latticeSize, (fftwf_complex*)field2, field2, FFTW_PATIENT);
		fftw_plan_with_nthreads(12);
		 fftwf_plan field3PlanRev = fftwf_plan_dft_c2r_3d(latticeSize, latticeSize, latticeSize, (fftwf_complex*)field3, field3, FFTW_PATIENT);
		 */
		
		//First treat the regular field2
		double kinAxionNum = 0;
		double potAxionNum = 0;
		double axionMass = 0;
		if (t < tmax) {
			axionMass = L * (latticeStep*latticeStep)* std::pow(t * timeStep / t0, 9) / (t0 * t0);
		}
		else
		{
			axionMass = L * (latticeStep * latticeStep) * std::pow(tmax * timeStep / t0, 9) / (t0 * t0);
		}
		//Gives a normalised dft in the sense that multiplying the coefficients by 1/sqrt(latticeSize^3) preserves the l2 norm of any function input
		//Microsoft specific: long long
		double norm = 1/sqrt((long long)latticeSize * latticeSize * latticeSize);
		//fill array with field2 values in a deinterleaved form so the FT is sensible.

		setFieldZero((fftwf_complex*)field);
			std::cout << "Field nulled" << endl;
			deinterleaveCopy(current, old, field, 2);
			std::cout << field[0] <<" copied field values"<< endl;
			applyNorm((fftwf_complex*)field, norm);
			std::cout << field[0] << "renormed Values" << endl; 
			fftwf_execute(fieldPlan);
			std::cout << field[0] << " FT values" << endl;
			

		//should have a normalised FT of field2 in Memory now.
		/*  We now calculate the quantity sum (phi_k)^2*sqrt([2pi/latticeSize]^2*(i^2+j^2+k^2) + (ax/t0)^2*(t/t0)^9)              */
#pragma omp parallel for reduction(+:potAxionNum) num_threads(128)
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
					long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
					if (k == 0 || k == latticeSize / 2) {
						potAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
							(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
					}
					else{
						potAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
							(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
					}
				}
			}
		}
		// repeat same schtick for the 3-component:


		setFieldZero((fftwf_complex*)field);
			deinterleaveCopy(current, old, field, 3);
			applyNorm((fftwf_complex*)field, norm);
			fftwf_execute(fieldPlan);
			

#pragma omp parallel for reduction(+:potAxionNum) num_threads(128)
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long k = 0; k < latticeSize / 2 + 1; k++) {
						long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
						long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
						if (k == 0 || k == latticeSize / 2) {
							potAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						}
						else {
							potAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						}
					}
				}
			}
		//now do the derivative parts: 
				/*
				We now calculate the quantity sum (phiDot_k)^2/sqrt([2pi/latticeSize]^2*(i^2+j^2+k^2) + (ax/t0)^2*(t/t0)^9) * (ax/at)^2 <-- last factor is cost of doing buisness with derivative approximation
				*/
				//With the 2-component:
			setFieldZero((fftwf_complex*)field);
		deinterleaveDerivCopy(current, old, field, 2);
		applyNorm((fftwf_complex*)field, norm);
		fftwf_execute(fieldPlan);
		
		
#pragma omp parallel for reduction(+:kinAxionNum) num_threads(128)
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
					long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
					if (k == 0 || k == latticeSize / 2) {
						kinAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
							(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
					}
					else {
						kinAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
							(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep );
					}
				}
			}
		}
		//and the 3 component

		setFieldZero((fftwf_complex*)field);

			deinterleaveDerivCopy(current, old, field, 3);
			applyNorm((fftwf_complex*)field, norm);
			fftwf_execute(fieldPlan);
		

#pragma omp parallel for reduction(+:kinAxionNum) num_threads(128)
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long k = 0; k < latticeSize / 2 + 1; k++) {
						long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
						long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
						if (k == 0 || k == latticeSize / 2) {
							kinAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
								/ ((double)timeStep * timeStep);
						}
						else {
							kinAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
								/ ((double)timeStep * timeStep);
						}
					}
				}
			}


		std::cout << field[0] <<"Last field output of fourier routine" << endl;

		
		static ofstream outfile("axionNum.txt");
		outfile << t << "," << potAxionNum<<","<<kinAxionNum << endl;

		return;
		

	}

	void potentialEnergy(lattice& current)
	{
		static ofstream outfile("potEnergy.txt");
		double potEnergy = 0;
		double minEnergy = 0;
		double temp = 0;
#pragma omp parallel for
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						temp = (double)std::pow((std::pow(current(i, j, k).field1[w], 2) + (double)std::pow(current(i, j, k).field2[w], 2) + (double)std::pow(current(i, j, k).field3[w], 2) - 1), 2) * (lambda / 8);
							if (t < tmax) {
								temp += L * std::pow(t * timeStep / t0, 9) / (t0 * t0) * (double)current(i, j, k).field1[w];
							}
							else
							{
								temp += L * std::pow(tmax * timeStep / t0, 9) / (t0 * t0) * (double)current(i, j, k).field1[w];
							}
						if (temp < minEnergy) {
#pragma omp critical
							{
								if (temp < minEnergy) {
									minEnergy = temp;
							}
							}
							
						}
					}
				}
			}
		}
		
#pragma omp parallel for reduction(+:potEnergy)
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						potEnergy += (double)std::pow((std::pow(current(i, j, k).field1[w], 2) + (double)std::pow(current(i, j, k).field2[w], 2) + (double)std::pow(current(i, j, k).field3[w], 2) - 1),2) * (lambda / 8)
										 - minEnergy;
						if (t < tmax) {
							potEnergy += L * std::pow(t * timeStep / t0, 9) / (t0 * t0) * (double)current(i, j, k).field1[w];
						}
						else
						{
							potEnergy += L * std::pow(tmax * timeStep / t0, 9) / (t0 * t0) * (double)current(i, j, k).field1[w];
						}
					}
				}
			}
		}
		potEnergy = potEnergy / std::pow(latticeSize, 3);
		outfile <<t <<","<< potEnergy <<"," <<minEnergy <<  endl;
	}

	void gradientEnergy(lattice& current)
	{

		static ofstream outfile("gradEnergy.txt");
		double gradEnergy = 0;
#pragma omp parallel for reduction(+:gradEnergy)
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						int ip1 = (((i + 1) % latticeSize) + latticeSize) % latticeSize;
						int im1 = (((i - 1) % latticeSize) + latticeSize) % latticeSize;
						int jp1 = (((j + 1) % latticeSize) + latticeSize) % latticeSize;
						int jm1 = (((j - 1) % latticeSize) + latticeSize) % latticeSize;
						int kp1 = (((k + 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int km1 = (((k - 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int wp1 = (((w + 1) % avxSize) + avxSize) % avxSize;
						int wm1 = (((w - 1) % avxSize) + avxSize) % avxSize;						
						if (0 < k && k < (latticeFieldBlocks - 1)) {
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field1[w] + current((ip1), j, k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, (jp1), k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, j, kp1).field1[w], 2)) ;
							gradEnergy += (double)0.5 * (double)(std::pow(-current(i, j, k).field2[w] + current((ip1), j, k).field2[w], 2) +
								(double)std::pow(-current(i, j, k).field2[w] + current(i, (jp1), k).field2[w], 2)
								+ (double)std::pow(-current(i, j, k).field2[w] + current(i, j, kp1).field2[w], 2));
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field3[w] + current((ip1), j, k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, (jp1), k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, j, kp1).field3[w], 2));
						}
						if (k == 0) {
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field1[w] + current((ip1), j, k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, (jp1), k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, j, kp1).field1[w], 2));
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field2[w] + current((ip1), j, k).field2[w], 2)
								+ (double)std::pow(-current(i, j, k).field2[w] + current(i, (jp1), k).field2[w], 2)
								+ (double)std::pow(-current(i, j, k).field2[w] + current(i, j, kp1).field2[w], 2));
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field3[w] + current((ip1), j, k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, (jp1), k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, j, kp1).field3[w], 2));
						}
						if (k == (latticeFieldBlocks - 1)) {
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field1[w] + current((ip1), j, k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, (jp1), k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, j, kp1).field1[wp1], 2));
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field2[w] + current((ip1), j, k).field2[w], 2)
								+ (double)std::pow(-current(i, j, k).field2[w] + current(i, (jp1), k).field2[w], 2)
								+ (double)std::pow(-current(i, j, k).field2[w] + current(i, j, kp1).field2[wp1], 2));
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field3[w] + current((ip1), j, k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, (jp1), k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, j, kp1).field3[wp1], 2));
						}
					}
				}
			}
		}
		gradEnergy = gradEnergy / std::pow(latticeSize, 3);
		outfile << t << "," << gradEnergy << endl;
	}

	void kineticEnergy(lattice& current, lattice& old)
	{
		static ofstream outfile("kinEnergy.txt");
		double kinEnergy = 0;
#pragma omp parallel for reduction(+:kinEnergy)
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						kinEnergy += (double)0.5 * (std::pow(current(i, j, k).field1[w] - old(i, j, k).field1[w], 2)
								+ (double)std::pow(current(i, j, k).field2[w] - old(i, j, k).field2[w], 2)
								+ (double)std::pow(current(i, j, k).field3[w] - old(i, j, k).field3[w], 2));
					}
				}
			}
		}
		kinEnergy = kinEnergy / std::pow(latticeSize, 3);
		outfile << t << "," << kinEnergy << endl;
	}

	void avgPhi1(lattice& current) {
		float phi1 = 0;
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						phi1 += current(i, j, k).field2[w];
					}
				}
			}
		}
		cout << "the average value of Phi 2 is:" << phi1 / std::pow(latticeSize, 3) << endl;
	}


	void axionsNoGradient(lattice& current, lattice& old)
	{
		double potAxions = 0;
		double kinAxions = 0;
		double phiPhiDot = 0;
		double axionMass = 0;
		if (t < tmax) {
			axionMass = L * (latticeStep * latticeStep) * std::pow(t * timeStep / t0, 9) / (t0 * t0);
		}
		else
		{
			axionMass = L * (latticeStep * latticeStep) * std::pow(tmax * timeStep / t0, 9) / (t0 * t0);
		}
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						potAxions += sqrt(axionMass) * std::pow(current(i, j, k).field2[w] + old(i, j, k).field2[w], 2)/4;
						potAxions += sqrt(axionMass) * std::pow(current(i, j, k).field3[w] + old(i, j, k).field3[w], 2)/4;
						kinAxions += 1/sqrt(axionMass) * std::pow(current(i, j, k).field2[w]-old(i,j,k).field2[w], 2)/((double)timeStep * timeStep);
						kinAxions += 1/sqrt(axionMass) * std::pow(current(i, j, k).field3[w]-old(i,j,k).field3[w], 2)/((double)timeStep * timeStep);
						//phiPhiDot += 1 / sqrt(axionMass) * ((double)current(i, j, k).field2[w] + old(i, j, k).field2[w])/2 * ((double)current(i, j, k).field2[w] - old(i, j, k).field2[w]) / ((double)timeStep);
						//phiPhiDot += 1 / sqrt(axionMass) * ((double)current(i, j, k).field3[w] + old(i, j, k).field3[w])/2 * ((double)current(i, j, k).field3[w] - old(i, j, k).field3[w]) / ((double)timeStep);
					}
				}
			}
		}
		static ofstream outfile("normalAxionNum.txt");
		outfile << t << "," << potAxions << "," << kinAxions << "," << phiPhiDot << endl;
	}


==> Ancillary/Code/3Code/Axions/analysis.hpp <==
#pragma once
#include "initialize.hpp"
#include <immintrin.h>
#include "fftw3.h"


inline double determinant(double a,double b,double c,double d);

void findDefects(lattice& lattice);

void fourierEval(lattice& current, lattice& old,fftwf_plan & fieldPlan, float* field);

void potentialEnergy(lattice& current);

void gradientEnergy(lattice& current);

void kineticEnergy(lattice& current, lattice& old);

void avgPhi1(lattice& current);

void axionsNoGradient(lattice& current, lattice& old);

void setFieldZero(fftwf_complex* field);

void deinterleaveCopy(lattice& current, lattice& old, float field1[], const int fieldNum);

void deinterleaveDerivCopy(lattice& current, lattice& old, float field1[], const int fieldNum);

==> Ancillary/Code/3Code/Axions/globalConstants.hpp <==
#pragma once
#include <random>
#include "randomUtilities.hpp"
constexpr double TWOPI =(double)6.28318530718;
//Crucial program parameters
 constexpr int avxSize = 8;
 constexpr int latticeSize = 1536;
 constexpr int latticeFieldBlocks = latticeSize / avxSize;
 constexpr int maxTimeSteps = 4350;
 constexpr int avxMode = 1;//0 for no avx; 1 for avx2;2 for avx512;
 constexpr float gradientStrength = 1;//default gradient strength should always be 1 - or 0 for classical particles. Maybe interesting physics for different strengths?
 extern float timeDerivStrength;
 constexpr int updateFormula = 1; //Just keep  this at 1, never buxfixed the other formula...
 //This is only there for testing reasons. Proper simulations always use conformal Time. Turns on non rescaled field equations
#define physicalTimeMode 0
#if physicalTimeMode == 1
 inline float t = 0;
 constexpr float timeStep = 0.05;
 constexpr float latticeStep = 1;
 constexpr float lambda = 1;
 constexpr float fa = 1.;
 constexpr float ma = 1.;
 inline float hubbleParam = 0.25;
 inline float scaleFactor = 1.;
#else
 inline int t = 0; //This is tau, our conformal time rescaled to be the step count in the program
 constexpr float L = 1;//Just a number to control the tilt term; have it smaller than 1 to prevent instability
 constexpr float latticeStep = 1;
 constexpr float timeStep = 0.15;
 constexpr float t0 = 270;//This is the t0 from the relation m_a*t_0 = 1 (t_0 conformal time), equivalent to axion mass
 constexpr int tmax = int(2.9 * t0 / timeStep);
 constexpr float lambda = (1.2*1.2) / (1);//Lambda fixes the saxion mass by lambda = m_s^2
//Note that we do not need time evolving hubble parameters and/or scale factors; All rescaling done makes the scalefactor into a power of conformal time, and the hubble parameter is scaled out
//maybe fourier-trafo later should scale by proper scale factor and not tau; (Ends up only being a multiplicative factor anyways?)
#endif


==> Ancillary/Code/3Code/Axions/initialize.hpp <==
#pragma once
#include <iostream>
#include "globalConstants.hpp"
#include "randomUtilities.hpp"


/*
The Data structure is to be interpreted as follows: Imagine a 3D-Array representing Space, x,y,z with 3 fields f1,f2,f3 living on it;
An intuitive approach to keeping this data might be having one large array space[x][y][z] representing space containing tuples {f1,f2,f3} at each position.
This structure is not optimal for fast computations though - to guarantee maximum amounts of cache hits, cache line alignment needs to be considered. The cache line is <int avxSize> bits large.
For best performance, field values needed for one avx operation should be in continguous memory and aligned to the cache boundaries.
One possible strategy to achieve this might be to have a struct field{ x[],y[],z[]} containing the spatial arrays to keep points in continguous memory, and then having 3 of these/ one array of length 3.

The strategy used here is to have one struct containing <int avxSize> large arrays of field values, or exactly one cache line's worth, for the x,y and z dimensions. If a total of N spatial points is
desired, these "building blocks" make up an array of size N/avxSize. One of these arrays is maintained per field (and possibly merged into another array of length 3 for 3 fields) This aids alignment.
If the cache line is avxSize bits large, the struct singleFieldBlock needs an alignment.

Might prove difficult for buffer rows later when using MPI for multi-node systems. Buffer rows cannot be contained in field block (padding an entire Block takes 8x more buffer rows and wastes a LOT of 
memory!) Still, room for improvement here.

*/
//alignas argument in byte --> provide avxSize in "slots" for a cache line for ease of use

template <int avxSize = 8, typename dType = float> struct alignas(avxSize * sizeof(dType)) alignedField {
	dType field1[avxSize];
	dType field2[avxSize];
	dType field3[avxSize];
};


class lattice {
	typedef alignedField<avxSize, float>* alignedFieldBlock;
	typedef alignedFieldBlock* alignedFieldSlice;
private:
	alignedField<avxSize, float>* lattice_ = new alignedField<avxSize, float>[latticeFieldBlocks * latticeSize * latticeSize];// also dont have the big data thing you want just initialized like this; new = be careful of scope, maybe just declare here.
	inline alignedField<avxSize,float>& getAt(int& i, int& j, int& k) {// this method works on the contained array
		return lattice_[(long)latticeSize * latticeFieldBlocks * i + latticeFieldBlocks * j + k];
	};
public:
	lattice() {//This. Don't. Do. This. Yourself. Empty constructor = really dumb idea, but it works here.
	};
	~lattice() {
		delete[] lattice_;
		std::cout << "destructor called" << std::endl;
	}
	inline alignedField<avxSize, float>& operator()(int i, int j, int k) {//this one on lattice class instances
		return lattice_[(long)latticeSize * latticeFieldBlocks * i + latticeFieldBlocks * j + k];
	}
	template <typename randomPointGenerator> auto initialize(randomPointGenerator&& RPG) {
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int m = 0; m < avxSize; m++) {
						auto randVect = RPG();
						auto& latticeFieldBlock = getAt(i, j, k);
						(latticeFieldBlock).field1[m] = std::get<0>(randVect);
						(latticeFieldBlock).field2[m] = std::get<1>(randVect);
						(latticeFieldBlock).field3[m] = std::get<2>(randVect);
						//std::cout << latticeFieldBlock.field1[m] << std::endl;

					}
				}
			}
		}
	};

	/*
	instead of 6 start/stop arguments just takes 2 - parallel operation will only be done on one lattice dimension
	For now, the arbitrary dimension of index regions across which the array will be split is chosen to the first dimension i of index tuple (i,j,k), so memory regions maximally spread out from one another
	given the implemented memory allocation structure
	*/
	template <typename randomPointGenerator> auto initialize(randomPointGenerator&& RPG,int start, int stop){	
		for (int i = start; i < stop; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int m = 0; m < avxSize; m++) {
						auto randVect = RPG();
						auto& latticeFieldBlock = getAt(i, j, k);
						(latticeFieldBlock).field1[m] = std::get<0>(randVect);
						(latticeFieldBlock).field2[m] = std::get<1>(randVect);
						(latticeFieldBlock).field3[m] = std::get<2>(randVect);
						//std::cout << latticeFieldBlock.field1[m] << std::endl;

					}
				}
			}
		}
	};
};

/*
Takes randomPointGenerator Argument. A randomPointGenerator is an object that can be called with no arguments and returns std::tuple of length 3 representing
a random point on the unit sphere. For good results, make sure the points are uniformly distributed.
Standard usage might be:
 initialize([&](){return randomPointGenerator(std::random::(distribution),std::random::(random_engine);} with distribution and random engine compliant with the <random> header
/*/
template <typename randomPointGenerator> auto initialize(randomPointGenerator&& RPG) {
	alignedField<avxSize,float>* field = new alignedField<avxSize, float>[latticeSize / avxSize];
	for (int blockCounter = 0; blockCounter < latticeFieldBlocks; blockCounter++) {
		auto randVect = RPG();
		for (int blockIndex = 0; blockIndex < avxSize; blockIndex++) {
			field[blockCounter].field1[blockIndex] = std::get<0>(randVect);
			field[blockCounter].field2[blockIndex] = std::get<1>(randVect);
			field[blockCounter].field3[blockIndex] = std::get<2>(randVect);

		}
	}
	return field;
};


==> Ancillary/Code/3Code/Axions/main.cpp <==
#include <fenv.h>
#include <iostream>
#include <cstdlib>
#include <cstdint>
#include <cmath>
#include <tuple>
#include <cstdint>
#include "globalConstants.hpp"
#include "randomUtilities.hpp"
#include "initialize.hpp"
#include "update.hpp"
#include "analysis.hpp"
#include <omp.h>
#include "fftw3.h"
#include <ostream>
#include <fstream>
#include <limits>
#include "pcg_random.hpp"



using namespace std;

std::random_device trueRand;//This makes sure that there is only exactly one instance of each of the random generators, globally. This is probably dumb and needs to be redone
//								once the code is ported to a parallel/vector environment
static const uint32_t seed = 19031999;
 std::mt19937 mt(seed);
 std::uniform_real_distribution<float> uDistf(-1, 1);
 std::normal_distribution<float> gDist(0,1);
 xoshiro256StarStar_engine xoshiroStarStar = xoshiro256StarStar_engine(seed, seed, seed,seed);//proper way to do this is have 4 different seeds..
 
 float timeDerivStrength = 1;

int main() {
	feenableexcept(FE_ALL_EXCEPT & ~FE_INEXACT & ~FE_UNDERFLOW);
	
	for (int i = 0; i < 100000; i++) { //call it a little to guarantee randomness even with bad seed
		xoshiroStarStar();
	}

	static ofstream paramFile("runParams.txt");
	paramFile << "Tilt coefficient L: " << L << endl << "Lattice Spacing: " << latticeStep << endl << "Time Spacing: " << timeStep << endl <<
					"Maximum Time Steps: " << maxTimeSteps << endl << "Lattice Size (Points): " << latticeSize << endl  <<
					"gradient Strength: " << gradientStrength << endl << "Lambda(m_s^2): " << lambda << "t0: " << t0 << endl
					 << "t_max: " << tmax << endl;
	paramFile.close();
	/*
	Inizialize fields; All three fields will have separate arrays for each of them. This is done for the simple reason that I cannot be bothered to figure out how memory
	alignment and contiguousy should be handled for that case. I assume if I can be bothered later on, when vectorizing I can just glue all field arrays on a row into sensible memory
	chunks. This would have to occur in order of Initialization and most likely make the code more readable.
	*/
	//int(*distanceArray)[9900000] = (int(*)[9900000]) calloc(282, 9900000);

	//auto giantArray = new int[1000000000];
	lattice latticeEven;
	lattice latticeOdd;
	cout << "construction done" << endl;
	static ofstream seedfile("seed.txt");
	int numThreads;
        int seed1 = trueRand();
        int seed2 = trueRand();
        int seed3 = trueRand();
        int seed4 = trueRand();
#pragma omp parallel num_threads(64)
	{
//		int seed1 = trueRand();
//		int seed2 = trueRand();
//		int seed3 = trueRand();
//		int seed4 = trueRand();
		#pragma omp single
		{
			numThreads = omp_get_num_threads();
		}		
#pragma omp critical
		{
			cout << seed1 << " " << seed2 << " " << seed3 << " " << seed4 << " " << "Thread: " << omp_get_thread_num() << " " << endl;
			seedfile << seed1 << " " << seed2 << " " << seed3 << " " << seed4 << " " << "Thread: " << omp_get_thread_num() << " " << endl;
		}
		std::normal_distribution<float> gDistLoc(0, 1);
		std::uniform_real_distribution<float> uDistfLoc(-1, 1);
		std::mt19937 mtLoc(seed1);
		xoshiro256StarStar_engine xoshiroStarStarLoc = xoshiro256StarStar_engine(seed1, seed2, seed3, seed4);
		pcg32_k64 pcgRNGLoc(seed1,omp_get_thread_num());
		for (int i = 0; i < 100000; i++) {
			mtLoc();
			xoshiroStarStarLoc();
			pcgRNGLoc();
		}

		//For Correct multithread init,  jump ahead the different xoshiro instances to guarantee separate orbits!
		for(int i = 0; i<omp_get_thread_num(); i++){
			xoshiroStarStarLoc.jump();
		}

#pragma omp for 
		for (int i = 0; i < numThreads; i++) {
			int start = i * (latticeSize / numThreads);
			int stop = start + latticeSize / numThreads;
			//note the different field amplitudes;Everything is rescaled such that the fieldamplitude of the first time step is 1 - so that of the second has to be 2
			if (updateFormula == 1) {
				latticeEven.initialize([&]() {return gaussianPointPicking(gDistLoc, pcgRNGLoc, 1); }, start, stop);
				latticeOdd.initialize([&]() {return gaussianPointPicking(gDistLoc, pcgRNGLoc, 1); }, start, stop);
			}
			else{
				latticeEven.initialize([&]() {return gaussianPointPicking(gDistLoc, mtLoc, 1); }, start, stop);
				latticeOdd.initialize([&]() {return gaussianPointPicking(gDistLoc, mtLoc, 2); }, start, stop);
			}
		}
	}
	seedfile.close();
	cout << numThreads * (latticeSize / numThreads);
		//integer divison in above might miss the last couple rows when division leaves a remainder, following is the catch all for that in single threadedness.
	if (updateFormula == 1 && (latticeSize != numThreads * (latticeSize / numThreads))) {
		latticeEven.initialize([&]() {return gaussianPointPicking(gDist, mt, 1); }, numThreads * (latticeSize / numThreads), (latticeSize));
		latticeOdd.initialize([&]() {return gaussianPointPicking(gDist, mt, 1); }, numThreads * (latticeSize / numThreads), (latticeSize));
	}
	else {
		latticeEven.initialize([&]() {return gaussianPointPicking(gDist, xoshiroStarStar, 1); }, 12 * (latticeSize / 12), (latticeSize));
		latticeOdd.initialize([&]() {return gaussianPointPicking(gDist, xoshiroStarStar, 2); }, 12 * (latticeSize / 12), (latticeSize));
	}

	cout <<endl  <<latticeEven(0, 0, 0).field1[1] << ", " << latticeEven(0, 0, 0).field2[1] << ", " << latticeEven(0, 0, 0).field3[1] << endl;
	t += 2;//The way I understand things t = 0 there is no field (singularity) at t = timestep I have my first field IV and at t = 2*timeStep second IV
	cout << "init done" << endl;
	cout << "checking init for wierdness" << endl;
/*	for (int i = 0; i < latticeSize; i++) {
		for (int j = 0; j < latticeSize; j++) {
			for (int k = 0; k < latticeFieldBlocks; k++) {
				for (int w = 0; w < avxSize; w++) {
					float a[3] = { latticeEven(i,j,k).field1[w],latticeEven(i,j,k).field2[w] ,latticeEven(i,j,k).field3[w] };
					float b[3] = { latticeOdd(i,j,k).field1[w],latticeOdd(i,j,k).field2[w] ,latticeOdd(i,j,k).field3[w] };
					if (a[0] == 0 || a[1] == 0 || a[2] == 0) {
						cout << "(" << i << "," << j << "," << k << "," << w << "," << ")" << endl;
					}


				}
			}
		}
	}*/	
	cout << "pot Energy" << endl;	
	//Before doing anything, fftw threading has to be enabled. 
	cout << "pot Energy 2" << endl;
	int diditwork = fftwf_init_threads();


	//make fftw-compatible memory regions for fields
	//There is some padding on the last dimension in accordance to the fftw spec for inplace real to complex transforms
	float* field = static_cast<float*>(std::aligned_alloc( 64 ,sizeof(float) * latticeSize * latticeSize * (2 * ((latticeSize / 2) + 1)) ) );

	//Windows use is non-portable here; Aligned Alloc --> aligned malloc
	//float* field = static_cast<float*>(_aligned_malloc(sizeof(float)* (long)latticeSize* (long)latticeSize* (2 * (((long)latticeSize / 2) + 1)),64));

	std::cout << "Field Pointer Alignment is:" << ((uintptr_t)field & 31) <<endl;

	std::cout << field[0] << endl;

	//make plans for r2c inplace transform on given fields. FFTW_PATIENT is used, but because wisdom is accumulated for the lifetime of the programm, most likely only the first plan creation takes time, the rest are constant cost.
	//honestly, I will only need 1 plan and just refill my array. The plan is specific for field size, not data.
	fftwf_import_wisdom_from_filename("WisdomFile");
	fftwf_plan_with_nthreads(omp_get_num_procs());
	fftwf_plan fieldPlan = fftwf_plan_dft_r2c_3d(latticeSize, latticeSize, latticeSize, field, (fftwf_complex*)field, FFTW_MEASURE);
	fftwf_export_wisdom_to_filename("WisdomFile");
/*
	for (int i = 0; i < 1000; i++) {
		deinterleaveCopy(latticeEven, latticeOdd, field, 1);
	}*/
	

	for ( ; t < tmax;) {
		cout << "Timesteps " << t<<" and "<<t+1 << "started" << endl;
		update(latticeEven, latticeOdd);
		t++;
		//cout << 2 * t + 1 << endl;
		cout << latticeOdd(0, 0, 0).field1[1]<< endl;
		if (t%21==0 || t== 9999) { 
			//findDefects(latticeOdd); 
			fourierEval(latticeOdd,latticeEven,fieldPlan,field);
			//axionsNoGradient(latticeOdd, latticeEven);
			//axionsNoGradient(latticeOdd, latticeEven);
			//gradientEnergy(latticeOdd);
			//potentialEnergy(latticeOdd);
			//kineticEnergy(latticeOdd, latticeEven);
			//avgPhi1(latticeOdd);
		}

		update(latticeOdd, latticeEven);
		t++;
		if (t == 4316 || t == 9999){
			fourierEval(latticeEven,latticeOdd,fieldPlan,field);
		}
		//findDefects(latticeEven);
		cout << latticeEven(0, 0, 0).field1[1]<<endl;
		
	}
	timeDerivStrength = 0;
	for (; t < maxTimeSteps;) {
		cout << "Timesteps " << t << " and " << t + 1 << "started" << endl;

		update(latticeEven, latticeOdd);
		t++;
		//cout << 2 * t + 1 << endl;
		cout << latticeOdd(0, 0, 0).field1[1] << endl;
		if (t % 27 == 0) {
			findDefects(latticeOdd);
			fourierEval(latticeOdd, latticeEven, fieldPlan, field);
			//gradientEnergy(latticeOdd);
			//potentialEnergy(latticeOdd);
			//kineticEnergy(latticeOdd, latticeEven);
			//avgPhi1(latticeOdd);
		}

		update(latticeOdd, latticeEven);
		t++;
		//findDefects(latticeEven);
		cout << latticeEven(0, 0, 0).field1[1] << endl;

	}
	if (updateFormula == 1) {
		cout << latticeEven(0, 0, 0).field1[1] << ", " << latticeEven(0, 0, 0).field2[1] << ", " << latticeEven(0, 0, 0).field3[1] << endl;
	}
	else{
		cout << latticeEven(0, 0, 0).field1[1] / (maxTimeSteps) << ", " << latticeEven(0, 0, 0).field2[1]/(maxTimeSteps) << ", " << latticeEven(0, 0, 0).field3[1] / (maxTimeSteps) << endl;
	}

	fftwf_destroy_plan(fieldPlan);

	std::free(field);

	//Non-portable windows:
	//_aligned_free(field);
	return 0;
}


==> Ancillary/Code/3Code/Axions/randomUtilities.hpp <==
#pragma once
#include<cstdint>
#include <limits>
#include<tuple>
#include<cmath>
#include"globalConstants.hpp"

class xoshiro256StarStar_engine {
protected:
	uint_fast64_t s0_, s1_, s2_, s3_; //seed values for initial state vector
	static inline uint_fast64_t rotl(const uint_fast64_t x, int k) {
		return (x << k) | (x >> (64 - k));
	}

public:
	xoshiro256StarStar_engine(uint_fast64_t s0, uint_fast64_t s1, uint_fast64_t s2, uint_fast64_t s3)
		:s0_(s0), s1_(s1), s2_(s2), s3_((s0 || s1 || s2 || s3) ? s3 : 1) {
		//everything initialized by list in constructor
	}
	using result_type = uint_fast64_t;
	static constexpr result_type min() { return std::numeric_limits<result_type>::min(); }
	static constexpr result_type max() { return std::numeric_limits<result_type>::max(); }
	result_type operator()() {
		const result_type result_StarStar = rotl(s1_ * 5, 7) * 9;
		const uint_fast64_t t = s1_ << 17;
		s2_ ^= s0_;
		s3_ ^= s1_;
		s1_ ^= s2_;
		s0_ ^= s3_;

		s2_ ^= t;

		s3_ = rotl(s3_, 45);
		return result_StarStar;
	}

	void jump() {
		//Wierd jump array
		static const uint_fast64_t JUMP[] = { 0x180ec6d33cfd0aba, 0xd5a61266f0c9392c, 0xa9582618e03fc9aa, 0x39abdc4529b1661c };

		uint_fast64_t sj0 = 0;
		uint_fast64_t sj1 = 0;
		uint_fast64_t sj2 = 0;
		uint_fast64_t sj3 = 0;


		for (int i = 0; i < sizeof JUMP / sizeof * JUMP; i++)
			for (int b = 0; b < 64; b++) {
				if (JUMP[i] & UINT64_C(1) << b) {
					sj0 ^= s0_;
					sj1 ^= s1_;
					sj2 ^= s2_;
					sj3 ^= s3_;
				}
				(*this)();
			}

		s0_ = sj0;
		s1_ = sj1;
		s2_ = sj2;
		s3_ = sj3;
	}


};

template <typename dist_t, typename RNG_engine_t > auto spherePointPicking(dist_t&& dist, RNG_engine_t&& RNG_engine, float amplitude) {
	auto x0 = dist(RNG_engine);
	auto x1 = dist(RNG_engine);
	auto x2 = dist(RNG_engine);
	auto x3 = dist(RNG_engine);
	auto norm4 = x0 * x0 + x2 * x2 + x3 * x3 + x1 * x1;
	while (norm4 >= 1) {
		//cout<<norm4<< " failed"<<endl;
	   // cout<<x1<<x2<<x3<<x0<<endl;
		 x1 = dist(RNG_engine);
		 x2 = dist(RNG_engine);
		 x3 = dist(RNG_engine);
		 x0 = dist(RNG_engine);
		norm4 = x0 * x0 + x2 * x2 + x3 * x3 + x1 * x1;
		
	}
	//cout<<norm4<< " success"<<endl;
		   // cout<<x1<<x2<<x3<<x0<<endl;
	auto x = 2 * ((x1 * x3) + (x0 * x2)) / norm4;
	auto y = 2 * ((x2 * x3) - (x0 * x1)) / norm4;
	auto z = (x0 * x0 + x3 * x3 - x1 * x1 - x2 * x2) / norm4;
	return std::tuple(x, y, z);
};

template <typename dist_t, typename RNG_engine_t > auto spherePointPicking2(dist_t&& dist, RNG_engine_t&& RNG_engine, float amplitude) {
	auto x0 = dist(RNG_engine);
	auto x1 = dist(RNG_engine);
	auto x2 = dist(RNG_engine);
	auto x3 = dist(RNG_engine);
	auto norm4 = x0 * x0 + x2 * x2 + x3 * x3 + x1 * x1;
	while (norm4 >= 1) {
		//cout<<norm4<< " failed"<<endl;
	   // cout<<x1<<x2<<x3<<x0<<endl;
		x1 = dist(RNG_engine);
		x2 = dist(RNG_engine);
		x3 = dist(RNG_engine);
		x0 = dist(RNG_engine);
		norm4 = x0 * x0 + x2 * x2 + x3 * x3 + x1 * x1;

	}
	//cout<<norm4<< " success"<<endl;
		   // cout<<x1<<x2<<x3<<x0<<endl;
	auto x = 2 * ((x1 * x3) + (x0 * x2)) / norm4;
	auto y = 2 * ((x2 * x3) - (x0 * x1)) / norm4;
	auto z = (x0 * x0 + x3 * x3 - x1 * x1 - x2 * x2) / norm4;
	return std::tuple(x, y, z);
};


template <typename dist_t, typename RNG_engine_t> auto gaussianPointPicking(dist_t & dist, RNG_engine_t& RNG_engine,float amplitude) {
	auto x0 = dist(RNG_engine);
	auto x1 = dist(RNG_engine);
	auto x2 = dist(RNG_engine);
	auto norm3 = std::sqrt(x0 * x0 + x1 * x1 + x2 * x2)*amplitude;
	return std::tuple(x0 / norm3, x1 / norm3, x2 / norm3);
};




==> Ancillary/Code/3Code/Axions/update.cpp <==
#pragma once
#include "initialize.hpp"
#include "globalConstants.hpp"
#include <cmath>
#include <immintrin.h>
#include <iostream>



#if physicalTimeMode == 1 
void update(lattice& current, lattice& old) {
	if constexpr (avxMode == 0) {
#pragma omp parallel for
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						//Arbitrary Model choice: The chiral anomaly/projection term is for field1, the other two fields are regular
						float potentialBuffer = 0;
						float gradSquaredBuffer = 0;
						float timeDerivBuffer = 0;

						/*this is another notationally incredibly stupid way of doing things because my lattice has different lengths for the k dimension...*/
						//we want the indices to properly wrap, which in actually only concerns 0 and maximal index
						int ip1 = (((i + 1) % latticeSize) + latticeSize) % latticeSize;
						int im1 = (((i - 1) % latticeSize) + latticeSize) % latticeSize;
						int jp1 = (((j + 1) % latticeSize) + latticeSize) % latticeSize;
						int jm1 = (((j - 1) % latticeSize) + latticeSize) % latticeSize;
						int kp1 = (((k + 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int km1 = (((k - 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int wp1 = (((w + 1) % avxSize) + avxSize) % avxSize;
						int wm1 = (((w - 1) % avxSize) + avxSize) % avxSize;

						//because loading in/out of vectors is expensive and the equations for all the fields sort of separate, we first operate for field1 then field2 then field3
						//This means the root field block we are looking at can stay in a vector register for all operations

						//Calculate potentialBuffer first, because all fields need same value (f1^2+f2^2+f3^2-fa^2)*^lambda/4
						potentialBuffer = (std::pow(current(i, j, k).field1[w], 2) + std::pow(current(i, j, k).field2[w], 2) + std::pow(current(i, j, k).field3[w], 2) - fa * fa) * (lambda / 4);
						/* To vectorize, start with floading field3 block and mm_ _mult and work to field1 so it can stay in register for all following operations*/
						//For field 1:
						if (0 < k && k < (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
								current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[w] + current(i, j, (km1)).field1[w]);
						}
						if (k == 0) {							
							gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
								current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[w] + current(i, j, (km1)).field1[wm1]);
						}
						if (k == (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
								current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[wp1] + current(i, j, (km1)).field1[w]);
						}
						//currently, because I am lazy only the second time derivative is a central difference; The first ist a plain old forward/backward difference
						timeDerivBuffer = current(i, j, k).field1[w] - old(i, j, k).field1[w];

						//now put all the parts together. Due to my shoddy notation in my array handling class I'll have to type it out for all three fields...
						//old gets filled up with the new values (essentially a dst lattice for our purposes here)

						float updateBuffer = -old(i, j, k).field1[w] + 2 * current(i, j, k).field1[w] - 3 * hubbleParam * timeStep * timeDerivBuffer +
							std::pow(timeStep, 2) * (-potentialBuffer * current(i, j, k).field1[w] - std::pow(ma * fa, 2) + 1 / std::pow(scaleFactor * latticeStep, 2) * gradSquaredBuffer);
						old(i, j, k).field1[w] = updateBuffer;

						//field2
						if (0 < k && k < (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
								current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[w] + current(i, j, (km1)).field2[w]);
						}
						if (k == 0) {
							gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
								current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[w] + current(i, j, (km1)).field2[wm1]);
						}
						if (k == (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
								current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[wp1] + current(i, j, (km1)).field2[w]);
						}
						timeDerivBuffer = current(i, j, k).field2[w] - old(i, j, k).field2[w];
						updateBuffer = -old(i, j, k).field2[w] + 2 * current(i, j, k).field2[w] - 3 * hubbleParam * timeStep * timeDerivBuffer +
							std::pow(timeStep, 2) * (-potentialBuffer * current(i, j, k).field2[w] + 1 / std::pow(scaleFactor * latticeStep, 2) * gradSquaredBuffer);
						old(i, j, k).field2[w] = updateBuffer;



						//field3
						if (0 < k && k < (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
								current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[w] + current(i, j, (km1)).field3[w]);
						}
						if (k == 0) {
							gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
								current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[w] + current(i, j, (km1)).field3[wm1]);
						}
						if (k == (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
								current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[wp1] + current(i, j, (km1)).field3[w]);
						}
						timeDerivBuffer = current(i, j, k).field3[w] - old(i, j, k).field3[w];
						updateBuffer = -old(i, j, k).field3[w] + 2 * current(i, j, k).field3[w] - 3 * hubbleParam * timeStep * timeDerivBuffer +
							std::pow(timeStep, 2) * (-potentialBuffer * current(i, j, k).field3[w] + 1 / std::pow(scaleFactor * latticeStep, 2) * gradSquaredBuffer);
						old(i, j, k).field3[w] = updateBuffer;


					}
				}
			}

		}
	}
	else {
		if constexpr(avxMode == 1){//do avx2 stuff
#pragma omp parallel for
			for (int i = 0; i < latticeSize; i++) {
				
				for (int j = 0; j < latticeSize; j++) {
					if (i == 31&&j==31) {
						//std::cout << "debug line found" << std::endl;
					}
					for (int k = 0; k < latticeFieldBlocks; k++) {//first try at implementing is with a separate temp buffer because I don't know if I can stack multiple avx Commands
						__m256 potentialBuffer = _mm256_setzero_ps();
						__m256 temp1 = _mm256_setzero_ps();
						__m256 temp2 = _mm256_setzero_ps();
						temp1 = _mm256_load_ps(&(current(i, j, k).field2[0]));
						temp2 = _mm256_load_ps(&(current(i, j, k).field3[0]));
						temp1 = _mm256_mul_ps(temp1, temp1);
						temp2 = _mm256_mul_ps(temp2, temp2);
						potentialBuffer = _mm256_add_ps(temp1, temp2);
						//now load field1 into temp1 buffer and dont touch until all operations are done.
						temp1 = _mm256_load_ps(&(current(i, j, k).field1[0]));
						temp2 = _mm256_mul_ps(temp1, temp1);
						potentialBuffer = _mm256_add_ps(potentialBuffer, temp2); 
						temp2 = _mm256_set1_ps(fa * fa);
						potentialBuffer = _mm256_sub_ps(potentialBuffer, temp2);
						temp2 = _mm256_set1_ps(lambda / 4.0);
						potentialBuffer = _mm256_mul_ps(potentialBuffer, temp2);
						//For Field1:
						__m256 gradSquaredBuffer = _mm256_setzero_ps();
						int ip1 = (((i + 1) % latticeSize) + latticeSize) % latticeSize;//These wrap arounds still work because this is not the direction in which the "vector" is pointing, so they all wrap at once
						int im1 = (((i - 1) % latticeSize) + latticeSize) % latticeSize;
						int jp1 = (((j + 1) % latticeSize) + latticeSize) % latticeSize;
						int jm1 = (((j - 1) % latticeSize) + latticeSize) % latticeSize;

						temp2 = _mm256_set1_ps(6.0);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field1

						temp2 = _mm256_load_ps(&(current(ip1, j, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						__m256i index = _mm256_setzero_si256();
						//Replace the k wrap arounds with a switch case
						
						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field1[0]));
							index = _mm256_setr_epi32(7, 0,1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks-1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field1[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6,7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
							
						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
							
							
						
						//No wierd wrap around required for the timeDerivBuffer
						__m256 timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field1[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						//reassemble all contributions for field1 in update Formula
						__m256 updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps((hubbleParam*timeStep*(-3)));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps(-(timeStep * timeStep));
						temp2 = _mm256_mul_ps(temp2, potentialBuffer);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						//special field1 treatment
						temp2 = _mm256_set1_ps(-ma * ma * fa * fa*timeStep*timeStep);
						updateBuffer = _mm256_add_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(timeStep * timeStep / (scaleFactor * scaleFactor * latticeStep * latticeStep));
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						
						float bullshit[8] = { 0 };
						_mm256_storeu_ps(&(bullshit[0]), updateBuffer);
						for (int m = 0; m < 8; m++) {
							if (bullshit[m] > 10000000 || bullshit[m] < -10000000) {
							//	std::cout << "Bullshit found at " << i<<"," << j<< "," << k*m <<" for field 1"<< std::endl;
							}
						}
						

						_mm256_store_ps(&(old(i, j, k).field1[0]), updateBuffer); //Set updated field values into memory of "old" lattice.


						//For Field 2

						temp1 = _mm256_load_ps(&(current(i, j, k).field2[0]));//leave this in memory, dont touch anymore
						gradSquaredBuffer = _mm256_setzero_ps();					

						temp2 = _mm256_set1_ps(6);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field2
						temp2 = _mm256_load_ps(&(current(ip1, j, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						//Replace the k wrap arounds with a switch case
						/*
						switch (k) {
						case 0:
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, latticeFieldBlocks-1).field2[0]));
							__m256i index = _mm256_setr_epi32(7,0,1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;
						case (latticeFieldBlocks-1):
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field2[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;
						default: //normal case when no wrap around is needed
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;

						}
						*/
						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field2[0]));
							index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field2[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						//No wierd wrap around required for the timeDerivBuffer
						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field2[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						//reassemble all contributions for field2 in update Formula
						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps(hubbleParam * timeStep * (-3));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps(-timeStep * timeStep);
						temp2 = _mm256_mul_ps(temp2, potentialBuffer);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						
						temp2 = _mm256_set1_ps(timeStep * timeStep / (scaleFactor * scaleFactor * latticeStep * latticeStep));
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						
						_mm256_storeu_ps(&(bullshit[0]), updateBuffer);
						for (int m = 0; m < 8; m++) {
							if (bullshit[m] > 10000000 || bullshit[m] < -10000000) {
							//	std::cout << "Bullshit found at " << i<<"," << j<< "," << k <<" for field 2"<< std::endl;
							}
						}
						
						_mm256_store_ps(&(old(i, j, k).field2[0]), updateBuffer); //Set updated field values into memory of "old" lattice.

						//Field3 stuff

						temp1 = _mm256_load_ps(&(current(i, j, k).field3[0]));//leave this in memory, dont touch anymore
						gradSquaredBuffer = _mm256_setzero_ps();						

						temp2 = _mm256_set1_ps(6);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field3
						temp2 = _mm256_load_ps(&(current(ip1, j, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						//Replace the k wrap arounds with a switch case
						/*
						switch (k) {
						case 0:
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, latticeFieldBlocks-1).field3[0]));
							__m256i index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;
						case (latticeFieldBlocks-1):
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field3[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;
						default: //normal case when no wrap around is needed
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;

						}
						*/
						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field3[0]));
							index = _mm256_setr_epi32(7, 0,1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field3[0]));
							index = _mm256_setr_epi32( 1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						//No wierd wrap around required for the timeDerivBuffer
						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field3[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						//reassemble all contributions for field3 in update Formula
						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps(hubbleParam * timeStep * (-3));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps(-timeStep * timeStep);
						temp2 = _mm256_mul_ps(temp2, potentialBuffer);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						
						temp2 = _mm256_set1_ps(timeStep * timeStep / (scaleFactor * scaleFactor * latticeStep * latticeStep));
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						
						 _mm256_storeu_ps(&(bullshit[0]), updateBuffer);
						for (int m = 0; m < 8; m++) {
							if (bullshit[m] > 10000000 || bullshit[m] < -10000000) {
							//	std::cout << "Bullshit found at " << i << "," << j << "," << k << " for field 3" << std::endl;
							}
						}
						
						_mm256_store_ps(&(old(i, j, k).field3[0]), updateBuffer); //Set updated field values into memory of "old" lattice.

					}//end of k loop
				}
			}

		}



		else {
			if constexpr (avxMode == 2) {//do avx512 stuff

			}
		}
	}

}
#else
void update(lattice& current, lattice& old) {
	if constexpr (avxMode == 0) {
#pragma omp parallel for
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						//Arbitrary Model choice: The chiral anomaly/projection term is for field1, the other two fields are regular
						float potentialBuffer = 0; //these will probably be changed to alignedfieldBlocks for vector usage (Buffersize is 96 Byte, we can afford that compared to actualy grid size)
						float gradSquaredBuffer = 0;
						float timeDerivBuffer = 0;
						float updateBuffer = 0;
						/*this is another notationally incredibly stupid way of doing things because my lattice has different lengths for the k dimension...*/
						//we want the indices to properly wrap, which in actually only concerns 0 and maximal index
						int ip1 = (((i + 1) % latticeSize) + latticeSize) % latticeSize;
						int im1 = (((i - 1) % latticeSize) + latticeSize) % latticeSize;
						int jp1 = (((j + 1) % latticeSize) + latticeSize) % latticeSize;
						int jm1 = (((j - 1) % latticeSize) + latticeSize) % latticeSize;
						int kp1 = (((k + 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int km1 = (((k - 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int wp1 = (((w + 1) % avxSize) + avxSize) % avxSize;
						int wm1 = (((w - 1) % avxSize) + avxSize) % avxSize;

						//because loading in/out of vectors is expensive and the equations for all the fields sort of separate, we first operate for field1 then field2 then field3
						//This means the root field block we are looking at can stay in a vector register for all operations

						//Calculate potentialBuffer first, because all fields need same value (f1^2+f2^2+f3^2-a^2)*^lambda/4
						//a^2 is replaced by t^2 conformal time because a = (a1/t1^1/2)* t in terms of conformal time; The factor (a1/t1^1/2) is subsequently scaled into the initial field amplitude
						if (updateFormula == 1) {
							potentialBuffer = (std::pow(current(i, j, k).field1[w], 2) + std::pow(current(i, j, k).field2[w], 2) + std::pow(current(i, j, k).field3[w], 2) - 1) * (lambda / 4);
						}
						else {
							potentialBuffer = (std::pow(current(i, j, k).field1[w], 2) + std::pow(current(i, j, k).field2[w], 2) + std::pow(current(i, j, k).field3[w], 2) - t*t) * (lambda / 4);

						}
							/* To vectorize, start with floading field3 block and mm_ _mult and work to field1 so it can stay in register for all following operations*/
							//For field 1:
							if (0 < k && k < (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
									current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[w] + current(i, j, (km1)).field1[w]);
							}
							if (k == 0) {
								gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
									current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[w] + current(i, j, (km1)).field1[wm1]);
							}
							if (k == (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
									current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[wp1] + current(i, j, (km1)).field1[w]);
							}

							timeDerivBuffer = current(i, j, k).field1[w] - old(i, j, k).field1[w];

							//now put all the parts together. Due to my shoddy notation in my array handling class I'll have to type it out for all three fields...
							//old gets filled up with the new values (essentially a dst lattice for our purposes here)
							if constexpr (updateFormula == 1) {
								updateBuffer = (-old(i, j, k).field1[w] + 2 * current(i, j, k).field1[w]) - timeDerivStrength * 2 / (t) * (timeDerivBuffer)+
									std::pow(timeStep, 2) * (gradientStrength * std::pow(1 / latticeStep, 2) * gradSquaredBuffer - current(i, j, k).field1[w] * potentialBuffer -
										L * std::pow(t * timeStep / t0, 9));
							}
							else {
								updateBuffer = (-old(i, j, k).field1[w] + 2 * current(i, j, k).field1[w]) + std::pow(timeStep / latticeStep, 2) * gradientStrength * gradSquaredBuffer -
									std::pow(timeStep / t, 2) * current(i, j, k).field1[w] * potentialBuffer - L * std::pow(t * timeStep / t0, 10) * t0 * timeStep;
							}

							old(i, j, k).field1[w] = updateBuffer;

							//field2
							if (0 < k && k < (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
									current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[w] + current(i, j, (km1)).field2[w]);
							}
							if (k == 0) {
								gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
									current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[w] + current(i, j, (km1)).field2[wm1]);
							}
							if (k == (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
									current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[wp1] + current(i, j, (km1)).field2[w]);
							}

							timeDerivBuffer = current(i, j, k).field2[w] - old(i, j, k).field2[w];

							if constexpr (updateFormula == 1) {
								updateBuffer = (-old(i, j, k).field2[w] + 2 * current(i, j, k).field2[w]) - timeDerivStrength * 2 / (t) * (timeDerivBuffer)+
									std::pow(timeStep, 2) * (gradientStrength * std::pow(1 / latticeStep, 2) * gradSquaredBuffer - current(i, j, k).field2[w] * potentialBuffer);
							}
							else {
								updateBuffer = (-old(i, j, k).field2[w] + 2 * current(i, j, k).field2[w]) + std::pow(timeStep / latticeStep, 2) * gradientStrength * gradSquaredBuffer -
									std::pow(timeStep / t, 2) * current(i, j, k).field2[w] * potentialBuffer;
							}

							old(i, j, k).field2[w] = updateBuffer;



							//field3
							if (0 < k && k < (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
									current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[w] + current(i, j, (km1)).field3[w]);
							}
							if (k == 0) {
								gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
									current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[w] + current(i, j, (km1)).field3[wm1]);
							}
							if (k == (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
									current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[wp1] + current(i, j, (km1)).field3[w]);
							}

							timeDerivBuffer = current(i, j, k).field3[w] - old(i, j, k).field3[w];

							if constexpr (updateFormula == 1) {
								updateBuffer = (-old(i, j, k).field3[w] + 2 * current(i, j, k).field3[w]) -  timeDerivStrength * 2 / (t) * (timeDerivBuffer)+
									std::pow(timeStep, 2) * (gradientStrength * std::pow(1 / latticeStep, 2) * gradSquaredBuffer - current(i, j, k).field3[w] * potentialBuffer );
							}
							else {
								updateBuffer = (-old(i, j, k).field3[w] + 2 * current(i, j, k).field3[w]) + std::pow(timeStep / latticeStep, 2) * gradientStrength * gradSquaredBuffer -
									std::pow(timeStep / t, 2) * current(i, j, k).field3[w] * potentialBuffer;
							}

							old(i, j, k).field3[w] = updateBuffer;
													
					}
				}
			}

		}
	}
	else {
#pragma omp parallel for
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
						//Arbitrary Model choice: The chiral anomaly/projection term is for field1, the other two fields are regular
						__m256 potentialBuffer = _mm256_setzero_ps();
						__m256 gradSquaredBuffer = _mm256_setzero_ps();
						__m256 timeDerivBuffer = _mm256_setzero_ps();
						__m256 updateBuffer = _mm256_setzero_ps();
						//Two temporary buffers to keep control over what moves and what stays in memory.
						__m256 temp1 = _mm256_setzero_ps();
						__m256 temp2 = _mm256_setzero_ps();

						//populate potential buffer first, it doesnt change for any of the fields:

						temp1 = _mm256_load_ps(&(current(i, j, k).field2[0]));
						temp2 = _mm256_load_ps(&(current(i, j, k).field3[0]));
						temp1 = _mm256_mul_ps(temp1, temp1);
						temp2 = _mm256_mul_ps(temp2, temp2);
						potentialBuffer = _mm256_add_ps(temp1, temp2); //phi2^2+phi3^2
						temp1 = _mm256_load_ps(&(current(i, j, k).field1[0])); //working field, the first one we're interested in
						temp2 = _mm256_mul_ps(temp1, temp1);
						potentialBuffer = _mm256_add_ps(potentialBuffer, temp2); //phi1^2+phi2^2+phi3^2
						temp2 = _mm256_set1_ps(1);
						potentialBuffer = _mm256_sub_ps(potentialBuffer, temp2);//phi1^2+phi2^2+phi3^2-1
						temp2 = _mm256_set1_ps(-lambda / 4.0*timeStep*timeStep);
						potentialBuffer = _mm256_mul_ps(potentialBuffer, temp2);//-(phi1^2+phi2^2+phi3^2-1)*lambda/4*timeStep^2

						int ip1 = (((i + 1) % latticeSize) + latticeSize) % latticeSize;//The trivial periodic indices without permutation of vectors required
						int im1 = (((i - 1) % latticeSize) + latticeSize) % latticeSize;
						int jp1 = (((j + 1) % latticeSize) + latticeSize) % latticeSize;
						int jm1 = (((j - 1) % latticeSize) + latticeSize) % latticeSize;


						gradSquaredBuffer = _mm256_setzero_ps();
						temp2 = _mm256_set1_ps(6.0);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field1

						temp2 = _mm256_load_ps(&(current(ip1, j, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);//-6(i,j,k)+(ipm1,j,k)+(i,jpm1,k) with field1

						//Now permuting when the k-direction wraps around!
						__m256i index = _mm256_setzero_si256();

						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field1[0]));
							index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field1[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field1[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps(( timeDerivStrength / t * (-2)));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps((timeStep * timeStep)/(latticeStep*latticeStep)*gradientStrength);
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						updateBuffer = _mm256_fmadd_ps(temp1, potentialBuffer, updateBuffer);
						//Special field1 treatment
						float inhomogenity = 0;
						if (t < tmax) {
							 inhomogenity = -L * std::pow(t * timeStep / t0, 9) * timeStep * timeStep/(t0*t0);
						}
						else {
							 inhomogenity = -L * std::pow(tmax * timeStep / t0, 9) * timeStep * timeStep/(t0 * t0);

						}
						temp2 = _mm256_set1_ps(inhomogenity);
						updateBuffer = _mm256_add_ps(temp2, updateBuffer);

						_mm256_store_ps(&(old(i, j, k).field1[0]), updateBuffer); //Set updated field values into memory of "old" lattice.


						//Field2 - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - - 
						temp1 = _mm256_load_ps(&(current(i, j, k).field2[0]));//leave this in memory, dont touch anymore


						gradSquaredBuffer = _mm256_setzero_ps();
						temp2 = _mm256_set1_ps(6.0);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field1

						temp2 = _mm256_load_ps(&(current(ip1, j, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);//-6(i,j,k)+(ipm1,j,k)+(i,jpm1,k) with field1

						//Now permuting when the k-direction wraps around!
						index = _mm256_setzero_si256();

						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field2[0]));
							index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field2[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field2[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps((timeDerivStrength / t * (-2)));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps((timeStep * timeStep) / (latticeStep * latticeStep) * gradientStrength);
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						updateBuffer = _mm256_fmadd_ps(temp1, potentialBuffer, updateBuffer);
						

						_mm256_store_ps(&(old(i, j, k).field2[0]), updateBuffer); //Set updated field values into memory of "old" lattice.


					//Field3 - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - - 
						
						
						
						temp1 = _mm256_load_ps(&(current(i, j, k).field3[0]));//leave this in memory, dont touch anymore

						gradSquaredBuffer = _mm256_setzero_ps();
						temp2 = _mm256_set1_ps(6.0);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field3

						temp2 = _mm256_load_ps(&(current(ip1, j, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);//-6(i,j,k)+(ipm1,j,k)+(i,jpm1,k) with field3

						//Now permuting when the k-direction wraps around!
						index = _mm256_setzero_si256();

						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field3[0]));
							index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field3[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field3[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps(( timeDerivStrength / t * (-2)));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps((timeStep * timeStep) / (latticeStep * latticeStep) * gradientStrength);
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						updateBuffer = _mm256_fmadd_ps(temp1, potentialBuffer, updateBuffer);
						

						_mm256_store_ps(&(old(i, j, k).field3[0]), updateBuffer); //Set updated field values into memory of "old" lattice.






				}
			}
		}



}
	
}
#endif


==> Ancillary/Code/3Code/Axions/update.hpp <==
#pragma once
void update(lattice& current, lattice& old);

==> Ancillary/Code/3Code/pcg-cpp-master/include/pcg_extras.hpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This file provides support code that is useful for random-number generation
 * but not specific to the PCG generation scheme, including:
 *      - 128-bit int support for platforms where it isn't available natively
 *      - bit twiddling operations
 *      - I/O of 128-bit and 8-bit integers
 *      - Handling the evilness of SeedSeq
 *      - Support for efficiently producing random numbers less than a given
 *        bound
 */

#ifndef PCG_EXTRAS_HPP_INCLUDED
#define PCG_EXTRAS_HPP_INCLUDED 1

#include <cinttypes>
#include <cstddef>
#include <cstdlib>
#include <cstring>
#include <cassert>
#include <limits>
#include <iostream>
#include <type_traits>
#include <utility>
#include <locale>
#include <iterator>

#ifdef __GNUC__
    #include <cxxabi.h>
#endif

/*
 * Abstractions for compiler-specific directives
 */

#ifdef __GNUC__
    #define PCG_NOINLINE __attribute__((noinline))
#else
    #define PCG_NOINLINE
#endif

/*
 * Some members of the PCG library use 128-bit math.  When compiling on 64-bit
 * platforms, both GCC and Clang provide 128-bit integer types that are ideal
 * for the job.
 *
 * On 32-bit platforms (or with other compilers), we fall back to a C++
 * class that provides 128-bit unsigned integers instead.  It may seem
 * like we're reinventing the wheel here, because libraries already exist
 * that support large integers, but most existing libraries provide a very
 * generic multiprecision code, but here we're operating at a fixed size.
 * Also, most other libraries are fairly heavyweight.  So we use a direct
 * implementation.  Sadly, it's much slower than hand-coded assembly or
 * direct CPU support.
 *
 */
#if __SIZEOF_INT128__
    namespace pcg_extras {
        typedef __uint128_t pcg128_t;
    }
    #define PCG_128BIT_CONSTANT(high,low) \
            ((pcg_extras::pcg128_t(high) << 64) + low)
#else
    #include "pcg_uint128.hpp"
    namespace pcg_extras {
        typedef pcg_extras::uint_x4<uint32_t,uint64_t> pcg128_t;
    }
    #define PCG_128BIT_CONSTANT(high,low) \
            pcg_extras::pcg128_t(high,low)
    #define PCG_EMULATED_128BIT_MATH 1
#endif


namespace pcg_extras {

/*
 * We often need to represent a "number of bits".  When used normally, these
 * numbers are never greater than 128, so an unsigned char is plenty.
 * If you're using a nonstandard generator of a larger size, you can set
 * PCG_BITCOUNT_T to have it define it as a larger size.  (Some compilers
 * might produce faster code if you set it to an unsigned int.)
 */

#ifndef PCG_BITCOUNT_T
    typedef uint8_t bitcount_t;
#else
    typedef PCG_BITCOUNT_T bitcount_t;
#endif

/*
 * C++ requires us to be able to serialize RNG state by printing or reading
 * it from a stream.  Because we use 128-bit ints, we also need to be able
 * ot print them, so here is code to do so.
 *
 * This code provides enough functionality to print 128-bit ints in decimal
 * and zero-padded in hex.  It's not a full-featured implementation.
 */

template <typename CharT, typename Traits>
std::basic_ostream<CharT,Traits>&
operator<<(std::basic_ostream<CharT,Traits>& out, pcg128_t value)
{
    auto desired_base = out.flags() & out.basefield;
    bool want_hex = desired_base == out.hex;

    if (want_hex) {
        uint64_t highpart = uint64_t(value >> 64);
        uint64_t lowpart  = uint64_t(value);
        auto desired_width = out.width();
        if (desired_width > 16) {
            out.width(desired_width - 16);
        }
        if (highpart != 0 || desired_width > 16)
            out << highpart;
        CharT oldfill = '\0';
        if (highpart != 0) {
            out.width(16);
            oldfill = out.fill('0');
        }
        auto oldflags = out.setf(decltype(desired_base){}, out.showbase);
        out << lowpart;
        out.setf(oldflags);
        if (highpart != 0) {
            out.fill(oldfill);
        }
        return out;
    }
    constexpr size_t MAX_CHARS_128BIT = 40;

    char buffer[MAX_CHARS_128BIT];
    char* pos = buffer+sizeof(buffer);
    *(--pos) = '\0';
    constexpr auto BASE = pcg128_t(10ULL);
    do {
        auto div = value / BASE;
        auto mod = uint32_t(value - (div * BASE));
        *(--pos) = '0' + char(mod);
        value = div;
    } while(value != pcg128_t(0ULL));
    return out << pos;
}

template <typename CharT, typename Traits>
std::basic_istream<CharT,Traits>&
operator>>(std::basic_istream<CharT,Traits>& in, pcg128_t& value)
{
    typename std::basic_istream<CharT,Traits>::sentry s(in);

    if (!s)
         return in;

    constexpr auto BASE = pcg128_t(10ULL);
    pcg128_t current(0ULL);
    bool did_nothing = true;
    bool overflow = false;
    for(;;) {
        CharT wide_ch = in.get();
        if (!in.good())
            break;
        auto ch = in.narrow(wide_ch, '\0');
        if (ch < '0' || ch > '9') {
            in.unget();
            break;
        }
        did_nothing = false;
        pcg128_t digit(uint32_t(ch - '0'));
        pcg128_t timesbase = current*BASE;
        overflow = overflow || timesbase < current;
        current = timesbase + digit;
        overflow = overflow || current < digit;
    }

    if (did_nothing || overflow) {
        in.setstate(std::ios::failbit);
        if (overflow)
            current = ~pcg128_t(0ULL);
    }

    value = current;

    return in;
}

/*
 * Likewise, if people use tiny rngs, we'll be serializing uint8_t.
 * If we just used the provided IO operators, they'd read/write chars,
 * not ints, so we need to define our own.  We *can* redefine this operator
 * here because we're in our own namespace.
 */

template <typename CharT, typename Traits>
std::basic_ostream<CharT,Traits>&
operator<<(std::basic_ostream<CharT,Traits>&out, uint8_t value)
{
    return out << uint32_t(value);
}

template <typename CharT, typename Traits>
std::basic_istream<CharT,Traits>&
operator>>(std::basic_istream<CharT,Traits>& in, uint8_t& target)
{
    uint32_t value = 0xdecea5edU;
    in >> value;
    if (!in && value == 0xdecea5edU)
        return in;
    if (value > uint8_t(~0)) {
        in.setstate(std::ios::failbit);
        value = ~0U;
    }
    target = uint8_t(value);
    return in;
}

/* Unfortunately, the above functions don't get found in preference to the
 * built in ones, so we create some more specific overloads that will.
 * Ugh.
 */

inline std::ostream& operator<<(std::ostream& out, uint8_t value)
{
    return pcg_extras::operator<< <char>(out, value);
}

inline std::istream& operator>>(std::istream& in, uint8_t& value)
{
    return pcg_extras::operator>> <char>(in, value);
}



/*
 * Useful bitwise operations.
 */

/*
 * XorShifts are invertable, but they are someting of a pain to invert.
 * This function backs them out.  It's used by the whacky "inside out"
 * generator defined later.
 */

template <typename itype>
inline itype unxorshift(itype x, bitcount_t bits, bitcount_t shift)
{
    if (2*shift >= bits) {
        return x ^ (x >> shift);
    }
    itype lowmask1 = (itype(1U) << (bits - shift*2)) - 1;
    itype highmask1 = ~lowmask1;
    itype top1 = x;
    itype bottom1 = x & lowmask1;
    top1 ^= top1 >> shift;
    top1 &= highmask1;
    x = top1 | bottom1;
    itype lowmask2 = (itype(1U) << (bits - shift)) - 1;
    itype bottom2 = x & lowmask2;
    bottom2 = unxorshift(bottom2, bits - shift, shift);
    bottom2 &= lowmask1;
    return top1 | bottom2;
}

/*
 * Rotate left and right.
 *
 * In ideal world, compilers would spot idiomatic rotate code and convert it
 * to a rotate instruction.  Of course, opinions vary on what the correct
 * idiom is and how to spot it.  For clang, sometimes it generates better
 * (but still crappy) code if you define PCG_USE_ZEROCHECK_ROTATE_IDIOM.
 */

template <typename itype>
inline itype rotl(itype value, bitcount_t rot)
{
    constexpr bitcount_t bits = sizeof(itype) * 8;
    constexpr bitcount_t mask = bits - 1;
#if PCG_USE_ZEROCHECK_ROTATE_IDIOM
    return rot ? (value << rot) | (value >> (bits - rot)) : value;
#else
    return (value << rot) | (value >> ((- rot) & mask));
#endif
}

template <typename itype>
inline itype rotr(itype value, bitcount_t rot)
{
    constexpr bitcount_t bits = sizeof(itype) * 8;
    constexpr bitcount_t mask = bits - 1;
#if PCG_USE_ZEROCHECK_ROTATE_IDIOM
    return rot ? (value >> rot) | (value << (bits - rot)) : value;
#else
    return (value >> rot) | (value << ((- rot) & mask));
#endif
}

/* Unfortunately, both Clang and GCC sometimes perform poorly when it comes
 * to properly recognizing idiomatic rotate code, so for we also provide
 * assembler directives (enabled with PCG_USE_INLINE_ASM).  Boo, hiss.
 * (I hope that these compilers get better so that this code can die.)
 *
 * These overloads will be preferred over the general template code above.
 */
#if PCG_USE_INLINE_ASM && __GNUC__ && (__x86_64__  || __i386__)

inline uint8_t rotr(uint8_t value, bitcount_t rot)
{
    asm ("rorb   %%cl, %0" : "=r" (value) : "0" (value), "c" (rot));
    return value;
}

inline uint16_t rotr(uint16_t value, bitcount_t rot)
{
    asm ("rorw   %%cl, %0" : "=r" (value) : "0" (value), "c" (rot));
    return value;
}

inline uint32_t rotr(uint32_t value, bitcount_t rot)
{
    asm ("rorl   %%cl, %0" : "=r" (value) : "0" (value), "c" (rot));
    return value;
}

#if __x86_64__
inline uint64_t rotr(uint64_t value, bitcount_t rot)
{
    asm ("rorq   %%cl, %0" : "=r" (value) : "0" (value), "c" (rot));
    return value;
}
#endif // __x86_64__

#elif defined(_MSC_VER)
  // Use MSVC++ bit rotation intrinsics

#pragma intrinsic(_rotr, _rotr64, _rotr8, _rotr16)

inline uint8_t rotr(uint8_t value, bitcount_t rot)
{
    return _rotr8(value, rot);
}

inline uint16_t rotr(uint16_t value, bitcount_t rot)
{
    return _rotr16(value, rot);
}

inline uint32_t rotr(uint32_t value, bitcount_t rot)
{
    return _rotr(value, rot);
}

inline uint64_t rotr(uint64_t value, bitcount_t rot)
{
    return _rotr64(value, rot);
}

#endif // PCG_USE_INLINE_ASM


/*
 * The C++ SeedSeq concept (modelled by seed_seq) can fill an array of
 * 32-bit integers with seed data, but sometimes we want to produce
 * larger or smaller integers.
 *
 * The following code handles this annoyance.
 *
 * uneven_copy will copy an array of 32-bit ints to an array of larger or
 * smaller ints (actually, the code is general it only needing forward
 * iterators).  The copy is identical to the one that would be performed if
 * we just did memcpy on a standard little-endian machine, but works
 * regardless of the endian of the machine (or the weirdness of the ints
 * involved).
 *
 * generate_to initializes an array of integers using a SeedSeq
 * object.  It is given the size as a static constant at compile time and
 * tries to avoid memory allocation.  If we're filling in 32-bit constants
 * we just do it directly.  If we need a separate buffer and it's small,
 * we allocate it on the stack.  Otherwise, we fall back to heap allocation.
 * Ugh.
 *
 * generate_one produces a single value of some integral type using a
 * SeedSeq object.
 */

 /* uneven_copy helper, case where destination ints are less than 32 bit. */

template<class SrcIter, class DestIter>
SrcIter uneven_copy_impl(
    SrcIter src_first, DestIter dest_first, DestIter dest_last,
    std::true_type)
{
    typedef typename std::iterator_traits<SrcIter>::value_type  src_t;
    typedef typename std::iterator_traits<DestIter>::value_type dest_t;

    constexpr bitcount_t SRC_SIZE  = sizeof(src_t);
    constexpr bitcount_t DEST_SIZE = sizeof(dest_t);
    constexpr bitcount_t DEST_BITS = DEST_SIZE * 8;
    constexpr bitcount_t SCALE     = SRC_SIZE / DEST_SIZE;

    size_t count = 0;
    src_t value = 0;

    while (dest_first != dest_last) {
        if ((count++ % SCALE) == 0)
            value = *src_first++;       // Get more bits
        else
            value >>= DEST_BITS;        // Move down bits

        *dest_first++ = dest_t(value);  // Truncates, ignores high bits.
    }
    return src_first;
}

 /* uneven_copy helper, case where destination ints are more than 32 bit. */

template<class SrcIter, class DestIter>
SrcIter uneven_copy_impl(
    SrcIter src_first, DestIter dest_first, DestIter dest_last,
    std::false_type)
{
    typedef typename std::iterator_traits<SrcIter>::value_type  src_t;
    typedef typename std::iterator_traits<DestIter>::value_type dest_t;

    constexpr auto SRC_SIZE  = sizeof(src_t);
    constexpr auto SRC_BITS  = SRC_SIZE * 8;
    constexpr auto DEST_SIZE = sizeof(dest_t);
    constexpr auto SCALE     = (DEST_SIZE+SRC_SIZE-1) / SRC_SIZE;

    while (dest_first != dest_last) {
        dest_t value(0UL);
        unsigned int shift = 0;

        for (size_t i = 0; i < SCALE; ++i) {
            value |= dest_t(*src_first++) << shift;
            shift += SRC_BITS;
        }

        *dest_first++ = value;
    }
    return src_first;
}

/* uneven_copy, call the right code for larger vs. smaller */

template<class SrcIter, class DestIter>
inline SrcIter uneven_copy(SrcIter src_first,
                           DestIter dest_first, DestIter dest_last)
{
    typedef typename std::iterator_traits<SrcIter>::value_type  src_t;
    typedef typename std::iterator_traits<DestIter>::value_type dest_t;

    constexpr bool DEST_IS_SMALLER = sizeof(dest_t) < sizeof(src_t);

    return uneven_copy_impl(src_first, dest_first, dest_last,
                            std::integral_constant<bool, DEST_IS_SMALLER>{});
}

/* generate_to, fill in a fixed-size array of integral type using a SeedSeq
 * (actually works for any random-access iterator)
 */

template <size_t size, typename SeedSeq, typename DestIter>
inline void generate_to_impl(SeedSeq&& generator, DestIter dest,
                             std::true_type)
{
    generator.generate(dest, dest+size);
}

template <size_t size, typename SeedSeq, typename DestIter>
void generate_to_impl(SeedSeq&& generator, DestIter dest,
                      std::false_type)
{
    typedef typename std::iterator_traits<DestIter>::value_type dest_t;
    constexpr auto DEST_SIZE = sizeof(dest_t);
    constexpr auto GEN_SIZE  = sizeof(uint32_t);

    constexpr bool GEN_IS_SMALLER = GEN_SIZE < DEST_SIZE;
    constexpr size_t FROM_ELEMS =
        GEN_IS_SMALLER
            ? size * ((DEST_SIZE+GEN_SIZE-1) / GEN_SIZE)
            : (size + (GEN_SIZE / DEST_SIZE) - 1)
                / ((GEN_SIZE / DEST_SIZE) + GEN_IS_SMALLER);
                        //  this odd code ^^^^^^^^^^^^^^^^^ is work-around for
                        //  a bug: http://llvm.org/bugs/show_bug.cgi?id=21287

    if (FROM_ELEMS <= 1024) {
        uint32_t buffer[FROM_ELEMS];
        generator.generate(buffer, buffer+FROM_ELEMS);
        uneven_copy(buffer, dest, dest+size);
    } else {
        uint32_t* buffer = static_cast<uint32_t*>(malloc(GEN_SIZE * FROM_ELEMS));
        generator.generate(buffer, buffer+FROM_ELEMS);
        uneven_copy(buffer, dest, dest+size);
        free(static_cast<void*>(buffer));
    }
}

template <size_t size, typename SeedSeq, typename DestIter>
inline void generate_to(SeedSeq&& generator, DestIter dest)
{
    typedef typename std::iterator_traits<DestIter>::value_type dest_t;
    constexpr bool IS_32BIT = sizeof(dest_t) == sizeof(uint32_t);

    generate_to_impl<size>(std::forward<SeedSeq>(generator), dest,
                           std::integral_constant<bool, IS_32BIT>{});
}

/* generate_one, produce a value of integral type using a SeedSeq
 * (optionally, we can have it produce more than one and pick which one
 * we want)
 */

template <typename UInt, size_t i = 0UL, size_t N = i+1UL, typename SeedSeq>
inline UInt generate_one(SeedSeq&& generator)
{
    UInt result[N];
    generate_to<N>(std::forward<SeedSeq>(generator), result);
    return result[i];
}

template <typename RngType>
auto bounded_rand(RngType& rng, typename RngType::result_type upper_bound)
        -> typename RngType::result_type
{
    typedef typename RngType::result_type rtype;
    rtype threshold = (RngType::max() - RngType::min() + rtype(1) - upper_bound)
                    % upper_bound;
    for (;;) {
        rtype r = rng() - RngType::min();
        if (r >= threshold)
            return r % upper_bound;
    }
}

template <typename Iter, typename RandType>
void shuffle(Iter from, Iter to, RandType&& rng)
{
    typedef typename std::iterator_traits<Iter>::difference_type delta_t;
    typedef typename std::remove_reference<RandType>::type::result_type result_t;
    auto count = to - from;
    while (count > 1) {
        delta_t chosen = delta_t(bounded_rand(rng, result_t(count)));
        --count;
        --to;
        using std::swap;
        swap(*(from + chosen), *to);
    }
}

/*
 * Although std::seed_seq is useful, it isn't everything.  Often we want to
 * initialize a random-number generator some other way, such as from a random
 * device.
 *
 * Technically, it does not meet the requirements of a SeedSequence because
 * it lacks some of the rarely-used member functions (some of which would
 * be impossible to provide).  However the C++ standard is quite specific
 * that actual engines only called the generate method, so it ought not to be
 * a problem in practice.
 */

template <typename RngType>
class seed_seq_from {
private:
    RngType rng_;

    typedef uint_least32_t result_type;

public:
    template<typename... Args>
    seed_seq_from(Args&&... args) :
        rng_(std::forward<Args>(args)...)
    {
        // Nothing (else) to do...
    }

    template<typename Iter>
    void generate(Iter start, Iter finish)
    {
        for (auto i = start; i != finish; ++i)
            *i = result_type(rng_());
    }

    constexpr size_t size() const
    {
        return (sizeof(typename RngType::result_type) > sizeof(result_type)
                && RngType::max() > ~size_t(0UL))
             ? ~size_t(0UL)
             : size_t(RngType::max());
    }
};

/*
 * Sometimes you might want a distinct seed based on when the program
 * was compiled.  That way, a particular instance of the program will
 * behave the same way, but when recompiled it'll produce a different
 * value.
 */

template <typename IntType>
struct static_arbitrary_seed {
private:
    static constexpr IntType fnv(IntType hash, const char* pos) {
        return *pos == '\0'
             ? hash
             : fnv((hash * IntType(16777619U)) ^ *pos, (pos+1));
    }

public:
    static constexpr IntType value = fnv(IntType(2166136261U ^ sizeof(IntType)),
                        __DATE__ __TIME__ __FILE__);
};

// Sometimes, when debugging or testing, it's handy to be able print the name
// of a (in human-readable form).  This code allows the idiom:
//
//      cout << printable_typename<my_foo_type_t>()
//
// to print out my_foo_type_t (or its concrete type if it is a synonym)

#if __cpp_rtti || __GXX_RTTI

template <typename T>
struct printable_typename {};

template <typename T>
std::ostream& operator<<(std::ostream& out, printable_typename<T>) {
    const char *implementation_typename = typeid(T).name();
#ifdef __GNUC__
    int status;
    char* pretty_name =
        abi::__cxa_demangle(implementation_typename, nullptr, nullptr, &status);
    if (status == 0)
        out << pretty_name;
    free(static_cast<void*>(pretty_name));
    if (status == 0)
        return out;
#endif
    out << implementation_typename;
    return out;
}

#endif  // __cpp_rtti || __GXX_RTTI

} // namespace pcg_extras

#endif // PCG_EXTRAS_HPP_INCLUDED


==> Ancillary/Code/3Code/pcg-cpp-master/include/pcg_random.hpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2019 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This code provides the reference implementation of the PCG family of
 * random number generators.  The code is complex because it implements
 *
 *      - several members of the PCG family, specifically members corresponding
 *        to the output functions:
 *             - XSH RR         (good for 64-bit state, 32-bit output)
 *             - XSH RS         (good for 64-bit state, 32-bit output)
 *             - XSL RR         (good for 128-bit state, 64-bit output)
 *             - RXS M XS       (statistically most powerful generator)
 *             - XSL RR RR      (good for 128-bit state, 128-bit output)
 *             - and RXS, RXS M, XSH, XSL       (mostly for testing)
 *      - at potentially *arbitrary* bit sizes
 *      - with four different techniques for random streams (MCG, one-stream
 *        LCG, settable-stream LCG, unique-stream LCG)
 *      - and the extended generation schemes allowing arbitrary periods
 *      - with all features of C++11 random number generation (and more),
 *        some of which are somewhat painful, including
 *            - initializing with a SeedSequence which writes 32-bit values
 *              to memory, even though the state of the generator may not
 *              use 32-bit values (it might use smaller or larger integers)
 *            - I/O for RNGs and a prescribed format, which needs to handle
 *              the issue that 8-bit and 128-bit integers don't have working
 *              I/O routines (e.g., normally 8-bit = char, not integer)
 *            - equality and inequality for RNGs
 *      - and a number of convenience typedefs to mask all the complexity
 *
 * The code employes a fairly heavy level of abstraction, and has to deal
 * with various C++ minutia.  If you're looking to learn about how the PCG
 * scheme works, you're probably best of starting with one of the other
 * codebases (see www.pcg-random.org).  But if you're curious about the
 * constants for the various output functions used in those other, simpler,
 * codebases, this code shows how they are calculated.
 *
 * On the positive side, at least there are convenience typedefs so that you
 * can say
 *
 *      pcg32 myRNG;
 *
 * rather than:
 *
 *      pcg_detail::engine<
 *          uint32_t,                                           // Output Type
 *          uint64_t,                                           // State Type
 *          pcg_detail::xsh_rr_mixin<uint32_t, uint64_t>, true, // Output Func
 *          pcg_detail::specific_stream<uint64_t>,              // Stream Kind
 *          pcg_detail::default_multiplier<uint64_t>            // LCG Mult
 *      > myRNG;
 *
 */

#ifndef PCG_RAND_HPP_INCLUDED
#define PCG_RAND_HPP_INCLUDED 1

#include <algorithm>
#include <cinttypes>
#include <cstddef>
#include <cstdlib>
#include <cstring>
#include <cassert>
#include <limits>
#include <iostream>
#include <iterator>
#include <type_traits>
#include <utility>
#include <locale>
#include <new>
#include <stdexcept>

#ifdef _MSC_VER
    #pragma warning(disable:4146)
#endif

#ifdef _MSC_VER
    #define PCG_ALWAYS_INLINE __forceinline
#elif __GNUC__
    #define PCG_ALWAYS_INLINE __attribute__((always_inline))
#else
    #define PCG_ALWAYS_INLINE inline
#endif

/*
 * The pcg_extras namespace contains some support code that is likley to
 * be useful for a variety of RNGs, including:
 *      - 128-bit int support for platforms where it isn't available natively
 *      - bit twiddling operations
 *      - I/O of 128-bit and 8-bit integers
 *      - Handling the evilness of SeedSeq
 *      - Support for efficiently producing random numbers less than a given
 *        bound
 */

#include "pcg_extras.hpp"

namespace pcg_detail {

using namespace pcg_extras;

/*
 * The LCG generators need some constants to function.  This code lets you
 * look up the constant by *type*.  For example
 *
 *      default_multiplier<uint32_t>::multiplier()
 *
 * gives you the default multipler for 32-bit integers.  We use the name
 * of the constant and not a generic word like value to allow these classes
 * to be used as mixins.
 */

template <typename T>
struct default_multiplier {
    // Not defined for an arbitrary type
};

template <typename T>
struct default_increment {
    // Not defined for an arbitrary type
};

#define PCG_DEFINE_CONSTANT(type, what, kind, constant) \
        template <>                                     \
        struct what ## _ ## kind<type> {                \
            static constexpr type kind() {              \
                return constant;                        \
            }                                           \
        };

PCG_DEFINE_CONSTANT(uint8_t,  default, multiplier, 141U)
PCG_DEFINE_CONSTANT(uint8_t,  default, increment,  77U)

PCG_DEFINE_CONSTANT(uint16_t, default, multiplier, 12829U)
PCG_DEFINE_CONSTANT(uint16_t, default, increment,  47989U)

PCG_DEFINE_CONSTANT(uint32_t, default, multiplier, 747796405U)
PCG_DEFINE_CONSTANT(uint32_t, default, increment,  2891336453U)

PCG_DEFINE_CONSTANT(uint64_t, default, multiplier, 6364136223846793005ULL)
PCG_DEFINE_CONSTANT(uint64_t, default, increment,  1442695040888963407ULL)

PCG_DEFINE_CONSTANT(pcg128_t, default, multiplier,
        PCG_128BIT_CONSTANT(2549297995355413924ULL,4865540595714422341ULL))
PCG_DEFINE_CONSTANT(pcg128_t, default, increment,
        PCG_128BIT_CONSTANT(6364136223846793005ULL,1442695040888963407ULL))

/* Alternative (cheaper) multipliers for 128-bit */

template <typename T>
struct cheap_multiplier : public default_multiplier<T> {
    // For most types just use the default.
};

template <>
struct cheap_multiplier<pcg128_t> {
    static constexpr uint64_t multiplier() {
        return 0xda942042e4dd58b5ULL;
    }
};


/*
 * Each PCG generator is available in four variants, based on how it applies
 * the additive constant for its underlying LCG; the variations are:
 *
 *     single stream   - all instances use the same fixed constant, thus
 *                       the RNG always somewhere in same sequence
 *     mcg             - adds zero, resulting in a single stream and reduced
 *                       period
 *     specific stream - the constant can be changed at any time, selecting
 *                       a different random sequence
 *     unique stream   - the constant is based on the memory address of the
 *                       object, thus every RNG has its own unique sequence
 *
 * This variation is provided though mixin classes which define a function
 * value called increment() that returns the nesessary additive constant.
 */



/*
 * unique stream
 */


template <typename itype>
class unique_stream {
protected:
    static constexpr bool is_mcg = false;

    // Is never called, but is provided for symmetry with specific_stream
    void set_stream(...)
    {
        abort();
    }

public:
    typedef itype state_type;

    constexpr itype increment() const {
        return itype(reinterpret_cast<uintptr_t>(this) | 1);
    }

    constexpr itype stream() const
    {
         return increment() >> 1;
    }

    static constexpr bool can_specify_stream = false;

    static constexpr size_t streams_pow2()
    {
        return (sizeof(itype) < sizeof(size_t) ? sizeof(itype)
                                               : sizeof(size_t))*8 - 1u;
    }

protected:
    constexpr unique_stream() = default;
};


/*
 * no stream (mcg)
 */

template <typename itype>
class no_stream {
protected:
    static constexpr bool is_mcg = true;

    // Is never called, but is provided for symmetry with specific_stream
    void set_stream(...)
    {
        abort();
    }

public:
    typedef itype state_type;

    static constexpr itype increment() {
        return 0;
    }

    static constexpr bool can_specify_stream = false;

    static constexpr size_t streams_pow2()
    {
        return 0u;
    }

protected:
    constexpr no_stream() = default;
};


/*
 * single stream/sequence (oneseq)
 */

template <typename itype>
class oneseq_stream : public default_increment<itype> {
protected:
    static constexpr bool is_mcg = false;

    // Is never called, but is provided for symmetry with specific_stream
    void set_stream(...)
    {
        abort();
    }

public:
    typedef itype state_type;

    static constexpr itype stream()
    {
         return default_increment<itype>::increment() >> 1;
    }

    static constexpr bool can_specify_stream = false;

    static constexpr size_t streams_pow2()
    {
        return 0u;
    }

protected:
    constexpr oneseq_stream() = default;
};


/*
 * specific stream
 */

template <typename itype>
class specific_stream {
protected:
    static constexpr bool is_mcg = false;

    itype inc_ = default_increment<itype>::increment();

public:
    typedef itype state_type;
    typedef itype stream_state;

    constexpr itype increment() const {
        return inc_;
    }

    itype stream()
    {
         return inc_ >> 1;
    }

    void set_stream(itype specific_seq)
    {
         inc_ = (specific_seq << 1) | 1;
    }

    static constexpr bool can_specify_stream = true;

    static constexpr size_t streams_pow2()
    {
        return (sizeof(itype)*8) - 1u;
    }

protected:
    specific_stream() = default;

    specific_stream(itype specific_seq)
        : inc_(itype(specific_seq << 1) | itype(1U))
    {
        // Nothing (else) to do.
    }
};


/*
 * This is where it all comes together.  This function joins together three
 * mixin classes which define
 *    - the LCG additive constant (the stream)
 *    - the LCG multiplier
 *    - the output function
 * in addition, we specify the type of the LCG state, and the result type,
 * and whether to use the pre-advance version of the state for the output
 * (increasing instruction-level parallelism) or the post-advance version
 * (reducing register pressure).
 *
 * Given the high level of parameterization, the code has to use some
 * template-metaprogramming tricks to handle some of the suble variations
 * involved.
 */

template <typename xtype, typename itype,
          typename output_mixin,
          bool output_previous = true,
          typename stream_mixin = oneseq_stream<itype>,
          typename multiplier_mixin = default_multiplier<itype> >
class engine : protected output_mixin,
               public stream_mixin,
               protected multiplier_mixin {
protected:
    itype state_;

    struct can_specify_stream_tag {};
    struct no_specifiable_stream_tag {};

    using stream_mixin::increment;
    using multiplier_mixin::multiplier;

public:
    typedef xtype result_type;
    typedef itype state_type;

    static constexpr size_t period_pow2()
    {
        return sizeof(state_type)*8 - 2*stream_mixin::is_mcg;
    }

    // It would be nice to use std::numeric_limits for these, but
    // we can't be sure that it'd be defined for the 128-bit types.

    static constexpr result_type min()
    {
        return result_type(0UL);
    }

    static constexpr result_type max()
    {
        return result_type(~result_type(0UL));
    }

protected:
    itype bump(itype state)
    {
        return state * multiplier() + increment();
    }

    itype base_generate()
    {
        return state_ = bump(state_);
    }

    itype base_generate0()
    {
        itype old_state = state_;
        state_ = bump(state_);
        return old_state;
    }

public:
    result_type operator()()
    {
        if (output_previous)
            return this->output(base_generate0());
        else
            return this->output(base_generate());
    }

    result_type operator()(result_type upper_bound)
    {
        return bounded_rand(*this, upper_bound);
    }

protected:
    static itype advance(itype state, itype delta,
                         itype cur_mult, itype cur_plus);

    static itype distance(itype cur_state, itype newstate, itype cur_mult,
                          itype cur_plus, itype mask = ~itype(0U));

    itype distance(itype newstate, itype mask = itype(~itype(0U))) const
    {
        return distance(state_, newstate, multiplier(), increment(), mask);
    }

public:
    void advance(itype delta)
    {
        state_ = advance(state_, delta, this->multiplier(), this->increment());
    }

    void backstep(itype delta)
    {
        advance(-delta);
    }

    void discard(itype delta)
    {
        advance(delta);
    }

    bool wrapped()
    {
        if (stream_mixin::is_mcg) {
            // For MCGs, the low order two bits never change. In this
            // implementation, we keep them fixed at 3 to make this test
            // easier.
            return state_ == 3;
        } else {
            return state_ == 0;
        }
    }

    engine(itype state = itype(0xcafef00dd15ea5e5ULL))
        : state_(this->is_mcg ? state|state_type(3U)
                              : bump(state + this->increment()))
    {
        // Nothing else to do.
    }

    // This function may or may not exist.  It thus has to be a template
    // to use SFINAE; users don't have to worry about its template-ness.

    template <typename sm = stream_mixin>
    engine(itype state, typename sm::stream_state stream_seed)
        : stream_mixin(stream_seed),
          state_(this->is_mcg ? state|state_type(3U)
                              : bump(state + this->increment()))
    {
        // Nothing else to do.
    }

    template<typename SeedSeq>
    engine(SeedSeq&& seedSeq, typename std::enable_if<
                  !stream_mixin::can_specify_stream
               && !std::is_convertible<SeedSeq, itype>::value
               && !std::is_convertible<SeedSeq, engine>::value,
               no_specifiable_stream_tag>::type = {})
        : engine(generate_one<itype>(std::forward<SeedSeq>(seedSeq)))
    {
        // Nothing else to do.
    }

    template<typename SeedSeq>
    engine(SeedSeq&& seedSeq, typename std::enable_if<
                   stream_mixin::can_specify_stream
               && !std::is_convertible<SeedSeq, itype>::value
               && !std::is_convertible<SeedSeq, engine>::value,
        can_specify_stream_tag>::type = {})
        : engine(generate_one<itype,1,2>(seedSeq),
                 generate_one<itype,0,2>(seedSeq))
    {
        // Nothing else to do.
    }


    template<typename... Args>
    void seed(Args&&... args)
    {
        new (this) engine(std::forward<Args>(args)...);
    }

    template <typename xtype1, typename itype1,
              typename output_mixin1, bool output_previous1,
              typename stream_mixin_lhs, typename multiplier_mixin_lhs,
              typename stream_mixin_rhs, typename multiplier_mixin_rhs>
    friend bool operator==(const engine<xtype1,itype1,
                                     output_mixin1,output_previous1,
                                     stream_mixin_lhs, multiplier_mixin_lhs>&,
                           const engine<xtype1,itype1,
                                     output_mixin1,output_previous1,
                                     stream_mixin_rhs, multiplier_mixin_rhs>&);

    template <typename xtype1, typename itype1,
              typename output_mixin1, bool output_previous1,
              typename stream_mixin_lhs, typename multiplier_mixin_lhs,
              typename stream_mixin_rhs, typename multiplier_mixin_rhs>
    friend itype1 operator-(const engine<xtype1,itype1,
                                     output_mixin1,output_previous1,
                                     stream_mixin_lhs, multiplier_mixin_lhs>&,
                            const engine<xtype1,itype1,
                                     output_mixin1,output_previous1,
                                     stream_mixin_rhs, multiplier_mixin_rhs>&);

    template <typename CharT, typename Traits,
              typename xtype1, typename itype1,
              typename output_mixin1, bool output_previous1,
              typename stream_mixin1, typename multiplier_mixin1>
    friend std::basic_ostream<CharT,Traits>&
    operator<<(std::basic_ostream<CharT,Traits>& out,
               const engine<xtype1,itype1,
                              output_mixin1,output_previous1,
                              stream_mixin1, multiplier_mixin1>&);

    template <typename CharT, typename Traits,
              typename xtype1, typename itype1,
              typename output_mixin1, bool output_previous1,
              typename stream_mixin1, typename multiplier_mixin1>
    friend std::basic_istream<CharT,Traits>&
    operator>>(std::basic_istream<CharT,Traits>& in,
               engine<xtype1, itype1,
                        output_mixin1, output_previous1,
                        stream_mixin1, multiplier_mixin1>& rng);
};

template <typename CharT, typename Traits,
          typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin, typename multiplier_mixin>
std::basic_ostream<CharT,Traits>&
operator<<(std::basic_ostream<CharT,Traits>& out,
           const engine<xtype,itype,
                          output_mixin,output_previous,
                          stream_mixin, multiplier_mixin>& rng)
{
    using pcg_extras::operator<<;

    auto orig_flags = out.flags(std::ios_base::dec | std::ios_base::left);
    auto space = out.widen(' ');
    auto orig_fill = out.fill();

    out << rng.multiplier() << space
        << rng.increment() << space
        << rng.state_;

    out.flags(orig_flags);
    out.fill(orig_fill);
    return out;
}


template <typename CharT, typename Traits,
          typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin, typename multiplier_mixin>
std::basic_istream<CharT,Traits>&
operator>>(std::basic_istream<CharT,Traits>& in,
           engine<xtype,itype,
                    output_mixin,output_previous,
                    stream_mixin, multiplier_mixin>& rng)
{
    using pcg_extras::operator>>;

    auto orig_flags = in.flags(std::ios_base::dec | std::ios_base::skipws);

    itype multiplier, increment, state;
    in >> multiplier >> increment >> state;

    if (!in.fail()) {
        bool good = true;
        if (multiplier != rng.multiplier()) {
           good = false;
        } else if (rng.can_specify_stream) {
           rng.set_stream(increment >> 1);
        } else if (increment != rng.increment()) {
           good = false;
        }
        if (good) {
            rng.state_ = state;
        } else {
            in.clear(std::ios::failbit);
        }
    }

    in.flags(orig_flags);
    return in;
}


template <typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin, typename multiplier_mixin>
itype engine<xtype,itype,output_mixin,output_previous,stream_mixin,
             multiplier_mixin>::advance(
    itype state, itype delta, itype cur_mult, itype cur_plus)
{
    // The method used here is based on Brown, "Random Number Generation
    // with Arbitrary Stride,", Transactions of the American Nuclear
    // Society (Nov. 1994).  The algorithm is very similar to fast
    // exponentiation.
    //
    // Even though delta is an unsigned integer, we can pass a
    // signed integer to go backwards, it just goes "the long way round".

    constexpr itype ZERO = 0u;  // itype may be a non-trivial types, so
    constexpr itype ONE  = 1u;  // we define some ugly constants.
    itype acc_mult = 1;
    itype acc_plus = 0;
    while (delta > ZERO) {
       if (delta & ONE) {
          acc_mult *= cur_mult;
          acc_plus = acc_plus*cur_mult + cur_plus;
       }
       cur_plus = (cur_mult+ONE)*cur_plus;
       cur_mult *= cur_mult;
       delta >>= 1;
    }
    return acc_mult * state + acc_plus;
}

template <typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin, typename multiplier_mixin>
itype engine<xtype,itype,output_mixin,output_previous,stream_mixin,
               multiplier_mixin>::distance(
    itype cur_state, itype newstate, itype cur_mult, itype cur_plus, itype mask)
{
    constexpr itype ONE  = 1u;  // itype could be weird, so use constant
    bool is_mcg = cur_plus == itype(0);
    itype the_bit = is_mcg ? itype(4u) : itype(1u);
    itype distance = 0u;
    while ((cur_state & mask) != (newstate & mask)) {
       if ((cur_state & the_bit) != (newstate & the_bit)) {
           cur_state = cur_state * cur_mult + cur_plus;
           distance |= the_bit;
       }
       assert((cur_state & the_bit) == (newstate & the_bit));
       the_bit <<= 1;
       cur_plus = (cur_mult+ONE)*cur_plus;
       cur_mult *= cur_mult;
    }
    return is_mcg ? distance >> 2 : distance;
}

template <typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin_lhs, typename multiplier_mixin_lhs,
          typename stream_mixin_rhs, typename multiplier_mixin_rhs>
itype operator-(const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_lhs, multiplier_mixin_lhs>& lhs,
               const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_rhs, multiplier_mixin_rhs>& rhs)
{
    static_assert(
        std::is_same<stream_mixin_lhs, stream_mixin_rhs>::value &&
            std::is_same<multiplier_mixin_lhs, multiplier_mixin_rhs>::value,
        "Incomparable generators");
    if (lhs.increment() == rhs.increment()) {
       return rhs.distance(lhs.state_);
    } else  {
       constexpr itype ONE = 1u;
       itype lhs_diff = lhs.increment() + (lhs.multiplier()-ONE) * lhs.state_;
       itype rhs_diff = rhs.increment() + (rhs.multiplier()-ONE) * rhs.state_;
       if ((lhs_diff & itype(3u)) != (rhs_diff & itype(3u))) {
           rhs_diff = -rhs_diff;
       }
       return rhs.distance(rhs_diff, lhs_diff, rhs.multiplier(), itype(0u));
    }
}


template <typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin_lhs, typename multiplier_mixin_lhs,
          typename stream_mixin_rhs, typename multiplier_mixin_rhs>
bool operator==(const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_lhs, multiplier_mixin_lhs>& lhs,
                const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_rhs, multiplier_mixin_rhs>& rhs)
{
    return    (lhs.multiplier() == rhs.multiplier())
           && (lhs.increment()  == rhs.increment())
           && (lhs.state_       == rhs.state_);
}

template <typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin_lhs, typename multiplier_mixin_lhs,
          typename stream_mixin_rhs, typename multiplier_mixin_rhs>
inline bool operator!=(const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_lhs, multiplier_mixin_lhs>& lhs,
                       const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_rhs, multiplier_mixin_rhs>& rhs)
{
    return !operator==(lhs,rhs);
}


template <typename xtype, typename itype,
         template<typename XT,typename IT> class output_mixin,
         bool output_previous = (sizeof(itype) <= 8),
         template<typename IT> class multiplier_mixin = default_multiplier>
using oneseq_base  = engine<xtype, itype,
                        output_mixin<xtype, itype>, output_previous,
                        oneseq_stream<itype>,
                        multiplier_mixin<itype> >;

template <typename xtype, typename itype,
         template<typename XT,typename IT> class output_mixin,
         bool output_previous = (sizeof(itype) <= 8),
         template<typename IT> class multiplier_mixin = default_multiplier>
using unique_base = engine<xtype, itype,
                         output_mixin<xtype, itype>, output_previous,
                         unique_stream<itype>,
                         multiplier_mixin<itype> >;

template <typename xtype, typename itype,
         template<typename XT,typename IT> class output_mixin,
         bool output_previous = (sizeof(itype) <= 8),
         template<typename IT> class multiplier_mixin = default_multiplier>
using setseq_base = engine<xtype, itype,
                         output_mixin<xtype, itype>, output_previous,
                         specific_stream<itype>,
                         multiplier_mixin<itype> >;

template <typename xtype, typename itype,
         template<typename XT,typename IT> class output_mixin,
         bool output_previous = (sizeof(itype) <= 8),
         template<typename IT> class multiplier_mixin = default_multiplier>
using mcg_base = engine<xtype, itype,
                      output_mixin<xtype, itype>, output_previous,
                      no_stream<itype>,
                      multiplier_mixin<itype> >;

/*
 * OUTPUT FUNCTIONS.
 *
 * These are the core of the PCG generation scheme.  They specify how to
 * turn the base LCG's internal state into the output value of the final
 * generator.
 *
 * They're implemented as mixin classes.
 *
 * All of the classes have code that is written to allow it to be applied
 * at *arbitrary* bit sizes, although in practice they'll only be used at
 * standard sizes supported by C++.
 */

/*
 * XSH RS -- high xorshift, followed by a random shift
 *
 * Fast.  A good performer.
 */

template <typename xtype, typename itype>
struct xsh_rs_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t bits        = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t xtypebits   = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t sparebits   = bits - xtypebits;
        constexpr bitcount_t opbits =
                              sparebits-5 >= 64 ? 5
                            : sparebits-4 >= 32 ? 4
                            : sparebits-3 >= 16 ? 3
                            : sparebits-2 >= 4  ? 2
                            : sparebits-1 >= 1  ? 1
                            :                     0;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        constexpr bitcount_t maxrandshift  = mask;
        constexpr bitcount_t topspare     = opbits;
        constexpr bitcount_t bottomspare = sparebits - topspare;
        constexpr bitcount_t xshift     = topspare + (xtypebits+maxrandshift)/2;
        bitcount_t rshift =
            opbits ? bitcount_t(internal >> (bits - opbits)) & mask : 0;
        internal ^= internal >> xshift;
        xtype result = xtype(internal >> (bottomspare - maxrandshift + rshift));
        return result;
    }
};

/*
 * XSH RR -- high xorshift, followed by a random rotate
 *
 * Fast.  A good performer.  Slightly better statistically than XSH RS.
 */

template <typename xtype, typename itype>
struct xsh_rr_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t bits        = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t xtypebits   = bitcount_t(sizeof(xtype)*8);
        constexpr bitcount_t sparebits   = bits - xtypebits;
        constexpr bitcount_t wantedopbits =
                              xtypebits >= 128 ? 7
                            : xtypebits >=  64 ? 6
                            : xtypebits >=  32 ? 5
                            : xtypebits >=  16 ? 4
                            :                    3;
        constexpr bitcount_t opbits =
                              sparebits >= wantedopbits ? wantedopbits
                                                        : sparebits;
        constexpr bitcount_t amplifier = wantedopbits - opbits;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        constexpr bitcount_t topspare    = opbits;
        constexpr bitcount_t bottomspare = sparebits - topspare;
        constexpr bitcount_t xshift      = (topspare + xtypebits)/2;
        bitcount_t rot = opbits ? bitcount_t(internal >> (bits - opbits)) & mask
                                : 0;
        bitcount_t amprot = (rot << amplifier) & mask;
        internal ^= internal >> xshift;
        xtype result = xtype(internal >> bottomspare);
        result = rotr(result, amprot);
        return result;
    }
};

/*
 * RXS -- random xorshift
 */

template <typename xtype, typename itype>
struct rxs_mixin {
static xtype output_rxs(itype internal)
    {
        constexpr bitcount_t bits        = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t xtypebits   = bitcount_t(sizeof(xtype)*8);
        constexpr bitcount_t shift       = bits - xtypebits;
        constexpr bitcount_t extrashift  = (xtypebits - shift)/2;
        bitcount_t rshift = shift > 64+8 ? (internal >> (bits - 6)) & 63
                       : shift > 32+4 ? (internal >> (bits - 5)) & 31
                       : shift > 16+2 ? (internal >> (bits - 4)) & 15
                       : shift >  8+1 ? (internal >> (bits - 3)) & 7
                       : shift >  4+1 ? (internal >> (bits - 2)) & 3
                       : shift >  2+1 ? (internal >> (bits - 1)) & 1
                       :              0;
        internal ^= internal >> (shift + extrashift - rshift);
        xtype result = internal >> rshift;
        return result;
    }
};

/*
 * RXS M XS -- random xorshift, mcg multiply, fixed xorshift
 *
 * The most statistically powerful generator, but all those steps
 * make it slower than some of the others.  We give it the rottenest jobs.
 *
 * Because it's usually used in contexts where the state type and the
 * result type are the same, it is a permutation and is thus invertable.
 * We thus provide a function to invert it.  This function is used to
 * for the "inside out" generator used by the extended generator.
 */

/* Defined type-based concepts for the multiplication step.  They're actually
 * all derived by truncating the 128-bit, which was computed to be a good
 * "universal" constant.
 */

template <typename T>
struct mcg_multiplier {
    // Not defined for an arbitrary type
};

template <typename T>
struct mcg_unmultiplier {
    // Not defined for an arbitrary type
};

PCG_DEFINE_CONSTANT(uint8_t,  mcg, multiplier,   217U)
PCG_DEFINE_CONSTANT(uint8_t,  mcg, unmultiplier, 105U)

PCG_DEFINE_CONSTANT(uint16_t, mcg, multiplier,   62169U)
PCG_DEFINE_CONSTANT(uint16_t, mcg, unmultiplier, 28009U)

PCG_DEFINE_CONSTANT(uint32_t, mcg, multiplier,   277803737U)
PCG_DEFINE_CONSTANT(uint32_t, mcg, unmultiplier, 2897767785U)

PCG_DEFINE_CONSTANT(uint64_t, mcg, multiplier,   12605985483714917081ULL)
PCG_DEFINE_CONSTANT(uint64_t, mcg, unmultiplier, 15009553638781119849ULL)

PCG_DEFINE_CONSTANT(pcg128_t, mcg, multiplier,
        PCG_128BIT_CONSTANT(17766728186571221404ULL, 12605985483714917081ULL))
PCG_DEFINE_CONSTANT(pcg128_t, mcg, unmultiplier,
        PCG_128BIT_CONSTANT(14422606686972528997ULL, 15009553638781119849ULL))


template <typename xtype, typename itype>
struct rxs_m_xs_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t opbits = xtypebits >= 128 ? 6
                                 : xtypebits >=  64 ? 5
                                 : xtypebits >=  32 ? 4
                                 : xtypebits >=  16 ? 3
                                 :                    2;
        constexpr bitcount_t shift = bits - xtypebits;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        bitcount_t rshift =
            opbits ? bitcount_t(internal >> (bits - opbits)) & mask : 0;
        internal ^= internal >> (opbits + rshift);
        internal *= mcg_multiplier<itype>::multiplier();
        xtype result = internal >> shift;
        result ^= result >> ((2U*xtypebits+2U)/3U);
        return result;
    }

    static itype unoutput(itype internal)
    {
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t opbits = bits >= 128 ? 6
                                 : bits >=  64 ? 5
                                 : bits >=  32 ? 4
                                 : bits >=  16 ? 3
                                 :               2;
        constexpr bitcount_t mask = (1 << opbits) - 1;

        internal = unxorshift(internal, bits, (2U*bits+2U)/3U);

        internal *= mcg_unmultiplier<itype>::unmultiplier();

        bitcount_t rshift = opbits ? (internal >> (bits - opbits)) & mask : 0;
        internal = unxorshift(internal, bits, opbits + rshift);

        return internal;
    }
};


/*
 * RXS M -- random xorshift, mcg multiply
 */

template <typename xtype, typename itype>
struct rxs_m_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t opbits = xtypebits >= 128 ? 6
                                 : xtypebits >=  64 ? 5
                                 : xtypebits >=  32 ? 4
                                 : xtypebits >=  16 ? 3
                                 :                    2;
        constexpr bitcount_t shift = bits - xtypebits;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        bitcount_t rshift = opbits ? (internal >> (bits - opbits)) & mask : 0;
        internal ^= internal >> (opbits + rshift);
        internal *= mcg_multiplier<itype>::multiplier();
        xtype result = internal >> shift;
        return result;
    }
};


/*
 * DXSM -- double xorshift multiply
 *
 * This is a new, more powerful output permutation (added in 2019).  It's
 * a more comprehensive scrambling than RXS M, but runs faster on 128-bit
 * types.  Although primarily intended for use at large sizes, also works
 * at smaller sizes as well.
 *
 * This permutation is similar to xorshift multiply hash functions, except
 * that one of the multipliers is the LCG multiplier (to avoid needing to
 * have a second constant) and the other is based on the low-order bits.
 * This latter aspect means that the scrambling applied to the high bits
 * depends on the low bits, and makes it (to my eye) impractical to back
 * out the permutation without having the low-order bits.
 */

template <typename xtype, typename itype>
struct dxsm_mixin {
    inline xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t itypebits = bitcount_t(sizeof(itype) * 8);
        static_assert(xtypebits <= itypebits/2,
                      "Output type must be half the size of the state type.");
        
        xtype hi = xtype(internal >> (itypebits - xtypebits));
        xtype lo = xtype(internal);

        lo |= 1;
        hi ^= hi >> (xtypebits/2);
	hi *= xtype(cheap_multiplier<itype>::multiplier());
	hi ^= hi >> (3*(xtypebits/4));
	hi *= lo;
	return hi;
    }
};


/*
 * XSL RR -- fixed xorshift (to low bits), random rotate
 *
 * Useful for 128-bit types that are split across two CPU registers.
 */

template <typename xtype, typename itype>
struct xsl_rr_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t sparebits = bits - xtypebits;
        constexpr bitcount_t wantedopbits = xtypebits >= 128 ? 7
                                       : xtypebits >=  64 ? 6
                                       : xtypebits >=  32 ? 5
                                       : xtypebits >=  16 ? 4
                                       :                    3;
        constexpr bitcount_t opbits = sparebits >= wantedopbits ? wantedopbits
                                                             : sparebits;
        constexpr bitcount_t amplifier = wantedopbits - opbits;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        constexpr bitcount_t topspare = sparebits;
        constexpr bitcount_t bottomspare = sparebits - topspare;
        constexpr bitcount_t xshift = (topspare + xtypebits) / 2;

        bitcount_t rot =
            opbits ? bitcount_t(internal >> (bits - opbits)) & mask : 0;
        bitcount_t amprot = (rot << amplifier) & mask;
        internal ^= internal >> xshift;
        xtype result = xtype(internal >> bottomspare);
        result = rotr(result, amprot);
        return result;
    }
};


/*
 * XSL RR RR -- fixed xorshift (to low bits), random rotate (both parts)
 *
 * Useful for 128-bit types that are split across two CPU registers.
 * If you really want an invertable 128-bit RNG, I guess this is the one.
 */

template <typename T> struct halfsize_trait {};
template <> struct halfsize_trait<pcg128_t>  { typedef uint64_t type; };
template <> struct halfsize_trait<uint64_t>  { typedef uint32_t type; };
template <> struct halfsize_trait<uint32_t>  { typedef uint16_t type; };
template <> struct halfsize_trait<uint16_t>  { typedef uint8_t type;  };

template <typename xtype, typename itype>
struct xsl_rr_rr_mixin {
    typedef typename halfsize_trait<itype>::type htype;

    static itype output(itype internal)
    {
        constexpr bitcount_t htypebits = bitcount_t(sizeof(htype) * 8);
        constexpr bitcount_t bits      = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t sparebits = bits - htypebits;
        constexpr bitcount_t wantedopbits = htypebits >= 128 ? 7
                                       : htypebits >=  64 ? 6
                                       : htypebits >=  32 ? 5
                                       : htypebits >=  16 ? 4
                                       :                    3;
        constexpr bitcount_t opbits = sparebits >= wantedopbits ? wantedopbits
                                                                : sparebits;
        constexpr bitcount_t amplifier = wantedopbits - opbits;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        constexpr bitcount_t topspare = sparebits;
        constexpr bitcount_t xshift = (topspare + htypebits) / 2;

        bitcount_t rot =
            opbits ? bitcount_t(internal >> (bits - opbits)) & mask : 0;
        bitcount_t amprot = (rot << amplifier) & mask;
        internal ^= internal >> xshift;
        htype lowbits = htype(internal);
        lowbits = rotr(lowbits, amprot);
        htype highbits = htype(internal >> topspare);
        bitcount_t rot2 = lowbits & mask;
        bitcount_t amprot2 = (rot2 << amplifier) & mask;
        highbits = rotr(highbits, amprot2);
        return (itype(highbits) << topspare) ^ itype(lowbits);
    }
};


/*
 * XSH -- fixed xorshift (to high bits)
 *
 * You shouldn't use this at 64-bits or less.
 */

template <typename xtype, typename itype>
struct xsh_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t sparebits = bits - xtypebits;
        constexpr bitcount_t topspare = 0;
        constexpr bitcount_t bottomspare = sparebits - topspare;
        constexpr bitcount_t xshift = (topspare + xtypebits) / 2;

        internal ^= internal >> xshift;
        xtype result = internal >> bottomspare;
        return result;
    }
};

/*
 * XSL -- fixed xorshift (to low bits)
 *
 * You shouldn't use this at 64-bits or less.
 */

template <typename xtype, typename itype>
struct xsl_mixin {
    inline xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t sparebits = bits - xtypebits;
        constexpr bitcount_t topspare = sparebits;
        constexpr bitcount_t bottomspare = sparebits - topspare;
        constexpr bitcount_t xshift = (topspare + xtypebits) / 2;

        internal ^= internal >> xshift;
        xtype result = internal >> bottomspare;
        return result;
    }
};


/* ---- End of Output Functions ---- */


template <typename baseclass>
struct inside_out : private baseclass {
    inside_out() = delete;

    typedef typename baseclass::result_type result_type;
    typedef typename baseclass::state_type  state_type;
    static_assert(sizeof(result_type) == sizeof(state_type),
                  "Require a RNG whose output function is a permutation");

    static bool external_step(result_type& randval, size_t i)
    {
        state_type state = baseclass::unoutput(randval);
        state = state * baseclass::multiplier() + baseclass::increment()
                + state_type(i*2);
        result_type result = baseclass::output(state);
        randval = result;
        state_type zero =
            baseclass::is_mcg ? state & state_type(3U) : state_type(0U);
        return result == zero;
    }

    static bool external_advance(result_type& randval, size_t i,
                                 result_type delta, bool forwards = true)
    {
        state_type state = baseclass::unoutput(randval);
        state_type mult  = baseclass::multiplier();
        state_type inc   = baseclass::increment() + state_type(i*2);
        state_type zero =
            baseclass::is_mcg ? state & state_type(3U) : state_type(0U);
        state_type dist_to_zero = baseclass::distance(state, zero, mult, inc);
        bool crosses_zero =
            forwards ? dist_to_zero <= delta
                     : (-dist_to_zero) <= delta;
        if (!forwards)
            delta = -delta;
        state = baseclass::advance(state, delta, mult, inc);
        randval = baseclass::output(state);
        return crosses_zero;
    }
};


template <bitcount_t table_pow2, bitcount_t advance_pow2, typename baseclass, typename extvalclass, bool kdd = true>
class extended : public baseclass {
public:
    typedef typename baseclass::state_type  state_type;
    typedef typename baseclass::result_type result_type;
    typedef inside_out<extvalclass> insideout;

private:
    static constexpr bitcount_t rtypebits = sizeof(result_type)*8;
    static constexpr bitcount_t stypebits = sizeof(state_type)*8;

    static constexpr bitcount_t tick_limit_pow2 = 64U;

    static constexpr size_t table_size  = 1UL << table_pow2;
    static constexpr size_t table_shift = stypebits - table_pow2;
    static constexpr state_type table_mask =
        (state_type(1U) << table_pow2) - state_type(1U);

    static constexpr bool   may_tick  =
        (advance_pow2 < stypebits) && (advance_pow2 < tick_limit_pow2);
    static constexpr size_t tick_shift = stypebits - advance_pow2;
    static constexpr state_type tick_mask  =
        may_tick ? state_type(
                       (uint64_t(1) << (advance_pow2*may_tick)) - 1)
                                        // ^-- stupidity to appease GCC warnings
                 : ~state_type(0U);

    static constexpr bool may_tock = stypebits < tick_limit_pow2;

    result_type data_[table_size];

    PCG_NOINLINE void advance_table();

    PCG_NOINLINE void advance_table(state_type delta, bool isForwards = true);

    result_type& get_extended_value()
    {
        state_type state = this->state_;
        if (kdd && baseclass::is_mcg) {
            // The low order bits of an MCG are constant, so drop them.
            state >>= 2;
        }
        size_t index       = kdd ? state &  table_mask
                                 : state >> table_shift;

        if (may_tick) {
            bool tick = kdd ? (state & tick_mask) == state_type(0u)
                            : (state >> tick_shift) == state_type(0u);
            if (tick)
                    advance_table();
        }
        if (may_tock) {
            bool tock = state == state_type(0u);
            if (tock)
                advance_table();
        }
        return data_[index];
    }

public:
    static constexpr size_t period_pow2()
    {
        return baseclass::period_pow2() + table_size*extvalclass::period_pow2();
    }

    PCG_ALWAYS_INLINE result_type operator()()
    {
        result_type rhs = get_extended_value();
        result_type lhs = this->baseclass::operator()();
        return lhs ^ rhs;
    }

    result_type operator()(result_type upper_bound)
    {
        return bounded_rand(*this, upper_bound);
    }

    void set(result_type wanted)
    {
        result_type& rhs = get_extended_value();
        result_type lhs = this->baseclass::operator()();
        rhs = lhs ^ wanted;
    }

    void advance(state_type distance, bool forwards = true);

    void backstep(state_type distance)
    {
        advance(distance, false);
    }

    extended(const result_type* data)
        : baseclass()
    {
        datainit(data);
    }

    extended(const result_type* data, state_type seed)
        : baseclass(seed)
    {
        datainit(data);
    }

    // This function may or may not exist.  It thus has to be a template
    // to use SFINAE; users don't have to worry about its template-ness.

    template <typename bc = baseclass>
    extended(const result_type* data, state_type seed,
            typename bc::stream_state stream_seed)
        : baseclass(seed, stream_seed)
    {
        datainit(data);
    }

    extended()
        : baseclass()
    {
        selfinit();
    }

    extended(state_type seed)
        : baseclass(seed)
    {
        selfinit();
    }

    // This function may or may not exist.  It thus has to be a template
    // to use SFINAE; users don't have to worry about its template-ness.

    template <typename bc = baseclass>
    extended(state_type seed, typename bc::stream_state stream_seed)
        : baseclass(seed, stream_seed)
    {
        selfinit();
    }

private:
    void selfinit();
    void datainit(const result_type* data);

public:

    template<typename SeedSeq, typename = typename std::enable_if<
           !std::is_convertible<SeedSeq, result_type>::value
        && !std::is_convertible<SeedSeq, extended>::value>::type>
    extended(SeedSeq&& seedSeq)
        : baseclass(seedSeq)
    {
        generate_to<table_size>(seedSeq, data_);
    }

    template<typename... Args>
    void seed(Args&&... args)
    {
        new (this) extended(std::forward<Args>(args)...);
    }

    template <bitcount_t table_pow2_, bitcount_t advance_pow2_,
              typename baseclass_, typename extvalclass_, bool kdd_>
    friend bool operator==(const extended<table_pow2_, advance_pow2_,
                                              baseclass_, extvalclass_, kdd_>&,
                           const extended<table_pow2_, advance_pow2_,
                                              baseclass_, extvalclass_, kdd_>&);

    template <typename CharT, typename Traits,
              bitcount_t table_pow2_, bitcount_t advance_pow2_,
              typename baseclass_, typename extvalclass_, bool kdd_>
    friend std::basic_ostream<CharT,Traits>&
    operator<<(std::basic_ostream<CharT,Traits>& out,
               const extended<table_pow2_, advance_pow2_,
                              baseclass_, extvalclass_, kdd_>&);

    template <typename CharT, typename Traits,
              bitcount_t table_pow2_, bitcount_t advance_pow2_,
              typename baseclass_, typename extvalclass_, bool kdd_>
    friend std::basic_istream<CharT,Traits>&
    operator>>(std::basic_istream<CharT,Traits>& in,
               extended<table_pow2_, advance_pow2_,
                        baseclass_, extvalclass_, kdd_>&);

};


template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
void extended<table_pow2,advance_pow2,baseclass,extvalclass,kdd>::datainit(
         const result_type* data)
{
    for (size_t i = 0; i < table_size; ++i)
        data_[i] = data[i];
}

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
void extended<table_pow2,advance_pow2,baseclass,extvalclass,kdd>::selfinit()
{
    // We need to fill the extended table with something, and we have
    // very little provided data, so we use the base generator to
    // produce values.  Although not ideal (use a seed sequence, folks!),
    // unexpected correlations are mitigated by
    //      - using XOR differences rather than the number directly
    //      - the way the table is accessed, its values *won't* be accessed
    //        in the same order the were written.
    //      - any strange correlations would only be apparent if we
    //        were to backstep the generator so that the base generator
    //        was generating the same values again
    result_type lhs = baseclass::operator()();
    result_type rhs = baseclass::operator()();
    result_type xdiff = lhs - rhs;
    for (size_t i = 0; i < table_size; ++i) {
        data_[i] = baseclass::operator()() ^ xdiff;
    }
}

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
bool operator==(const extended<table_pow2, advance_pow2,
                               baseclass, extvalclass, kdd>& lhs,
                const extended<table_pow2, advance_pow2,
                               baseclass, extvalclass, kdd>& rhs)
{
    auto& base_lhs = static_cast<const baseclass&>(lhs);
    auto& base_rhs = static_cast<const baseclass&>(rhs);
    return base_lhs == base_rhs
        && std::equal(
               std::begin(lhs.data_), std::end(lhs.data_),
               std::begin(rhs.data_)
           );
}

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
inline bool operator!=(const extended<table_pow2, advance_pow2,
                                      baseclass, extvalclass, kdd>& lhs,
                       const extended<table_pow2, advance_pow2,
                                      baseclass, extvalclass, kdd>& rhs)
{
    return !operator==(lhs, rhs);
}

template <typename CharT, typename Traits,
          bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
std::basic_ostream<CharT,Traits>&
operator<<(std::basic_ostream<CharT,Traits>& out,
           const extended<table_pow2, advance_pow2,
                          baseclass, extvalclass, kdd>& rng)
{
    auto orig_flags = out.flags(std::ios_base::dec | std::ios_base::left);
    auto space = out.widen(' ');
    auto orig_fill = out.fill();

    out << rng.multiplier() << space
        << rng.increment() << space
        << rng.state_;

    for (const auto& datum : rng.data_)
        out << space << datum;

    out.flags(orig_flags);
    out.fill(orig_fill);
    return out;
}

template <typename CharT, typename Traits,
          bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
std::basic_istream<CharT,Traits>&
operator>>(std::basic_istream<CharT,Traits>& in,
           extended<table_pow2, advance_pow2,
                    baseclass, extvalclass, kdd>& rng)
{
    extended<table_pow2, advance_pow2, baseclass, extvalclass> new_rng;
    auto& base_rng = static_cast<baseclass&>(new_rng);
    in >> base_rng;

    if (in.fail())
        return in;

    auto orig_flags = in.flags(std::ios_base::dec | std::ios_base::skipws);

    for (auto& datum : new_rng.data_) {
        in >> datum;
        if (in.fail())
            goto bail;
    }

    rng = new_rng;

bail:
    in.flags(orig_flags);
    return in;
}



template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
void
extended<table_pow2,advance_pow2,baseclass,extvalclass,kdd>::advance_table()
{
    bool carry = false;
    for (size_t i = 0; i < table_size; ++i) {
        if (carry) {
            carry = insideout::external_step(data_[i],i+1);
        }
        bool carry2 = insideout::external_step(data_[i],i+1);
        carry = carry || carry2;
    }
}

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
void
extended<table_pow2,advance_pow2,baseclass,extvalclass,kdd>::advance_table(
        state_type delta, bool isForwards)
{
    typedef typename baseclass::state_type   base_state_t;
    typedef typename extvalclass::state_type ext_state_t;
    constexpr bitcount_t basebits = sizeof(base_state_t)*8;
    constexpr bitcount_t extbits  = sizeof(ext_state_t)*8;
    static_assert(basebits <= extbits || advance_pow2 > 0,
                  "Current implementation might overflow its carry");

    base_state_t carry = 0;
    for (size_t i = 0; i < table_size; ++i) {
        base_state_t total_delta = carry + delta;
        ext_state_t  trunc_delta = ext_state_t(total_delta);
        if (basebits > extbits) {
            carry = total_delta >> extbits;
        } else {
            carry = 0;
        }
        carry +=
            insideout::external_advance(data_[i],i+1, trunc_delta, isForwards);
    }
}

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
void extended<table_pow2,advance_pow2,baseclass,extvalclass,kdd>::advance(
    state_type distance, bool forwards)
{
    static_assert(kdd,
        "Efficient advance is too hard for non-kdd extension. "
        "For a weak advance, cast to base class");
    state_type zero =
        baseclass::is_mcg ? this->state_ & state_type(3U) : state_type(0U);
    if (may_tick) {
        state_type ticks = distance >> (advance_pow2*may_tick);
                                        // ^-- stupidity to appease GCC
                                        // warnings
        state_type adv_mask =
            baseclass::is_mcg ? tick_mask << 2 : tick_mask;
        state_type next_advance_distance = this->distance(zero, adv_mask);
        if (!forwards)
            next_advance_distance = (-next_advance_distance) & tick_mask;
        if (next_advance_distance < (distance & tick_mask)) {
            ++ticks;
        }
        if (ticks)
            advance_table(ticks, forwards);
    }
    if (forwards) {
        if (may_tock && this->distance(zero) <= distance)
            advance_table();
        baseclass::advance(distance);
    } else {
        if (may_tock && -(this->distance(zero)) <= distance)
            advance_table(state_type(1U), false);
        baseclass::advance(-distance);
    }
}

} // namespace pcg_detail

namespace pcg_engines {

using namespace pcg_detail;

/* Predefined types for XSH RS */

typedef oneseq_base<uint8_t,  uint16_t, xsh_rs_mixin>  oneseq_xsh_rs_16_8;
typedef oneseq_base<uint16_t, uint32_t, xsh_rs_mixin>  oneseq_xsh_rs_32_16;
typedef oneseq_base<uint32_t, uint64_t, xsh_rs_mixin>  oneseq_xsh_rs_64_32;
typedef oneseq_base<uint64_t, pcg128_t, xsh_rs_mixin>  oneseq_xsh_rs_128_64;
typedef oneseq_base<uint64_t, pcg128_t, xsh_rs_mixin, true, cheap_multiplier>
                                                       cm_oneseq_xsh_rs_128_64;

typedef unique_base<uint8_t,  uint16_t, xsh_rs_mixin>  unique_xsh_rs_16_8;
typedef unique_base<uint16_t, uint32_t, xsh_rs_mixin>  unique_xsh_rs_32_16;
typedef unique_base<uint32_t, uint64_t, xsh_rs_mixin>  unique_xsh_rs_64_32;
typedef unique_base<uint64_t, pcg128_t, xsh_rs_mixin>  unique_xsh_rs_128_64;
typedef unique_base<uint64_t, pcg128_t, xsh_rs_mixin, true, cheap_multiplier>
                                                       cm_unique_xsh_rs_128_64;

typedef setseq_base<uint8_t,  uint16_t, xsh_rs_mixin>  setseq_xsh_rs_16_8;
typedef setseq_base<uint16_t, uint32_t, xsh_rs_mixin>  setseq_xsh_rs_32_16;
typedef setseq_base<uint32_t, uint64_t, xsh_rs_mixin>  setseq_xsh_rs_64_32;
typedef setseq_base<uint64_t, pcg128_t, xsh_rs_mixin>  setseq_xsh_rs_128_64;
typedef setseq_base<uint64_t, pcg128_t, xsh_rs_mixin, true, cheap_multiplier>
                                                       cm_setseq_xsh_rs_128_64;

typedef mcg_base<uint8_t,  uint16_t, xsh_rs_mixin>  mcg_xsh_rs_16_8;
typedef mcg_base<uint16_t, uint32_t, xsh_rs_mixin>  mcg_xsh_rs_32_16;
typedef mcg_base<uint32_t, uint64_t, xsh_rs_mixin>  mcg_xsh_rs_64_32;
typedef mcg_base<uint64_t, pcg128_t, xsh_rs_mixin>  mcg_xsh_rs_128_64;
typedef mcg_base<uint64_t, pcg128_t, xsh_rs_mixin, true, cheap_multiplier>
                                                    cm_mcg_xsh_rs_128_64;

/* Predefined types for XSH RR */

typedef oneseq_base<uint8_t,  uint16_t, xsh_rr_mixin>  oneseq_xsh_rr_16_8;
typedef oneseq_base<uint16_t, uint32_t, xsh_rr_mixin>  oneseq_xsh_rr_32_16;
typedef oneseq_base<uint32_t, uint64_t, xsh_rr_mixin>  oneseq_xsh_rr_64_32;
typedef oneseq_base<uint64_t, pcg128_t, xsh_rr_mixin>  oneseq_xsh_rr_128_64;
typedef oneseq_base<uint64_t, pcg128_t, xsh_rr_mixin, true, cheap_multiplier>
                                                       cm_oneseq_xsh_rr_128_64;

typedef unique_base<uint8_t,  uint16_t, xsh_rr_mixin>  unique_xsh_rr_16_8;
typedef unique_base<uint16_t, uint32_t, xsh_rr_mixin>  unique_xsh_rr_32_16;
typedef unique_base<uint32_t, uint64_t, xsh_rr_mixin>  unique_xsh_rr_64_32;
typedef unique_base<uint64_t, pcg128_t, xsh_rr_mixin>  unique_xsh_rr_128_64;
typedef unique_base<uint64_t, pcg128_t, xsh_rr_mixin, true, cheap_multiplier>
                                                       cm_unique_xsh_rr_128_64;

typedef setseq_base<uint8_t,  uint16_t, xsh_rr_mixin>  setseq_xsh_rr_16_8;
typedef setseq_base<uint16_t, uint32_t, xsh_rr_mixin>  setseq_xsh_rr_32_16;
typedef setseq_base<uint32_t, uint64_t, xsh_rr_mixin>  setseq_xsh_rr_64_32;
typedef setseq_base<uint64_t, pcg128_t, xsh_rr_mixin>  setseq_xsh_rr_128_64;
typedef setseq_base<uint64_t, pcg128_t, xsh_rr_mixin, true, cheap_multiplier>
                                                       cm_setseq_xsh_rr_128_64;

typedef mcg_base<uint8_t,  uint16_t, xsh_rr_mixin>  mcg_xsh_rr_16_8;
typedef mcg_base<uint16_t, uint32_t, xsh_rr_mixin>  mcg_xsh_rr_32_16;
typedef mcg_base<uint32_t, uint64_t, xsh_rr_mixin>  mcg_xsh_rr_64_32;
typedef mcg_base<uint64_t, pcg128_t, xsh_rr_mixin>  mcg_xsh_rr_128_64;
typedef mcg_base<uint64_t, pcg128_t, xsh_rr_mixin, true, cheap_multiplier>
                                                    cm_mcg_xsh_rr_128_64;


/* Predefined types for RXS M XS */

typedef oneseq_base<uint8_t,  uint8_t, rxs_m_xs_mixin>   oneseq_rxs_m_xs_8_8;
typedef oneseq_base<uint16_t, uint16_t, rxs_m_xs_mixin>  oneseq_rxs_m_xs_16_16;
typedef oneseq_base<uint32_t, uint32_t, rxs_m_xs_mixin>  oneseq_rxs_m_xs_32_32;
typedef oneseq_base<uint64_t, uint64_t, rxs_m_xs_mixin>  oneseq_rxs_m_xs_64_64;
typedef oneseq_base<pcg128_t, pcg128_t, rxs_m_xs_mixin>
                                                        oneseq_rxs_m_xs_128_128;
typedef oneseq_base<pcg128_t, pcg128_t, rxs_m_xs_mixin, true, cheap_multiplier>
                                                     cm_oneseq_rxs_m_xs_128_128;

typedef unique_base<uint8_t,  uint8_t, rxs_m_xs_mixin>  unique_rxs_m_xs_8_8;
typedef unique_base<uint16_t, uint16_t, rxs_m_xs_mixin> unique_rxs_m_xs_16_16;
typedef unique_base<uint32_t, uint32_t, rxs_m_xs_mixin> unique_rxs_m_xs_32_32;
typedef unique_base<uint64_t, uint64_t, rxs_m_xs_mixin> unique_rxs_m_xs_64_64;
typedef unique_base<pcg128_t, pcg128_t, rxs_m_xs_mixin> unique_rxs_m_xs_128_128;
typedef unique_base<pcg128_t, pcg128_t, rxs_m_xs_mixin, true, cheap_multiplier>
                                                     cm_unique_rxs_m_xs_128_128;

typedef setseq_base<uint8_t,  uint8_t, rxs_m_xs_mixin>  setseq_rxs_m_xs_8_8;
typedef setseq_base<uint16_t, uint16_t, rxs_m_xs_mixin> setseq_rxs_m_xs_16_16;
typedef setseq_base<uint32_t, uint32_t, rxs_m_xs_mixin> setseq_rxs_m_xs_32_32;
typedef setseq_base<uint64_t, uint64_t, rxs_m_xs_mixin> setseq_rxs_m_xs_64_64;
typedef setseq_base<pcg128_t, pcg128_t, rxs_m_xs_mixin> setseq_rxs_m_xs_128_128;
typedef setseq_base<pcg128_t, pcg128_t, rxs_m_xs_mixin, true, cheap_multiplier>
                                                     cm_setseq_rxs_m_xs_128_128;

                // MCG versions don't make sense here, so aren't defined.

/* Predefined types for RXS M */

typedef oneseq_base<uint8_t,  uint16_t, rxs_m_mixin>  oneseq_rxs_m_16_8;
typedef oneseq_base<uint16_t, uint32_t, rxs_m_mixin>  oneseq_rxs_m_32_16;
typedef oneseq_base<uint32_t, uint64_t, rxs_m_mixin>  oneseq_rxs_m_64_32;
typedef oneseq_base<uint64_t, pcg128_t, rxs_m_mixin>  oneseq_rxs_m_128_64;
typedef oneseq_base<uint64_t, pcg128_t, rxs_m_mixin, true, cheap_multiplier>
                                                      cm_oneseq_rxs_m_128_64;

typedef unique_base<uint8_t,  uint16_t, rxs_m_mixin>  unique_rxs_m_16_8;
typedef unique_base<uint16_t, uint32_t, rxs_m_mixin>  unique_rxs_m_32_16;
typedef unique_base<uint32_t, uint64_t, rxs_m_mixin>  unique_rxs_m_64_32;
typedef unique_base<uint64_t, pcg128_t, rxs_m_mixin>  unique_rxs_m_128_64;
typedef unique_base<uint64_t, pcg128_t, rxs_m_mixin, true, cheap_multiplier>
                                                      cm_unique_rxs_m_128_64;

typedef setseq_base<uint8_t,  uint16_t, rxs_m_mixin>  setseq_rxs_m_16_8;
typedef setseq_base<uint16_t, uint32_t, rxs_m_mixin>  setseq_rxs_m_32_16;
typedef setseq_base<uint32_t, uint64_t, rxs_m_mixin>  setseq_rxs_m_64_32;
typedef setseq_base<uint64_t, pcg128_t, rxs_m_mixin>  setseq_rxs_m_128_64;
typedef setseq_base<uint64_t, pcg128_t, rxs_m_mixin, true, cheap_multiplier>
                                                      cm_setseq_rxs_m_128_64;

typedef mcg_base<uint8_t,  uint16_t, rxs_m_mixin>  mcg_rxs_m_16_8;
typedef mcg_base<uint16_t, uint32_t, rxs_m_mixin>  mcg_rxs_m_32_16;
typedef mcg_base<uint32_t, uint64_t, rxs_m_mixin>  mcg_rxs_m_64_32;
typedef mcg_base<uint64_t, pcg128_t, rxs_m_mixin>  mcg_rxs_m_128_64;
typedef mcg_base<uint64_t, pcg128_t, rxs_m_mixin, true, cheap_multiplier>
                                                   cm_mcg_rxs_m_128_64;

/* Predefined types for DXSM */

typedef oneseq_base<uint8_t,  uint16_t, dxsm_mixin>  oneseq_dxsm_16_8;
typedef oneseq_base<uint16_t, uint32_t, dxsm_mixin>  oneseq_dxsm_32_16;
typedef oneseq_base<uint32_t, uint64_t, dxsm_mixin>  oneseq_dxsm_64_32;
typedef oneseq_base<uint64_t, pcg128_t, dxsm_mixin>  oneseq_dxsm_128_64;
typedef oneseq_base<uint64_t, pcg128_t, dxsm_mixin, true, cheap_multiplier>
                                                     cm_oneseq_dxsm_128_64;

typedef unique_base<uint8_t,  uint16_t, dxsm_mixin>  unique_dxsm_16_8;
typedef unique_base<uint16_t, uint32_t, dxsm_mixin>  unique_dxsm_32_16;
typedef unique_base<uint32_t, uint64_t, dxsm_mixin>  unique_dxsm_64_32;
typedef unique_base<uint64_t, pcg128_t, dxsm_mixin>  unique_dxsm_128_64;
typedef unique_base<uint64_t, pcg128_t, dxsm_mixin, true, cheap_multiplier>
                                                     cm_unique_dxsm_128_64;

typedef setseq_base<uint8_t,  uint16_t, dxsm_mixin>  setseq_dxsm_16_8;
typedef setseq_base<uint16_t, uint32_t, dxsm_mixin>  setseq_dxsm_32_16;
typedef setseq_base<uint32_t, uint64_t, dxsm_mixin>  setseq_dxsm_64_32;
typedef setseq_base<uint64_t, pcg128_t, dxsm_mixin>  setseq_dxsm_128_64;
typedef setseq_base<uint64_t, pcg128_t, dxsm_mixin, true, cheap_multiplier>
                                                     cm_setseq_dxsm_128_64;

typedef mcg_base<uint8_t,  uint16_t, dxsm_mixin>  mcg_dxsm_16_8;
typedef mcg_base<uint16_t, uint32_t, dxsm_mixin>  mcg_dxsm_32_16;
typedef mcg_base<uint32_t, uint64_t, dxsm_mixin>  mcg_dxsm_64_32;
typedef mcg_base<uint64_t, pcg128_t, dxsm_mixin>  mcg_dxsm_128_64;
typedef mcg_base<uint64_t, pcg128_t, dxsm_mixin, true, cheap_multiplier>
                                                  cm_mcg_dxsm_128_64;

/* Predefined types for XSL RR (only defined for "large" types) */

typedef oneseq_base<uint32_t, uint64_t, xsl_rr_mixin>  oneseq_xsl_rr_64_32;
typedef oneseq_base<uint64_t, pcg128_t, xsl_rr_mixin>  oneseq_xsl_rr_128_64;
typedef oneseq_base<uint64_t, pcg128_t, xsl_rr_mixin, true, cheap_multiplier>
                                                       cm_oneseq_xsl_rr_128_64;

typedef unique_base<uint32_t, uint64_t, xsl_rr_mixin>  unique_xsl_rr_64_32;
typedef unique_base<uint64_t, pcg128_t, xsl_rr_mixin>  unique_xsl_rr_128_64;
typedef unique_base<uint64_t, pcg128_t, xsl_rr_mixin, true, cheap_multiplier>
                                                       cm_unique_xsl_rr_128_64;

typedef setseq_base<uint32_t, uint64_t, xsl_rr_mixin>  setseq_xsl_rr_64_32;
typedef setseq_base<uint64_t, pcg128_t, xsl_rr_mixin>  setseq_xsl_rr_128_64;
typedef setseq_base<uint64_t, pcg128_t, xsl_rr_mixin, true, cheap_multiplier>
                                                       cm_setseq_xsl_rr_128_64;

typedef mcg_base<uint32_t, uint64_t, xsl_rr_mixin>  mcg_xsl_rr_64_32;
typedef mcg_base<uint64_t, pcg128_t, xsl_rr_mixin>  mcg_xsl_rr_128_64;
typedef mcg_base<uint64_t, pcg128_t, xsl_rr_mixin, true, cheap_multiplier>
                                                    cm_mcg_xsl_rr_128_64;


/* Predefined types for XSL RR RR (only defined for "large" types) */

typedef oneseq_base<uint64_t, uint64_t, xsl_rr_rr_mixin>
    oneseq_xsl_rr_rr_64_64;
typedef oneseq_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin>
    oneseq_xsl_rr_rr_128_128;
typedef oneseq_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin, true, cheap_multiplier>
    cm_oneseq_xsl_rr_rr_128_128;

typedef unique_base<uint64_t, uint64_t, xsl_rr_rr_mixin>
    unique_xsl_rr_rr_64_64;
typedef unique_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin>
    unique_xsl_rr_rr_128_128;
typedef unique_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin, true, cheap_multiplier>
    cm_unique_xsl_rr_rr_128_128;

typedef setseq_base<uint64_t, uint64_t, xsl_rr_rr_mixin>
    setseq_xsl_rr_rr_64_64;
typedef setseq_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin>
    setseq_xsl_rr_rr_128_128;
typedef setseq_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin, true, cheap_multiplier>
    cm_setseq_xsl_rr_rr_128_128;

                // MCG versions don't make sense here, so aren't defined.

/* Extended generators */

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename BaseRNG, bool kdd = true>
using ext_std8 = extended<table_pow2, advance_pow2, BaseRNG,
                          oneseq_rxs_m_xs_8_8, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename BaseRNG, bool kdd = true>
using ext_std16 = extended<table_pow2, advance_pow2, BaseRNG,
                           oneseq_rxs_m_xs_16_16, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename BaseRNG, bool kdd = true>
using ext_std32 = extended<table_pow2, advance_pow2, BaseRNG,
                           oneseq_rxs_m_xs_32_32, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename BaseRNG, bool kdd = true>
using ext_std64 = extended<table_pow2, advance_pow2, BaseRNG,
                           oneseq_rxs_m_xs_64_64, kdd>;


template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_oneseq_rxs_m_xs_32_32 =
          ext_std32<table_pow2, advance_pow2, oneseq_rxs_m_xs_32_32, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_mcg_xsh_rs_64_32 =
          ext_std32<table_pow2, advance_pow2, mcg_xsh_rs_64_32, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_oneseq_xsh_rs_64_32 =
          ext_std32<table_pow2, advance_pow2, oneseq_xsh_rs_64_32, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_setseq_xsh_rr_64_32 =
          ext_std32<table_pow2, advance_pow2, setseq_xsh_rr_64_32, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_mcg_xsl_rr_128_64 =
          ext_std64<table_pow2, advance_pow2, mcg_xsl_rr_128_64, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_oneseq_xsl_rr_128_64 =
          ext_std64<table_pow2, advance_pow2, oneseq_xsl_rr_128_64, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_setseq_xsl_rr_128_64 =
          ext_std64<table_pow2, advance_pow2, setseq_xsl_rr_128_64, kdd>;

} // namespace pcg_engines

typedef pcg_engines::setseq_xsh_rr_64_32        pcg32;
typedef pcg_engines::oneseq_xsh_rr_64_32        pcg32_oneseq;
typedef pcg_engines::unique_xsh_rr_64_32        pcg32_unique;
typedef pcg_engines::mcg_xsh_rs_64_32           pcg32_fast;

typedef pcg_engines::setseq_xsl_rr_128_64       pcg64;
typedef pcg_engines::oneseq_xsl_rr_128_64       pcg64_oneseq;
typedef pcg_engines::unique_xsl_rr_128_64       pcg64_unique;
typedef pcg_engines::mcg_xsl_rr_128_64          pcg64_fast;

typedef pcg_engines::setseq_rxs_m_xs_8_8        pcg8_once_insecure;
typedef pcg_engines::setseq_rxs_m_xs_16_16      pcg16_once_insecure;
typedef pcg_engines::setseq_rxs_m_xs_32_32      pcg32_once_insecure;
typedef pcg_engines::setseq_rxs_m_xs_64_64      pcg64_once_insecure;
typedef pcg_engines::setseq_xsl_rr_rr_128_128   pcg128_once_insecure;

typedef pcg_engines::oneseq_rxs_m_xs_8_8        pcg8_oneseq_once_insecure;
typedef pcg_engines::oneseq_rxs_m_xs_16_16      pcg16_oneseq_once_insecure;
typedef pcg_engines::oneseq_rxs_m_xs_32_32      pcg32_oneseq_once_insecure;
typedef pcg_engines::oneseq_rxs_m_xs_64_64      pcg64_oneseq_once_insecure;
typedef pcg_engines::oneseq_xsl_rr_rr_128_128   pcg128_oneseq_once_insecure;


// These two extended RNGs provide two-dimensionally equidistributed
// 32-bit generators.  pcg32_k2_fast occupies the same space as pcg64,
// and can be called twice to generate 64 bits, but does not required
// 128-bit math; on 32-bit systems, it's faster than pcg64 as well.

typedef pcg_engines::ext_setseq_xsh_rr_64_32<1,16,true>     pcg32_k2;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<1,32,true>     pcg32_k2_fast;

// These eight extended RNGs have about as much state as arc4random
//
//  - the k variants are k-dimensionally equidistributed
//  - the c variants offer better crypographic security
//
// (just how good the cryptographic security is is an open question)

typedef pcg_engines::ext_setseq_xsh_rr_64_32<6,16,true>     pcg32_k64;
typedef pcg_engines::ext_mcg_xsh_rs_64_32<6,32,true>        pcg32_k64_oneseq;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<6,32,true>     pcg32_k64_fast;

typedef pcg_engines::ext_setseq_xsh_rr_64_32<6,16,false>    pcg32_c64;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<6,32,false>    pcg32_c64_oneseq;
typedef pcg_engines::ext_mcg_xsh_rs_64_32<6,32,false>       pcg32_c64_fast;

typedef pcg_engines::ext_setseq_xsl_rr_128_64<5,16,true>    pcg64_k32;
typedef pcg_engines::ext_oneseq_xsl_rr_128_64<5,128,true>   pcg64_k32_oneseq;
typedef pcg_engines::ext_mcg_xsl_rr_128_64<5,128,true>      pcg64_k32_fast;

typedef pcg_engines::ext_setseq_xsl_rr_128_64<5,16,false>   pcg64_c32;
typedef pcg_engines::ext_oneseq_xsl_rr_128_64<5,128,false>  pcg64_c32_oneseq;
typedef pcg_engines::ext_mcg_xsl_rr_128_64<5,128,false>     pcg64_c32_fast;

// These eight extended RNGs have more state than the Mersenne twister
//
//  - the k variants are k-dimensionally equidistributed
//  - the c variants offer better crypographic security
//
// (just how good the cryptographic security is is an open question)

typedef pcg_engines::ext_setseq_xsh_rr_64_32<10,16,true>    pcg32_k1024;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<10,32,true>    pcg32_k1024_fast;

typedef pcg_engines::ext_setseq_xsh_rr_64_32<10,16,false>   pcg32_c1024;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<10,32,false>   pcg32_c1024_fast;

typedef pcg_engines::ext_setseq_xsl_rr_128_64<10,16,true>   pcg64_k1024;
typedef pcg_engines::ext_oneseq_xsl_rr_128_64<10,128,true>  pcg64_k1024_fast;

typedef pcg_engines::ext_setseq_xsl_rr_128_64<10,16,false>  pcg64_c1024;
typedef pcg_engines::ext_oneseq_xsl_rr_128_64<10,128,false> pcg64_c1024_fast;

// These generators have an insanely huge period (2^524352), and is suitable
// for silly party tricks, such as dumping out 64 KB ZIP files at an arbitrary
// point in the future.   [Actually, over the full period of the generator, it
// will produce every 64 KB ZIP file 2^64 times!]

typedef pcg_engines::ext_setseq_xsh_rr_64_32<14,16,true>    pcg32_k16384;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<14,32,true>    pcg32_k16384_fast;

#ifdef _MSC_VER
    #pragma warning(default:4146)
#endif

#endif // PCG_RAND_HPP_INCLUDED


==> Ancillary/Code/3Code/pcg-cpp-master/include/pcg_uint128.hpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This code provides a a C++ class that can provide 128-bit (or higher)
 * integers.  To produce 2K-bit integers, it uses two K-bit integers,
 * placed in a union that allowes the code to also see them as four K/2 bit
 * integers (and access them either directly name, or by index).
 *
 * It may seem like we're reinventing the wheel here, because several
 * libraries already exist that support large integers, but most existing
 * libraries provide a very generic multiprecision code, but here we're
 * operating at a fixed size.  Also, most other libraries are fairly
 * heavyweight.  So we use a direct implementation.  Sadly, it's much slower
 * than hand-coded assembly or direct CPU support.
 */

#ifndef PCG_UINT128_HPP_INCLUDED
#define PCG_UINT128_HPP_INCLUDED 1

#include <cstdint>
#include <cstdio>
#include <cassert>
#include <climits>
#include <utility>
#include <initializer_list>
#include <type_traits>

#if defined(_MSC_VER)  // Use MSVC++ intrinsics
#include <intrin.h>
#endif

/*
 * We want to lay the type out the same way that a native type would be laid
 * out, which means we must know the machine's endian, at compile time.
 * This ugliness attempts to do so.
 */

#ifndef PCG_LITTLE_ENDIAN
    #if defined(__BYTE_ORDER__)
        #if __BYTE_ORDER__ == __ORDER_LITTLE_ENDIAN__
            #define PCG_LITTLE_ENDIAN 1
        #elif __BYTE_ORDER__ == __ORDER_BIG_ENDIAN__
            #define PCG_LITTLE_ENDIAN 0
        #else
            #error __BYTE_ORDER__ does not match a standard endian, pick a side
        #endif
    #elif __LITTLE_ENDIAN__ || _LITTLE_ENDIAN
        #define PCG_LITTLE_ENDIAN 1
    #elif __BIG_ENDIAN__ || _BIG_ENDIAN
        #define PCG_LITTLE_ENDIAN 0
    #elif __x86_64 || __x86_64__ || _M_X64 || __i386 || __i386__ || _M_IX86
        #define PCG_LITTLE_ENDIAN 1
    #elif __powerpc__ || __POWERPC__ || __ppc__ || __PPC__ \
          || __m68k__ || __mc68000__
        #define PCG_LITTLE_ENDIAN 0
    #else
        #error Unable to determine target endianness
    #endif
#endif

namespace pcg_extras {

// Recent versions of GCC have intrinsics we can use to quickly calculate
// the number of leading and trailing zeros in a number.  If possible, we
// use them, otherwise we fall back to old-fashioned bit twiddling to figure
// them out.

#ifndef PCG_BITCOUNT_T
    typedef uint8_t bitcount_t;
#else
    typedef PCG_BITCOUNT_T bitcount_t;
#endif

/*
 * Provide some useful helper functions
 *      * flog2                 floor(log2(x))
 *      * trailingzeros         number of trailing zero bits
 */

#if defined(__GNUC__)   // Any GNU-compatible compiler supporting C++11 has
                        // some useful intrinsics we can use.

inline bitcount_t flog2(uint32_t v)
{
    return 31 - __builtin_clz(v);
}

inline bitcount_t trailingzeros(uint32_t v)
{
    return __builtin_ctz(v);
}

inline bitcount_t flog2(uint64_t v)
{
#if UINT64_MAX == ULONG_MAX
    return 63 - __builtin_clzl(v);
#elif UINT64_MAX == ULLONG_MAX
    return 63 - __builtin_clzll(v);
#else
    #error Cannot find a function for uint64_t
#endif
}

inline bitcount_t trailingzeros(uint64_t v)
{
#if UINT64_MAX == ULONG_MAX
    return __builtin_ctzl(v);
#elif UINT64_MAX == ULLONG_MAX
    return __builtin_ctzll(v);
#else
    #error Cannot find a function for uint64_t
#endif
}

#elif defined(_MSC_VER)  // Use MSVC++ intrinsics

#pragma intrinsic(_BitScanReverse, _BitScanForward)
#if defined(_M_X64) || defined(_M_ARM) || defined(_M_ARM64)
#pragma intrinsic(_BitScanReverse64, _BitScanForward64)
#endif

inline bitcount_t flog2(uint32_t v)
{
    unsigned long i;
    _BitScanReverse(&i, v);
    return bitcount_t(i);
}

inline bitcount_t trailingzeros(uint32_t v)
{
    unsigned long i;
    _BitScanForward(&i, v);
    return bitcount_t(i);
}

inline bitcount_t flog2(uint64_t v)
{
#if defined(_M_X64) || defined(_M_ARM) || defined(_M_ARM64)
    unsigned long i;
    _BitScanReverse64(&i, v);
    return bitcount_t(i);
#else
    // 32-bit x86
    uint32_t high = v >> 32;
    uint32_t low  = uint32_t(v);
    return high ? 32+flog2(high) : flog2(low);
#endif
}

inline bitcount_t trailingzeros(uint64_t v)
{
#if defined(_M_X64) || defined(_M_ARM) || defined(_M_ARM64)
    unsigned long i;
    _BitScanForward64(&i, v);
    return bitcount_t(i);
#else
    // 32-bit x86
    uint32_t high = v >> 32;
    uint32_t low  = uint32_t(v);
    return low ? trailingzeros(low) : trailingzeros(high)+32;
#endif
}

#else                   // Otherwise, we fall back to bit twiddling
                        // implementations

inline bitcount_t flog2(uint32_t v)
{
    // Based on code by Eric Cole and Mark Dickinson, which appears at
    // https://graphics.stanford.edu/~seander/bithacks.html#IntegerLogDeBruijn

    static const uint8_t multiplyDeBruijnBitPos[32] = {
      0, 9, 1, 10, 13, 21, 2, 29, 11, 14, 16, 18, 22, 25, 3, 30,
      8, 12, 20, 28, 15, 17, 24, 7, 19, 27, 23, 6, 26, 5, 4, 31
    };

    v |= v >> 1; // first round down to one less than a power of 2
    v |= v >> 2;
    v |= v >> 4;
    v |= v >> 8;
    v |= v >> 16;

    return multiplyDeBruijnBitPos[(uint32_t)(v * 0x07C4ACDDU) >> 27];
}

inline bitcount_t trailingzeros(uint32_t v)
{
    static const uint8_t multiplyDeBruijnBitPos[32] = {
      0, 1, 28, 2, 29, 14, 24, 3, 30, 22, 20, 15, 25, 17, 4, 8,
      31, 27, 13, 23, 21, 19, 16, 7, 26, 12, 18, 6, 11, 5, 10, 9
    };

    return multiplyDeBruijnBitPos[((uint32_t)((v & -v) * 0x077CB531U)) >> 27];
}

inline bitcount_t flog2(uint64_t v)
{
    uint32_t high = v >> 32;
    uint32_t low  = uint32_t(v);

    return high ? 32+flog2(high) : flog2(low);
}

inline bitcount_t trailingzeros(uint64_t v)
{
    uint32_t high = v >> 32;
    uint32_t low  = uint32_t(v);

    return low ? trailingzeros(low) : trailingzeros(high)+32;
}

#endif

inline bitcount_t flog2(uint8_t v)
{
    return flog2(uint32_t(v));
}

inline bitcount_t flog2(uint16_t v)
{
    return flog2(uint32_t(v));
}

#if __SIZEOF_INT128__
inline bitcount_t flog2(__uint128_t v)
{
    uint64_t high = uint64_t(v >> 64);
    uint64_t low  = uint64_t(v);

    return high ? 64+flog2(high) : flog2(low);
}
#endif

inline bitcount_t trailingzeros(uint8_t v)
{
    return trailingzeros(uint32_t(v));
}

inline bitcount_t trailingzeros(uint16_t v)
{
    return trailingzeros(uint32_t(v));
}

#if __SIZEOF_INT128__
inline bitcount_t trailingzeros(__uint128_t v)
{
    uint64_t high = uint64_t(v >> 64);
    uint64_t low  = uint64_t(v);
    return low ? trailingzeros(low) : trailingzeros(high)+64;
}
#endif

template <typename UInt>
inline bitcount_t clog2(UInt v)
{
    return flog2(v) + ((v & (-v)) != v);
}

template <typename UInt>
inline UInt addwithcarry(UInt x, UInt y, bool carryin, bool* carryout)
{
    UInt half_result = y + carryin;
    UInt result = x + half_result;
    *carryout = (half_result < y) || (result < x);
    return result;
}

template <typename UInt>
inline UInt subwithcarry(UInt x, UInt y, bool carryin, bool* carryout)
{
    UInt half_result = y + carryin;
    UInt result = x - half_result;
    *carryout = (half_result < y) || (result > x);
    return result;
}


template <typename UInt, typename UIntX2>
class uint_x4 {
// private:
    static constexpr unsigned int UINT_BITS = sizeof(UInt) * CHAR_BIT;
public:
    union {
#if PCG_LITTLE_ENDIAN
        struct {
            UInt v0, v1, v2, v3;
        } w;
        struct {
            UIntX2 v01, v23;
        } d;
#else
        struct {
            UInt v3, v2, v1, v0;
        } w;
        struct {
            UIntX2 v23, v01;
        } d;
#endif
        // For the array access versions, the code that uses the array
        // must handle endian itself.  Yuck.
        UInt wa[4];
        UIntX2 da[2];
    };

public:
    uint_x4() = default;

    constexpr uint_x4(UInt v3, UInt v2, UInt v1, UInt v0)
#if PCG_LITTLE_ENDIAN
       : w{v0, v1, v2, v3}
#else
       : w{v3, v2, v1, v0}
#endif
    {
        // Nothing (else) to do
    }

    constexpr uint_x4(UIntX2 v23, UIntX2 v01)
#if PCG_LITTLE_ENDIAN
       : d{v01,v23}
#else
       : d{v23,v01}
#endif
    {
        // Nothing (else) to do
    }

    constexpr uint_x4(UIntX2 v01)
#if PCG_LITTLE_ENDIAN
       : d{v01, UIntX2(0)}
#else
       : d{UIntX2(0),v01}
#endif
    {
        // Nothing (else) to do
    }

    template<class Integral,
             typename std::enable_if<(std::is_integral<Integral>::value
                                      && sizeof(Integral) <= sizeof(UIntX2))
                                    >::type* = nullptr>
    constexpr uint_x4(Integral v01)
#if PCG_LITTLE_ENDIAN
       : d{UIntX2(v01), UIntX2(0)}
#else
       : d{UIntX2(0), UIntX2(v01)}
#endif
    {
        // Nothing (else) to do
    }

    explicit constexpr operator UIntX2() const
    {
        return d.v01;
    }

    template<class Integral,
             typename std::enable_if<(std::is_integral<Integral>::value
                                      && sizeof(Integral) <= sizeof(UIntX2))
                                    >::type* = nullptr>
    explicit constexpr operator Integral() const
    {
        return Integral(d.v01);
    }

    explicit constexpr operator bool() const
    {
        return d.v01 || d.v23;
    }

    template<typename U, typename V>
    friend uint_x4<U,V> operator*(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator*(const uint_x4<U,V>&, V);

    template<typename U, typename V>
    friend std::pair< uint_x4<U,V>,uint_x4<U,V> >
        divmod(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator+(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator-(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator<<(const uint_x4<U,V>&, const bitcount_t shift);

    template<typename U, typename V>
    friend uint_x4<U,V> operator>>(const uint_x4<U,V>&, const bitcount_t shift);

    template<typename U, typename V>
    friend uint_x4<U,V> operator&(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator|(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator^(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator==(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator!=(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator<(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator<=(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator>(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator>=(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator~(const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator-(const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bitcount_t flog2(const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bitcount_t trailingzeros(const uint_x4<U,V>&);

    uint_x4& operator*=(const uint_x4& rhs)
    {
        uint_x4 result = *this * rhs;
        return *this = result;
    }

    uint_x4& operator*=(UIntX2 rhs)
    {
        uint_x4 result = *this * rhs;
        return *this = result;
    }

    uint_x4& operator/=(const uint_x4& rhs)
    {
        uint_x4 result = *this / rhs;
        return *this = result;
    }

    uint_x4& operator%=(const uint_x4& rhs)
    {
        uint_x4 result = *this % rhs;
        return *this = result;
    }

    uint_x4& operator+=(const uint_x4& rhs)
    {
        uint_x4 result = *this + rhs;
        return *this = result;
    }

    uint_x4& operator-=(const uint_x4& rhs)
    {
        uint_x4 result = *this - rhs;
        return *this = result;
    }

    uint_x4& operator&=(const uint_x4& rhs)
    {
        uint_x4 result = *this & rhs;
        return *this = result;
    }

    uint_x4& operator|=(const uint_x4& rhs)
    {
        uint_x4 result = *this | rhs;
        return *this = result;
    }

    uint_x4& operator^=(const uint_x4& rhs)
    {
        uint_x4 result = *this ^ rhs;
        return *this = result;
    }

    uint_x4& operator>>=(bitcount_t shift)
    {
        uint_x4 result = *this >> shift;
        return *this = result;
    }

    uint_x4& operator<<=(bitcount_t shift)
    {
        uint_x4 result = *this << shift;
        return *this = result;
    }

};

template<typename U, typename V>
bitcount_t flog2(const uint_x4<U,V>& v)
{
#if PCG_LITTLE_ENDIAN
    for (uint8_t i = 4; i !=0; /* dec in loop */) {
        --i;
#else
    for (uint8_t i = 0; i < 4; ++i) {
#endif
        if (v.wa[i] == 0)
             continue;
        return flog2(v.wa[i]) + uint_x4<U,V>::UINT_BITS*i;
    }
    abort();
}

template<typename U, typename V>
bitcount_t trailingzeros(const uint_x4<U,V>& v)
{
#if PCG_LITTLE_ENDIAN
    for (uint8_t i = 0; i < 4; ++i) {
#else
    for (uint8_t i = 4; i !=0; /* dec in loop */) {
        --i;
#endif
        if (v.wa[i] != 0)
            return trailingzeros(v.wa[i]) + uint_x4<U,V>::UINT_BITS*i;
    }
    return uint_x4<U,V>::UINT_BITS*4;
}

template <typename UInt, typename UIntX2>
std::pair< uint_x4<UInt,UIntX2>, uint_x4<UInt,UIntX2> >
    divmod(const uint_x4<UInt,UIntX2>& orig_dividend,
           const uint_x4<UInt,UIntX2>& divisor)
{
    // If the dividend is less than the divisor, the answer is always zero.
    // This takes care of boundary cases like 0/x (which would otherwise be
    // problematic because we can't take the log of zero.  (The boundary case
    // of division by zero is undefined.)
    if (orig_dividend < divisor)
        return { uint_x4<UInt,UIntX2>(UIntX2(0)), orig_dividend };

    auto dividend = orig_dividend;

    auto log2_divisor  = flog2(divisor);
    auto log2_dividend = flog2(dividend);
    // assert(log2_dividend >= log2_divisor);
    bitcount_t logdiff = log2_dividend - log2_divisor;

    constexpr uint_x4<UInt,UIntX2> ONE(UIntX2(1));
    if (logdiff == 0)
        return { ONE, dividend - divisor };

    // Now we change the log difference to
    //  floor(log2(divisor)) - ceil(log2(dividend))
    // to ensure that we *underestimate* the result.
    logdiff -= 1;

    uint_x4<UInt,UIntX2> quotient(UIntX2(0));

    auto qfactor = ONE << logdiff;
    auto factor  = divisor << logdiff;

    do {
        dividend -= factor;
        quotient += qfactor;
        while (dividend < factor) {
            factor  >>= 1;
            qfactor >>= 1;
        }
    } while (dividend >= divisor);

    return { quotient, dividend };
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator/(const uint_x4<UInt,UIntX2>& dividend,
                               const uint_x4<UInt,UIntX2>& divisor)
{
    return divmod(dividend, divisor).first;
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator%(const uint_x4<UInt,UIntX2>& dividend,
                               const uint_x4<UInt,UIntX2>& divisor)
{
    return divmod(dividend, divisor).second;
}


template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator*(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    constexpr auto UINT_BITS = uint_x4<UInt,UIntX2>::UINT_BITS;
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};
    bool carryin = false;
    bool carryout;
    UIntX2 a0b0 = UIntX2(a.w.v0) * UIntX2(b.w.v0);
    r.w.v0 = UInt(a0b0);
    r.w.v1 = UInt(a0b0 >> UINT_BITS);

    UIntX2 a1b0 = UIntX2(a.w.v1) * UIntX2(b.w.v0);
    r.w.v2 = UInt(a1b0 >> UINT_BITS);
    r.w.v1 = addwithcarry(r.w.v1, UInt(a1b0), carryin, &carryout);
    carryin = carryout;
    r.w.v2 = addwithcarry(r.w.v2, UInt(0U), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    UIntX2 a0b1 = UIntX2(a.w.v0) * UIntX2(b.w.v1);
    carryin = false;
    r.w.v2 = addwithcarry(r.w.v2, UInt(a0b1 >> UINT_BITS), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    carryin = false;
    r.w.v1 = addwithcarry(r.w.v1, UInt(a0b1), carryin, &carryout);
    carryin = carryout;
    r.w.v2 = addwithcarry(r.w.v2, UInt(0U), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    UIntX2 a1b1 = UIntX2(a.w.v1) * UIntX2(b.w.v1);
    carryin = false;
    r.w.v2 = addwithcarry(r.w.v2, UInt(a1b1), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(a1b1 >> UINT_BITS), carryin, &carryout);

    r.d.v23 += a.d.v01 * b.d.v23 + a.d.v23 * b.d.v01;

    return r;
}

 
template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator*(const uint_x4<UInt,UIntX2>& a,
                               UIntX2 b01)
{
    constexpr auto UINT_BITS = uint_x4<UInt,UIntX2>::UINT_BITS;
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};
    bool carryin = false;
    bool carryout;
    UIntX2 a0b0 = UIntX2(a.w.v0) * UIntX2(UInt(b01));
    r.w.v0 = UInt(a0b0);
    r.w.v1 = UInt(a0b0 >> UINT_BITS);

    UIntX2 a1b0 = UIntX2(a.w.v1) * UIntX2(UInt(b01));
    r.w.v2 = UInt(a1b0 >> UINT_BITS);
    r.w.v1 = addwithcarry(r.w.v1, UInt(a1b0), carryin, &carryout);
    carryin = carryout;
    r.w.v2 = addwithcarry(r.w.v2, UInt(0U), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    UIntX2 a0b1 = UIntX2(a.w.v0) * UIntX2(b01 >> UINT_BITS);
    carryin = false;
    r.w.v2 = addwithcarry(r.w.v2, UInt(a0b1 >> UINT_BITS), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    carryin = false;
    r.w.v1 = addwithcarry(r.w.v1, UInt(a0b1), carryin, &carryout);
    carryin = carryout;
    r.w.v2 = addwithcarry(r.w.v2, UInt(0U), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    UIntX2 a1b1 = UIntX2(a.w.v1) * UIntX2(b01 >> UINT_BITS);
    carryin = false;
    r.w.v2 = addwithcarry(r.w.v2, UInt(a1b1), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(a1b1 >> UINT_BITS), carryin, &carryout);

    r.d.v23 += a.d.v23 * b01;

    return r;
}


template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator+(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};

    bool carryin = false;
    bool carryout;
    r.w.v0 = addwithcarry(a.w.v0, b.w.v0, carryin, &carryout);
    carryin = carryout;
    r.w.v1 = addwithcarry(a.w.v1, b.w.v1, carryin, &carryout);
    carryin = carryout;
    r.w.v2 = addwithcarry(a.w.v2, b.w.v2, carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(a.w.v3, b.w.v3, carryin, &carryout);

    return r;
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator-(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};

    bool carryin = false;
    bool carryout;
    r.w.v0 = subwithcarry(a.w.v0, b.w.v0, carryin, &carryout);
    carryin = carryout;
    r.w.v1 = subwithcarry(a.w.v1, b.w.v1, carryin, &carryout);
    carryin = carryout;
    r.w.v2 = subwithcarry(a.w.v2, b.w.v2, carryin, &carryout);
    carryin = carryout;
    r.w.v3 = subwithcarry(a.w.v3, b.w.v3, carryin, &carryout);

    return r;
}


template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator&(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    return uint_x4<UInt,UIntX2>(a.d.v23 & b.d.v23, a.d.v01 & b.d.v01);
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator|(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    return uint_x4<UInt,UIntX2>(a.d.v23 | b.d.v23, a.d.v01 | b.d.v01);
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator^(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    return uint_x4<UInt,UIntX2>(a.d.v23 ^ b.d.v23, a.d.v01 ^ b.d.v01);
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator~(const uint_x4<UInt,UIntX2>& v)
{
    return uint_x4<UInt,UIntX2>(~v.d.v23, ~v.d.v01);
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator-(const uint_x4<UInt,UIntX2>& v)
{
    return uint_x4<UInt,UIntX2>(0UL,0UL) - v;
}

template <typename UInt, typename UIntX2>
bool operator==(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return (a.d.v01 == b.d.v01) && (a.d.v23 == b.d.v23);
}

template <typename UInt, typename UIntX2>
bool operator!=(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return !operator==(a,b);
}


template <typename UInt, typename UIntX2>
bool operator<(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return (a.d.v23 < b.d.v23)
           || ((a.d.v23 == b.d.v23) && (a.d.v01 < b.d.v01));
}

template <typename UInt, typename UIntX2>
bool operator>(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return operator<(b,a);
}

template <typename UInt, typename UIntX2>
bool operator<=(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return !(operator<(b,a));
}

template <typename UInt, typename UIntX2>
bool operator>=(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return !(operator<(a,b));
}



template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator<<(const uint_x4<UInt,UIntX2>& v,
                                const bitcount_t shift)
{
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};
    const bitcount_t bits    = uint_x4<UInt,UIntX2>::UINT_BITS;
    const bitcount_t bitmask = bits - 1;
    const bitcount_t shiftdiv = shift / bits;
    const bitcount_t shiftmod = shift & bitmask;

    if (shiftmod) {
        UInt carryover = 0;
#if PCG_LITTLE_ENDIAN
        for (uint8_t out = shiftdiv, in = 0; out < 4; ++out, ++in) {
#else
        for (uint8_t out = 4-shiftdiv, in = 4; out != 0; /* dec in loop */) {
            --out, --in;
#endif
            r.wa[out] = (v.wa[in] << shiftmod) | carryover;
            carryover = (v.wa[in] >> (bits - shiftmod));
        }
    } else {
#if PCG_LITTLE_ENDIAN
        for (uint8_t out = shiftdiv, in = 0; out < 4; ++out, ++in) {
#else
        for (uint8_t out = 4-shiftdiv, in = 4; out != 0; /* dec in loop */) {
            --out, --in;
#endif
            r.wa[out] = v.wa[in];
        }
    }

    return r;
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator>>(const uint_x4<UInt,UIntX2>& v,
                                const bitcount_t shift)
{
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};
    const bitcount_t bits    = uint_x4<UInt,UIntX2>::UINT_BITS;
    const bitcount_t bitmask = bits - 1;
    const bitcount_t shiftdiv = shift / bits;
    const bitcount_t shiftmod = shift & bitmask;

    if (shiftmod) {
        UInt carryover = 0;
#if PCG_LITTLE_ENDIAN
        for (uint8_t out = 4-shiftdiv, in = 4; out != 0; /* dec in loop */) {
            --out, --in;
#else
        for (uint8_t out = shiftdiv, in = 0; out < 4; ++out, ++in) {
#endif
            r.wa[out] = (v.wa[in] >> shiftmod) | carryover;
            carryover = (v.wa[in] << (bits - shiftmod));
        }
    } else {
#if PCG_LITTLE_ENDIAN
        for (uint8_t out = 4-shiftdiv, in = 4; out != 0; /* dec in loop */) {
            --out, --in;
#else
        for (uint8_t out = shiftdiv, in = 0; out < 4; ++out, ++in) {
#endif
            r.wa[out] = v.wa[in];
        }
    }

    return r;
}

} // namespace pcg_extras

#endif // PCG_UINT128_HPP_INCLUDED


==> Ancillary/Code/3Code/pcg-cpp-master/sample/codebook.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * Outputs a little spy codebook
 */

#include "pcg_random.hpp"
#include <cstdio>
#include <iostream>
#include <random>

int main()
{
    pcg32 rng(pcg_extras::seed_seq_from<std::random_device>{});
    std::clog << "RNG used: " << rng << "\n\n";
    
    for (int i = 0; i < 16; ++i) {
        for (int j = 0; j < 16; ++j) {
           printf("%03u ", rng(1000));
        }
        printf("\n");
    }
}

    
    

==> Ancillary/Code/3Code/pcg-cpp-master/sample/cppref-sample.cpp <==
/*
 * Random Number Generation Example
 *
 * Copyright 2012-2014 cppreference.com Contributors
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (CC-BY-SA-3.0 OR Apache-2.0 OR MIT)
 *
 * Code in this file is based on code from cppreference.com, specifically 
 * the sample code at http://en.cppreference.com/w/cpp/numeric/random
 * which is distributed under the Creative Commons Attribution-Share Alike
 * license.  You may distribute this file (and only this file) under
 * that license, see http://creativecommons.org/licenses/by-sa/3.0/.
 *
 * Also licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 */
 
/*
 * Produce a histogram of a normal distribution.
 */

#include <iostream>
#include <iomanip>
#include <string>
#include <map>
#include <random>
#include <cmath>

#include "pcg_random.hpp"
 
int main()
{
    // Seed with a real random value, if available
    pcg_extras::seed_seq_from<std::random_device> seed_source;
  
    // Make a random number engine 
    pcg32 rng(seed_source);

    // Choose a random mean between 1 and 6
    std::uniform_int_distribution<int> uniform_dist(1, 6);
    int mean = uniform_dist(rng);
    std::cout << "Randomly-chosen mean: " << mean << '\n';
 
    // Generate a normal distribution around that mean
    std::normal_distribution<> normal_dist(mean, 2);
    
    // Make a copy of the RNG state to use later
    pcg32 rng_checkpoint = rng;
 
    std::map<int, int> hist;
    for (int n = 0; n < 10000; ++n) {
        ++hist[std::round(normal_dist(rng))];
    }
    std::cout << "Normal distribution around " << mean << ":\n";
    for (auto p : hist) {
        std::cout << std::fixed << std::setprecision(1) << std::setw(2)
                  << p.first << ' ' << std::string(p.second/30, '*')
                  << '\n';
    }
    
    std::cout << "Required " << (rng - rng_checkpoint) << " random numbers.\n";
}


==> Ancillary/Code/3Code/pcg-cpp-master/sample/make-partytrick.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This program uses pcg32_k64, a 64-dimensionally equidistributed generator
 * to create a party-trick generator that, after 1MB of output, produces some
 * output that may not look "very random" to you. ;-)
 */

#include <cstdio>
#include <cstddef>
#include <cstdint>
#include <iostream>
#include <random>

#include "pcg_random.hpp"

/* 256 bytes of "non-random" data we want to place in the output sequence
 * of our 64-dimensionally equidistributed 32-bit (4 byte) integers
 * (64 * 4 = 256).
 */

char desired[] = "LalalalaMEEPMEEPMEEPLOOKRandomChanceThatAWasWordUnlikely things happen, right?This generator has period 2^2112, it contains many valid English sentences, including this one. It'll be a *long* time before you see another one though. Good luck. Back to work!";

/* Rather than put our 256 bytes in one block, we will scatter it around.
 * This table shows the offset of one byte to the next, in 256-byte (i.e., 
 * 64-tuple) increments.  '0' -> 0, '1' -> 1, '/' -> -1, '.' -> -2
 */
 
char breaks[] = "00/020.040001000/000200010000010000020001.0020003000000000000000000000000000007000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005000000000000000000000000000000000000000000000000000000000000000000000000000000000";

int main()
{
    // We'll output a totally different party-trick generator each time.
    // In each of 2^63 streams, there will be 2^64 generators that produce
    // this same party trick output.
    pcg32_k64 rng(pcg_extras::seed_seq_from<std::random_device>{});
    
    for (int i = 0; i < 256; ++i) {
        char c = desired[i];
        int offset = (breaks[i] - '0') * 64;
        if (offset > 0)
            rng.advance(offset);
        else if (offset < 0)
            rng.backstep(-offset);
        uint32_t prior = rng();
        uint32_t mask = ~(0xFFu << 8*(i % 4));
        uint32_t adj  = (prior & mask) | (uint32_t(c) << 8*(i % 4));
        // Back up to overwrite the random number we just got
        rng.backstep(1);
        rng.set(adj);
        // Only advance to next number if we've done all four bytes.
        if ((i % 4) != 3)
            rng.backstep(1);
    }
    
    // Backstep to the start.
    rng.backstep(64*32);
    
    // Backstep a further 1MB
    rng.backstep(1024 * 1024 / 4);

    // Output the RNG state
    std::cout << rng << "\n";
    return 0;
}

    
    

==> Ancillary/Code/3Code/pcg-cpp-master/sample/pcg-demo.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This file is based on the demo program for the C generation schemes.
 * It shows some basic generation tasks.
 */

#include <cstddef>
#include <cstdint>
#include <cstdlib>
#include <cassert>
#include <climits>
#include <iostream>
#include <iomanip>
#include <algorithm>
#include <numeric>
#include <random>       // for random_device

#include "pcg_random.hpp"

// This code can be compiled with the preprocessor symbol RNG set to the
// PCG generator you'd like to test.

#ifndef RNG
    #define RNG pcg32
    #define TWO_ARG_INIT 1
#endif

#define STRINGIFY_IMPL(x) #x
#define STRINGIFY(x)      STRINGIFY_IMPL(x)

using namespace std;
using pcg_extras::operator<<;   // Cause uint8_t to be printed as an int.

int main(int argc, char** argv)
{
    // Read command-line options

    int rounds = 5;
    bool nondeterministic_seed = false;

    ++argv;
    --argc;
    if (argc > 0 && strcmp(argv[0], "-r") == 0) {
        nondeterministic_seed = true;
        ++argv;
        --argc;
    }
    if (argc > 0) {
        rounds = atoi(argv[0]);
    }

    /* Many of the generators can be initialized with two arguments; the second
     * one specifies the stream.
     */

#if TWO_ARG_INIT
    RNG rng(42u, 54u);
#else
    RNG rng(42u);
#endif

    if (nondeterministic_seed) {
        // Seed with external entropy from std::random_device (a handy
        // utility provided by pcg_extras).
        rng.seed(pcg_extras::seed_seq_from<std::random_device>());
    }

    constexpr auto bits = sizeof(RNG::result_type) * CHAR_BIT;
    constexpr int how_many_nums = bits <= 8  ? 14
                                : bits <= 16 ? 10
                                :              6;
    constexpr int wrap_nums_at  = bits >  64 ? 2
                                : bits >  32 ? 3
                                :              how_many_nums;

    cout << STRINGIFY(RNG) << ":\n"
    //   << "      -  aka:         " << pcg_extras::printable_typename<RNG>()
    // ^-- we skip this line because the output is long, scary, ugly, and
    //     and varies depending on the platform
         << "      -  result:      " <<  bits << "-bit unsigned int\n"
         << "      -  period:      2^" << RNG::period_pow2();
    if (RNG::streams_pow2() > 0)
         cout << "   (* 2^" << RNG::streams_pow2() << " streams)";
    cout << "\n      -  size:        " << sizeof(RNG) << " bytes\n\n";

    for (int round = 1; round <= rounds; ++round) {
        printf("Round %d:\n", round);

        /* Make some N-bit numbers */
        cout << setw(4) << setfill(' ') << bits << "bit:";
        for (int i = 0; i < how_many_nums; ++i) {
            if (i > 0 && i % wrap_nums_at == 0)
                cout << "\n\t";
            cout << " 0x" << hex << setfill('0') 
                 << setw(sizeof(RNG::result_type)*2) << rng();
        }
        cout << endl;

        cout << "  Again:";
        rng.backstep(6);
        for (int i = 0; i < how_many_nums; ++i) {
            if (i > 0 && i % wrap_nums_at == 0)
                cout << "\n\t";
            cout << " 0x" << hex << setfill('0') 
                 << setw(sizeof(RNG::result_type)*2) << rng();
        }
        cout << dec << endl;

        /* Toss some coins */
        cout << "  Coins: ";
        for (int i = 0; i < 65; ++i)
            cout << (rng(2) ? "H" : "T");
        cout << endl;

        RNG rng_copy{rng};
        /* Roll some dice */
        printf("  Rolls:");
        for (int i = 0; i < 33; ++i)
            cout << " " << (uint32_t(rng(6)) + 1);
        cout << "\n   -->   rolling dice used " 
             << (rng - rng_copy) << " random numbers" << endl;

        /* Deal some cards using std::shuffle 
         * It's unspecified *how* std::shuffle shuffles the cards, or how many
         * random numbers it will use to do so, so we call std::shuffle and
         * measure how good it is.  We won't use it for the final shuffle
         * to avoid platform-dependent output.
         */
        rng_copy = rng;
        enum { SUITS = 4, NUMBERS = 13, CARDS = 52 };
        char cards[CARDS];
        iota(begin(cards), end(cards), 0);
        std::shuffle(begin(cards), end(cards), rng);
        auto std_shuffle_steps = rng - rng_copy;
        
        /* Restore RNG and deal again using pcg_extras::shuffle, which follows
         * the algorithm for shuffling that most programmers would expect.
         */      
        rng = rng_copy;
        iota(begin(cards), end(cards), 0);
        pcg_extras::shuffle(begin(cards), end(cards), rng);
        auto my_shuffle_steps = rng - rng_copy;

        /* Output the shuffled deck */
        printf("  Cards:");
        static const signed char number[] = {'A', '2', '3', '4', '5', '6', '7',
                                             '8', '9', 'T', 'J', 'Q', 'K'};
        static const signed char suit[] =   {'h', 'c', 'd', 's'};
        int i = 0;
        for (auto card : cards) {
            ++i;
            cout << " " << number[card / SUITS] << suit[card % SUITS];
            if (i % 22 == 0)
                cout << "\n\t";
        }
        
        /* Output statistics about shuffling */
        cout <<   "\n   -->   std::shuffle used "
             << std_shuffle_steps << " random numbers";
        typedef RNG::state_type rngdelta_t;
        if (std_shuffle_steps > rngdelta_t(52)) {
            cout << "\n\t -- that's " << (std_shuffle_steps - rngdelta_t(51)) 
                 << " more than we'd expect; inefficient implementation";
        }
        cout <<   "\n   -->   pcg_extras::shuffle used "
             << my_shuffle_steps << " random numbers";

        cout << "\n" << endl;
    }

    return 0;
}


==> Ancillary/Code/3Code/pcg-cpp-master/sample/spew.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This program outputs 215 GB of random bits (binary data).  This is
 * about the same as the total output of random.org in its 15 year history.
 * The code uses 1.25e-8 of the period, and chooses an arbitrary stream from 
 * 2^64 streams.
 *
 * Typical usage:
 *      ./spew | hexdump -C | less
 */

#include <cstdio>
#include <cstddef>
#include <cstdint>
#include <iostream>
#include <random>

#include <unistd.h>             // We use POSIX read/write for binary I/O

#include "pcg_random.hpp"

int main()
{
    pcg32_fast rng(pcg_extras::seed_seq_from<std::random_device>{});
    std::clog << rng << "\n\n";
    
    constexpr size_t BUFFER_SIZE = 1024ull * 128ull;
    uint32_t buffer[BUFFER_SIZE];
    constexpr size_t ROUNDS      = 215 * 1073741824ull / sizeof(buffer);
    
    for (size_t i = 0; i < ROUNDS; ++i) {
        for (auto& v : buffer)
            v = rng();
        write(1, (void*) buffer, sizeof(buffer));
    }
    return 0;
}

    
    

==> Ancillary/Code/3Code/pcg-cpp-master/sample/use-partytrick.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This program behaves like the spew program, the only difference is that
 * after 1 MB of output, the output gets "interesting" for a brief while.
 * See make-partytrick.cpp for more details.
 *
 * Typical usage:
 *      ./use-partytrick | hexdump -C | less
 */

#include <cstdio>
#include <cstddef>
#include <cstdint>
#include <iostream>
#include <sstream>
#include <string>
#include <random>

#include <unistd.h>

#include "pcg_random.hpp"

static const char* saved_state = 
 "6364136223846793005 3503324247726078831 6557656048857751321 103238831 "
 "665891259 1902651333 4073047566 368781010 3371458373 3520911659 1176018374 "
 "1290944887 2479283234 2214499777 3287447736 4241043352 2808175048 83300271 "
 "162496091 3372211384 3773661488 3842517107 154403914 1983905875 185363760 "
 "3574548828 4259275054 2055322655 3183516320 3827707798 2358810643 3947601356 "
 "1518701804 2987610801 4256672123 243420444 2418646926 1593945712 3293969771 "
 "1047458160 4148325853 4134598831 813996594 2374617805 712898811 2110551176 "
 "233031372 1753202862 281911517 1950853967 3790278509 4176603202 4256155456 "
 "1413186342 1718872307 2898301505 1732438719 622306094 366401535 2963949396 "
 "2676833081 98878999 999895120 425860638 4096143638 4063627507 2566817785";


int main()
{
    pcg32_k64 rng;
    std::istringstream inbuf(saved_state);
    inbuf >> rng;
    std::clog << inbuf.str() << "\n\n";
    if (inbuf.fail())
        abort();

    constexpr size_t BUFFER_SIZE = 1024ull * 128ull;
    uint32_t buffer[BUFFER_SIZE];
    constexpr size_t ROUNDS      = 215 * 1073741824ull / sizeof(buffer);
    
    for (size_t i = 0; i < ROUNDS; ++i) {
        for (auto& v : buffer)
            v = rng();
        write(1, (void*) buffer, sizeof(buffer));
    }

    return 0;
}

    
    

==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg128_once_insecure.cpp <==
#define RNG pcg128_once_insecure
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg128_oneseq_once_insecure.cpp <==
#define RNG pcg128_oneseq_once_insecure
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg16_once_insecure.cpp <==
#define RNG pcg16_once_insecure
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg16_oneseq_once_insecure.cpp <==
#define RNG pcg16_oneseq_once_insecure
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32.cpp <==
#define RNG pcg32
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_c1024.cpp <==
#define RNG pcg32_c1024
#define TWO_ARG_INIT 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_c1024_fast.cpp <==
#define RNG pcg32_c1024_fast
#define TWO_ARG_INIT 0

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_c64.cpp <==
#define RNG pcg32_c64
#define TWO_ARG_INIT 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_c64_fast.cpp <==
#define RNG pcg32_c64_fast
#define TWO_ARG_INIT 0

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_c64_oneseq.cpp <==
#define RNG pcg32_c64_oneseq
#define TWO_ARG_INIT 0

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_fast.cpp <==
#define RNG pcg32_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_k1024.cpp <==
#define RNG pcg32_k1024
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_k1024_fast.cpp <==
#define RNG pcg32_k1024_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_k16384.cpp <==
#define RNG pcg32_k16384
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_k16384_fast.cpp <==
#define RNG pcg32_k16384_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_k2.cpp <==
#define RNG pcg32_k2
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_k2_fast.cpp <==
#define RNG pcg32_k2_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_k64.cpp <==
#define RNG pcg32_k64
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_k64_fast.cpp <==
#define RNG pcg32_k64_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_k64_oneseq.cpp <==
#define RNG pcg32_k64_oneseq
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_once_insecure.cpp <==
#define RNG pcg32_once_insecure
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_oneseq.cpp <==
#define RNG pcg32_oneseq
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_oneseq_once_insecure.cpp <==
#define RNG pcg32_oneseq_once_insecure
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg32_unique.cpp <==
#define RNG pcg32_unique
#define TWO_ARG_INIT 0

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64.cpp <==
#define RNG pcg64
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64_c1024.cpp <==
#define RNG pcg64_c1024
#define TWO_ARG_INIT 1
#define AWKWARD_128BIT_CODE 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64_c1024_fast.cpp <==
#define RNG pcg64_c1024_fast
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64_c32.cpp <==
#define RNG pcg64_c32
#define TWO_ARG_INIT 1
#define AWKWARD_128BIT_CODE 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64_c32_fast.cpp <==
#define RNG pcg64_c32_fast
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64_c32_oneseq.cpp <==
#define RNG pcg64_c32_oneseq
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64_fast.cpp <==
#define RNG pcg64_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64_k1024.cpp <==
#define RNG pcg64_k1024
#define TWO_ARG_INIT 1
#define AWKWARD_128BIT_CODE 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64_k1024_fast.cpp <==
#define RNG pcg64_k1024_fast
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64_k32.cpp <==
#define RNG pcg64_k32
#define TWO_ARG_INIT 1
#define AWKWARD_128BIT_CODE 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64_k32_fast.cpp <==
#define RNG pcg64_k32_fast
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64_k32_oneseq.cpp <==
#define RNG pcg64_k32_oneseq
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64_once_insecure.cpp <==
#define RNG pcg64_once_insecure
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64_oneseq.cpp <==
#define RNG pcg64_oneseq
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64_oneseq_once_insecure.cpp <==
#define RNG pcg64_oneseq_once_insecure
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg64_unique.cpp <==
#define RNG pcg64_unique
#define TWO_ARG_INIT 0

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg8_once_insecure.cpp <==
#define RNG pcg8_once_insecure
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/check-pcg8_oneseq_once_insecure.cpp <==
#define RNG pcg8_oneseq_once_insecure
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/3Code/pcg-cpp-master/test-high/pcg-test-noadvance.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This file is based on the demo program for the C generation schemes.
 * It shows some basic generation tasks.
 */

#include <cstddef>
#include <cstdint>
#include <cstdlib>
#include <cassert>
#include <climits>
#include <iostream>
#include <iomanip>
#include <algorithm>
#include <numeric>
#include <random>       // for random_device

#include "pcg_random.hpp"

// This code can be compiled with the preprocessor symbol RNG set to the
// PCG generator you'd like to test.

#ifndef RNG
    #define RNG pcg32
    #define TWO_ARG_INIT 1
#endif

#define STRINGIFY_IMPL(x) #x
#define STRINGIFY(x)      STRINGIFY_IMPL(x)

using namespace std;
using pcg_extras::operator<<;

#if !PCG_EMULATED_128BIT_MATH || !AWKWARD_128BIT_CODE

int main(int argc, char** argv)
{
    // Read command-line options

    int rounds = 5;
    bool nondeterministic_seed = false;

    ++argv;
    --argc;
    if (argc > 0 && strcmp(argv[0], "-r") == 0) {
        nondeterministic_seed = true;
        ++argv;
        --argc;
    }
    if (argc > 0) {
        rounds = atoi(argv[0]);
    }

    /* Many of the generators can be initialized with two arguments; the second
     * one specifies the stream.
     */

#if TWO_ARG_INIT
    RNG rng(42u, 54u);
#else
    RNG rng(42u);
#endif

    if (nondeterministic_seed) {
        // Seed with external entropy from std::random_device (a handy
        // utility provided by pcg_extras).
        rng.seed(pcg_extras::seed_seq_from<std::random_device>());
    }

    constexpr auto bits = sizeof(RNG::result_type) * CHAR_BIT;
    constexpr int how_many_nums = bits <= 8  ? 14
                                : bits <= 16 ? 10
                                :              6;
    constexpr int wrap_nums_at  = bits >  64 ? 2
                                : bits >  32 ? 3
                                :              how_many_nums;

    cout << STRINGIFY(RNG) << ":\n"
    //   << "      -  aka:         " << pcg_extras::printable_typename<RNG>()
    // ^-- we skip this line because the output is long, scary, ugly, and
    //     and varies depending on the platform
         << "      -  result:      " <<  bits << "-bit unsigned int\n"
         << "      -  period:      2^" << RNG::period_pow2();
    if (RNG::streams_pow2() > 0)
         cout << "   (* 2^" << RNG::streams_pow2() << " streams)";
    cout << "\n      -  size:        " << sizeof(RNG) << " bytes\n\n";

    for (int round = 1; round <= rounds; ++round) {
        printf("Round %d:\n", round);

        /* Make some N-bit numbers */
        cout << setw(4) << setfill(' ') << bits << "bit:";
        for (int i = 0; i < how_many_nums; ++i) {
            if (i > 0 && i % wrap_nums_at == 0)
                cout << "\n\t";
            cout << " 0x" << hex << setfill('0') 
                 << setw(sizeof(RNG::result_type)*2) << rng();
        }
        cout << dec << endl;

        /* Toss some coins */
        cout << "  Coins: ";
        for (int i = 0; i < 65; ++i)
            cout << (rng(2) ? "H" : "T");
        cout << endl;

        /* Roll some dice */
        printf("  Rolls:");
        for (int i = 0; i < 33; ++i)
            cout << " " << (uint32_t(rng(6)) + 1);
        cout << endl;

        /* Deal some cards using pcg_extras::shuffle, which follows
         * the algorithm for shuffling that most programmers would expect.
         * (It's unspecified how std::shuffle works.)
         */      
        enum { SUITS = 4, NUMBERS = 13, CARDS = 52 };
        char cards[CARDS];
        iota(begin(cards), end(cards), 0);
        pcg_extras::shuffle(begin(cards), end(cards), rng);

        /* Output the shuffled deck */
        printf("  Cards:");
        static const signed char number[] = {'A', '2', '3', '4', '5', '6', '7',
                                             '8', '9', 'T', 'J', 'Q', 'K'};
        static const signed char suit[] =   {'h', 'c', 'd', 's'};
        int i = 0;
        for (auto card : cards) {
            ++i;
            cout << " " << number[card / SUITS] << suit[card % SUITS];
            if (i % 22 == 0)
                cout << "\n\t";
        }
        
        cout << "\n" << endl;
    }

    return 0;
}

#else //  i.e. PCG_EMULATED_128BIT_MATH && AWKWARD_128BIT_CODE

int main()
{
    // It's not that it *can't* be done, it just requires either C++14-style
    // constexpr or some things not to be declared const.
    cout << "Sorry, " STRINGIFY(RNG) " not supported with emulated 128-bit math"
         << endl;
}

#endif


==> Ancillary/Code/3Code/pcg-cpp-master/test-high/pcg-test.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This file is based on the demo program for the C generation schemes.
 * It shows some basic generation tasks.
 */

#include <cstddef>
#include <cstdint>
#include <cstdlib>
#include <cassert>
#include <climits>
#include <iostream>
#include <iomanip>
#include <algorithm>
#include <numeric>
#include <random>       // for random_device

#include "pcg_random.hpp"

// This code can be compiled with the preprocessor symbol RNG set to the
// PCG generator you'd like to test.

#ifndef RNG
    #define RNG pcg32
    #define TWO_ARG_INIT 1
#endif

#define STRINGIFY_IMPL(x) #x
#define STRINGIFY(x)      STRINGIFY_IMPL(x)

using namespace std;
using pcg_extras::operator<<;

#if !PCG_EMULATED_128BIT_MATH || !AWKWARD_128BIT_CODE

int main(int argc, char** argv)
{
    // Read command-line options

    int rounds = 5;
    bool nondeterministic_seed = false;

    ++argv;
    --argc;
    if (argc > 0 && strcmp(argv[0], "-r") == 0) {
        nondeterministic_seed = true;
        ++argv;
        --argc;
    }
    if (argc > 0) {
        rounds = atoi(argv[0]);
    }

    /* Many of the generators can be initialized with two arguments; the second
     * one specifies the stream.
     */

#if TWO_ARG_INIT
    RNG rng(42u, 54u);
#else
    RNG rng(42u);
#endif

    if (nondeterministic_seed) {
        // Seed with external entropy from std::random_device (a handy
        // utility provided by pcg_extras).
        rng.seed(pcg_extras::seed_seq_from<std::random_device>());
    }

    constexpr auto bits = sizeof(RNG::result_type) * CHAR_BIT;
    constexpr int how_many_nums = bits <= 8  ? 14
                                : bits <= 16 ? 10
                                :              6;
    constexpr int wrap_nums_at  = bits >  64 ? 2
                                : bits >  32 ? 3
                                :              how_many_nums;

    cout << STRINGIFY(RNG) << ":\n"
    //   << "      -  aka:         " << pcg_extras::printable_typename<RNG>()
    // ^-- we skip this line because the output is long, scary, ugly, and
    //     and varies depending on the platform
         << "      -  result:      " <<  bits << "-bit unsigned int\n"
         << "      -  period:      2^" << RNG::period_pow2();
    if (RNG::streams_pow2() > 0)
         cout << "   (* 2^" << RNG::streams_pow2() << " streams)";
    cout << "\n      -  size:        " << sizeof(RNG) << " bytes\n\n";

    for (int round = 1; round <= rounds; ++round) {
        printf("Round %d:\n", round);

        /* Make some N-bit numbers */
        cout << setw(4) << setfill(' ') << bits << "bit:";
        for (int i = 0; i < how_many_nums; ++i) {
            if (i > 0 && i % wrap_nums_at == 0)
                cout << "\n\t";
            cout << " 0x" << hex << setfill('0') 
                 << setw(sizeof(RNG::result_type)*2) << rng();
        }
        cout << endl;

        cout << "  Again:";
        rng.backstep(6);
        for (int i = 0; i < how_many_nums; ++i) {
            if (i > 0 && i % wrap_nums_at == 0)
                cout << "\n\t";
            cout << " 0x" << hex << setfill('0') 
                 << setw(sizeof(RNG::result_type)*2) << rng();
        }
        cout << dec << endl;

        /* Toss some coins */
        cout << "  Coins: ";
        for (int i = 0; i < 65; ++i)
            cout << (rng(2) ? "H" : "T");
        cout << endl;

        RNG rng_copy{rng};
        /* Roll some dice */
        printf("  Rolls:");
        for (int i = 0; i < 33; ++i)
            cout << " " << (uint32_t(rng(6)) + 1);
        cout << "\n   -->   rolling dice used " 
             << (rng - rng_copy) << " random numbers" << endl;

        /* Deal some cards using pcg_extras::shuffle, which follows
         * the algorithm for shuffling that most programmers would expect.
         * (It's unspecified how std::shuffle works.)
         */      
        enum { SUITS = 4, NUMBERS = 13, CARDS = 52 };
        char cards[CARDS];
        iota(begin(cards), end(cards), 0);
        pcg_extras::shuffle(begin(cards), end(cards), rng);

        /* Output the shuffled deck */
        printf("  Cards:");
        static const signed char number[] = {'A', '2', '3', '4', '5', '6', '7',
                                             '8', '9', 'T', 'J', 'Q', 'K'};
        static const signed char suit[] =   {'h', 'c', 'd', 's'};
        int i = 0;
        for (auto card : cards) {
            ++i;
            cout << " " << number[card / SUITS] << suit[card % SUITS];
            if (i % 22 == 0)
                cout << "\n\t";
        }
        
        cout << "\n" << endl;
    }

    return 0;
}

#else //  i.e. PCG_EMULATED_128BIT_MATH && AWKWARD_128BIT_CODE

int main()
{
    // It's not that it *can't* be done, it just requires either C++14-style
    // constexpr or some things not to be declared const.
    cout << "Sorry, " STRINGIFY(RNG) " not supported with emulated 128-bit math"
         << endl;
}

#endif


==> Ancillary/Code/3Code/pcg-cpp-master/test-high/run-tests.sh <==
#!/bin/sh
# 
# PCG Random Number Generation for C.
# 
# Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
#                     and the PCG Project contributors.
#
# SPDX-License-Identifier: (Apache-2.0 OR MIT)
#
# Licensed under the Apache License, Version 2.0 (provided in
# LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
# or under the MIT license (provided in LICENSE-MIT.txt and at
# http://opensource.org/licenses/MIT), at your option. This file may not
# be copied, modified, or distributed except according to those terms.
#
# Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
# express or implied.  See your chosen license for details.
#
# For additional information about the PCG random number generation scheme,
# visit http://www.pcg-random.org/.
#

echo Performing a quick sanity check...

mkdir -p actual
rm -f actual/*

./check-pcg32 > actual/check-pcg32.out
./check-pcg32_oneseq > actual/check-pcg32_oneseq.out
./check-pcg32 > /dev/null
./check-pcg32_fast > actual/check-pcg32_fast.out

./check-pcg64 > actual/check-pcg64.out
./check-pcg64_oneseq > actual/check-pcg64_oneseq.out
./check-pcg64_unique > /dev/null
./check-pcg64_fast > actual/check-pcg64_fast.out

./check-pcg8_once_insecure > actual/check-pcg8_once_insecure.out
./check-pcg16_once_insecure > actual/check-pcg16_once_insecure.out
./check-pcg32_once_insecure > actual/check-pcg32_once_insecure.out
./check-pcg64_once_insecure > actual/check-pcg64_once_insecure.out
./check-pcg128_once_insecure > actual/check-pcg128_once_insecure.out

./check-pcg8_oneseq_once_insecure > actual/check-pcg8_oneseq_once_insecure.out
./check-pcg16_oneseq_once_insecure > actual/check-pcg16_oneseq_once_insecure.out
./check-pcg32_oneseq_once_insecure > actual/check-pcg32_oneseq_once_insecure.out
./check-pcg64_oneseq_once_insecure > actual/check-pcg64_oneseq_once_insecure.out
./check-pcg128_oneseq_once_insecure > actual/check-pcg128_oneseq_once_insecure.out

./check-pcg32_k2 > actual/check-pcg32_k2.out
./check-pcg32_k2_fast > actual/check-pcg32_k2_fast.out

./check-pcg32_k64 > actual/check-pcg32_k64.out
./check-pcg32_k64_oneseq > actual/check-pcg32_k64_oneseq.out
./check-pcg32_k64_fast > actual/check-pcg32_k64_fast.out

./check-pcg32_c64 > actual/check-pcg32_c64.out
./check-pcg32_c64_oneseq > actual/check-pcg32_c64_oneseq.out
./check-pcg32_c64_fast > actual/check-pcg32_c64_fast.out

./check-pcg64_k32 > actual/check-pcg64_k32.out
./check-pcg64_k32_oneseq > actual/check-pcg64_k32_oneseq.out
./check-pcg64_k32_fast > actual/check-pcg64_k32_fast.out

./check-pcg64_c32 > actual/check-pcg64_c32.out
./check-pcg64_c32_oneseq > actual/check-pcg64_c32_oneseq.out
./check-pcg64_c32_fast > actual/check-pcg64_c32_fast.out

./check-pcg32_k1024 > actual/check-pcg32_k1024.out
./check-pcg32_k1024_fast > actual/check-pcg32_k1024_fast.out

./check-pcg32_c1024 > actual/check-pcg32_c1024.out
./check-pcg32_c1024_fast > actual/check-pcg32_c1024_fast.out

./check-pcg64_k1024 > actual/check-pcg64_k1024.out
./check-pcg64_k1024_fast > actual/check-pcg64_k1024_fast.out

./check-pcg64_c1024 > actual/check-pcg64_c1024.out
./check-pcg64_c1024_fast > actual/check-pcg64_c1024_fast.out

./check-pcg32_k16384 > actual/check-pcg32_k16384.out
./check-pcg32_k16384_fast > actual/check-pcg32_k16384_fast.out

find actual -type f -size -80c -delete

if diff -ru -x .gitignore expected actual
then
    echo All tests succeeded.
else
    echo ''
    if diff -x "*-pcg64_[ck]*.out" \
            -x "*-pcg128_[ck]*.out" -ru expected actual > /dev/null
    then
        echo All tests except tests awkward tests with 128-bit math succceed.
    else
        echo ERROR: Some tests failed.
    fi
fi


==> Ancillary/Code/4Code/Axions/analysis.cpp <==
#include "analysis.hpp"
#include "globalConstants.hpp"
#include <cstdint>
#include<cmath>
#include <iostream>
#include <fstream>
#include <immintrin.h>
#include "fftw3.h"
#include <tuple>
#include <array>
#include <string>
#include <omp.h>
#include <inttypes.h>
using namespace std;


inline float determinant(float a, float b, float c, float d)
{
	return (a * d - b * c);
}



inline __m256 determinant(__m256 a, __m256 b, __m256 c, __m256 d)
{
	return _mm256_sub_ps(_mm256_mul_ps(a,d),_mm256_mul_ps(b,c));
}

void evalTrinangle( array<int,8> &pierced,  array<int,8>& signTotal, const array<__m256, 3> & p1, const array<__m256, 3> & p2, const array<__m256, 3> & p3)
{
	__m256 a = _mm256_sub_ps(p1[1], p3[1]);
	__m256 b = _mm256_sub_ps(p2[1], p3[1]);
	__m256 c = _mm256_sub_ps(p1[2], p3[2]);
	__m256 d = _mm256_sub_ps(p2[2], p3[2]);

	__m256 det = determinant(a,b,c,d);
	__m256 negDet = _mm256_sub_ps(_mm256_set1_ps(0.0), det);
	__m256 compareMask = _mm256_cmp_ps(_mm256_max_ps(det,negDet),_mm256_set1_ps(1.e-7), 0x01); //less than- compare. Generates 0's if it fails,all-ones if true
	det =  _mm256_andnot_ps(compareMask, det); // Not of all ones is 0 and vice-versa --> zeros all small dets to truly zero
	det = _mm256_add_ps(det,compareMask); //Adds 0 to acutal dets, sets others to maximum
	__m256 alpha = _mm256_div_ps(_mm256_add_ps(_mm256_mul_ps(_mm256_sub_ps(p3[2], p2[2]), p3[1]), _mm256_mul_ps(b, p3[2])), det);
	__m256 beta = _mm256_div_ps(_mm256_add_ps(_mm256_mul_ps(c, p3[1]), _mm256_mul_ps(_mm256_sub_ps(p3[1], p1[1]), p3[2])), det);
//Zero out alphas and betas that got flagged as suspiciously small determinants before.
	
	alpha = _mm256_andnot_ps(compareMask, alpha);
	beta = _mm256_andnot_ps(compareMask, beta);
	__m256 linComb = _mm256_add_ps(_mm256_add_ps(_mm256_mul_ps(beta, p2[0]), _mm256_mul_ps(alpha, p1[0])), _mm256_mul_ps(_mm256_sub_ps(_mm256_sub_ps(_mm256_set1_ps(1.0), alpha), beta), p3[0]));
	
	float alpha_[8] = { 0 };
	float beta_[8] = { 0 };
	float linComb_[8] = { 0 };
	_mm256_storeu_ps(&(alpha_[0]), alpha);
	_mm256_storeu_ps(&(beta_[0]), beta);
	_mm256_storeu_ps(&(linComb_[0]), linComb);	


	for (int l = 0; l < 8; l++) {
		if ((alpha_[l] > 0) && (beta_[l] > 0) &&  (alpha_[l] + beta_[l] < 1)) {
			pierced[l] += 1;	
			if (linComb_[l] > 0) {
				signTotal[l] += 1;
			}
			else {
				signTotal[l] -= 1;
			}
			
		}
		
	}	
	return;
}




void evalTrinangle(int& pierced, int& signTotal, const array<float,3> &p1, const array<float,3> &p2, const array<float,3> &p3, long& colinear)
{
	//first off get the determinant of the first two vectors second and third component
	/*
	a = p1[1]-p3[1]
	b = p2[1]-p3[1]
	c = p1[2]-p3[2]
	d = p2[2]-p3[2]

	*/
	//det A = det A^Transpose
	float a = (float)p1[1] - (float)p3[1];
	float b = (float)p2[1] - (float)p3[1];
	float c = (float)p1[2] - (float)p3[2];
	float d = (float)p2[2] - (float)p3[2];
	float det = determinant(a, c, b, d);
	if (abs(det) < 1.e-7) {
		//cout << "Warning: two sides of triangle are colinear." << endl;
		colinear++;
		//cout << colinear << " " << p1[1] << " " << p1[2] << " " <<p2[1] << " " << p2[2] << " " << p3[1] << " " << p3[2]<< endl;
		return;
	}
	//We are now certain that the determinant is large enough to solve numerically, alpha A + beta B = c
	float alpha = 1 / det * (-d * p3[1] + b * p3[2]);
	float beta = 1 / det * (c * p3[1] - a * p3[2]);
	float linComb = alpha * p1[0] + beta * p2[0] + (1 - alpha - beta) * p3[0];
	if ((alpha > 0) && (beta > 0) && (1 - alpha - beta > 0)) {
		float linComb = alpha * p1[0] + beta * p2[0] + (1 - alpha - beta) * p3[0];
		pierced += 1;
		if (linComb > 0) {
			signTotal += 1;
		}
		else {
			signTotal -= 1;
		}
	}

	return;
}




void findDefects(lattice& lattice) {

		long defectCount = 0;
		long piercedPositive = 0;
		long piercedNegative = 0;
		long warnCountWierd = 0;
		long colinear_ = 0;
		//Create files for animating output; Comment out for improved Performance/Less Output
		/*
		 ofstream defectsOut("./Animate/Defects/defects_"+to_string(t)+".txt");
		 ofstream positiveOut("./Animate/Positive/positive_" + to_string(t) + ".txt");
		 ofstream negativeOut("./Animate/Negative/negative_" + to_string(t) + ".txt");
		 ofstream wierdOut("./Animate/Wierd/wierd_" + to_string(t) + ".txt");
		 */

#pragma omp parallel for reduction(+:defectCount,piercedPositive,piercedNegative,warnCountWierd,colinear_)
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					if constexpr (avxMode == 0) {
						for (int w = 0; w < avxSize; w++) {
							int cellPierced = 0;
							int cellSign = 0;
							//this is a little messy, but there is no path across the surface of a cube creating exactly all the needed triangles with no vertex being used more than once.
							//Assign the vectors in field-space associated with each corner of a cube
							int ip1 = (i + 1) % latticeSize;
							int jp1 = (j + 1) % latticeSize;
							int kp1 = (k + 1) % latticeFieldBlocks;
							int wp1 = (w + 1) % avxSize;
							array<float, 3> a; 
							array<float, 3> b;
							array<float, 3> c;
							array<float, 3> d;
							array<float, 3> e;
							array<float, 3> f;
							array<float, 3> g;
							array<float, 3> h;

							if (kp1 != 0) {
								 a = { lattice(i,j,k).field1[w], lattice(i,j,k).field2[w] ,lattice(i,j,k).field3[w] };
								 b = { lattice(i,j,kp1).field1[w], lattice(i,j,kp1).field2[w] ,lattice(i,j,kp1).field3[w] };
								 c = { lattice(i,jp1,k).field1[w], lattice(i,jp1,k).field2[w] ,lattice(i,jp1,k).field3[w] };
								 d = { lattice(i,jp1,kp1).field1[w], lattice(i,jp1,kp1).field2[w] ,lattice(i,jp1,kp1).field3[w] };
								 e = { lattice(ip1,j,k).field1[w], lattice(ip1,j,k).field2[w] ,lattice(ip1,j,k).field3[w] };
								 f = { lattice(ip1,j,kp1).field1[w],lattice(ip1,j,kp1).field2[w] ,lattice(ip1,j,kp1).field3[w] };
								 g = { lattice(ip1,jp1,k).field1[w],lattice(ip1,jp1,k).field2[w] ,lattice(ip1,jp1,k).field3[w] };
								 h = { lattice(ip1,jp1,kp1).field1[w],lattice(ip1,jp1,kp1).field2[w] ,lattice(ip1,jp1,kp1).field3[w] };
							}
							if (kp1 == 0) {
								 a = { lattice(i,j,k).field1[w],lattice(i,j,k).field2[w] ,lattice(i,j,k).field3[w] };
								 b = { lattice(i,j,kp1).field1[wp1],lattice(i,j,kp1).field2[wp1] ,lattice(i,j,kp1).field3[wp1] };
								 c = { lattice(i,jp1,k).field1[w],lattice(i,jp1,k).field2[w] ,lattice(i,jp1,k).field3[w] };
								 d = { lattice(i,jp1,kp1).field1[wp1],lattice(i,jp1,kp1).field2[wp1] ,lattice(i,jp1,kp1).field3[wp1] };
								 e = { lattice(ip1,j,k).field1[w],lattice(ip1,j,k).field2[w] ,lattice(ip1,j,k).field3[w] };
								 f = { lattice(ip1,j,kp1).field1[wp1],lattice(ip1,j,kp1).field2[wp1] ,lattice(ip1,j,kp1).field3[wp1] };
								 g = { lattice(ip1,jp1,k).field1[w],lattice(ip1,jp1,k).field2[w] ,lattice(ip1,jp1,k).field3[w] };
								 h = { lattice(ip1,jp1,kp1).field1[wp1],lattice(ip1,jp1,kp1).field2[wp1] ,lattice(ip1,jp1,kp1).field3[wp1] };
							}


							//next part is also messy. Total of 12 Calls of EvalTriangle because again there is no closedy cycle across all the vertexes in the fashion needed
							//might be a smarter way to do it that is less prone to errors but whatever, who cares anyways.
							evalTrinangle(cellPierced, cellSign, a, b, c, colinear_);
							evalTrinangle(cellPierced, cellSign, b, c, d, colinear_);
							evalTrinangle(cellPierced, cellSign, a, b, e, colinear_);
							evalTrinangle(cellPierced, cellSign, b, e, f, colinear_);
							evalTrinangle(cellPierced, cellSign, a, c, e, colinear_);
							evalTrinangle(cellPierced, cellSign, c, e, g, colinear_);
							evalTrinangle(cellPierced, cellSign, e, f, g, colinear_);
							evalTrinangle(cellPierced, cellSign, f, g, h, colinear_);
							evalTrinangle(cellPierced, cellSign, b, d, f, colinear_);
							evalTrinangle(cellPierced, cellSign, d, f, h, colinear_);
							evalTrinangle(cellPierced, cellSign, c, d, g, colinear_);
							evalTrinangle(cellPierced, cellSign, d, g, h, colinear_);

							//Now we can think about the results of a cell in total. The cellPierced counter has to be either 0 or 2 for a given cell. Anything else means something must have gone wrong
							//Keep track of whether something goes wrong simultaneously when a triangle is degenerate (a line)
							//The cellSign can be either 0, or +-2. If it is 0, there is one ray piercing in positive direction and one in negative direction which means the cell contains a defect
							// If cellSign is +-2 the cell is pierced by a ray but does not contain a defect

							//Cancel early if something funky happened.
							if ((cellPierced != 0) && (cellPierced != 2)) {
								//cout << "Warning: Cell is pierced " << cellPierced << "times at (" <<i <<","<<j<<"," <<k<<","<<w<<")"<<  endl;		
								warnCountWierd++;
					/*			
#pragma omp critical
								wierdOut << i << "," << j << "," << (k + latticeFieldBlocks * w) << endl;
								*/
							}

							if (cellPierced == 2) {
								if (cellSign == 0) {
									defectCount += 1;
						/*		
#pragma omp critical

									defectsOut << i << "," << j << "," << (k + latticeFieldBlocks * w) << endl;
									*/
								}
								if (cellSign == 2) {
									piercedPositive += 1;
								/*
#pragma omp critical

									positiveOut << i << "," << j << "," << (k + latticeFieldBlocks * w) << endl;
									*/
								}
								if (cellSign == -2) {
									piercedNegative += 1;
								/*	
#pragma omp critical

									negativeOut << i << "," << j << "," << (k + latticeFieldBlocks * w) << endl;
									*/
								}
							}


						}
					}
					else {
						int ip1 = (i + 1) % latticeSize;
						int jp1 = (j + 1) % latticeSize;
						int kp1 = (k + 1) % latticeFieldBlocks;					
						array<__m256, 3> a;
						array<__m256, 3> b;
						array<__m256, 3> c;
						array<__m256, 3> d;
						array<__m256, 3> e;
						array<__m256, 3> f;
						array<__m256, 3> g;
						array<__m256, 3> h;
						if (kp1 != 0) {
							a = { _mm256_load_ps((&lattice(i,j,k).field1[0])),_mm256_load_ps((&lattice(i,j,k).field2[0])) ,_mm256_load_ps((&lattice(i,j,k).field3[0])) };
							b = { _mm256_load_ps((&lattice(i,j,kp1).field1[0])),_mm256_load_ps((&lattice(i,j,kp1).field2[0])) ,_mm256_load_ps((&lattice(i,j,kp1).field3[0])) };
							c = { _mm256_load_ps((&lattice(i,jp1,k).field1[0])),_mm256_load_ps((&lattice(i,jp1,k).field2[0])) ,_mm256_load_ps((&lattice(i,jp1,k).field3[0])) };
							d = { _mm256_load_ps((&lattice(i,jp1,kp1).field1[0])),_mm256_load_ps((&lattice(i,jp1,kp1).field2[0])) ,_mm256_load_ps((&lattice(i,jp1,kp1).field3[0])) };
							e = { _mm256_load_ps((&lattice(ip1,j,k).field1[0])),_mm256_load_ps((&lattice(ip1,j,k).field2[0])) ,_mm256_load_ps((&lattice(ip1,j,k).field3[0])) };
							f = { _mm256_load_ps((&lattice(ip1,j,kp1).field1[0])),_mm256_load_ps((&lattice(ip1,j,kp1).field2[0])),_mm256_load_ps((&lattice(ip1,j,kp1).field3[0])) };
							g = { _mm256_load_ps((&lattice(ip1,jp1,k).field1[0])),_mm256_load_ps((&lattice(ip1,jp1,k).field2[0])) ,_mm256_load_ps((&lattice(ip1,jp1,k).field3[0])) };
							h = { _mm256_load_ps((&lattice(ip1,jp1,kp1).field1[0])),_mm256_load_ps((&lattice(ip1,jp1,kp1).field2[0])) ,_mm256_load_ps((&lattice(ip1,jp1,kp1).field3[0])) };
						}
						else {
							__m256i index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6,7,0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							//That index describes a left shuffle, so the 2nd numer goes in slot 1, 3rd in 2 etc. I want a left shuffle, because the neighbour of the last point should be the first point of the looped over field block
							a = { _mm256_load_ps((&lattice(i,j,k).field1[0])),_mm256_load_ps((&lattice(i,j,k).field2[0])) ,_mm256_load_ps((&lattice(i,j,k).field3[0])) };
							b = { _mm256_load_ps((&lattice(i,j,kp1).field1[0])),_mm256_load_ps((&lattice(i,j,kp1).field2[0])) ,_mm256_load_ps((&lattice(i,j,kp1).field3[0])) };
							c = { _mm256_load_ps((&lattice(i,jp1,k).field1[0])),_mm256_load_ps((&lattice(i,jp1,k).field2[0])) ,_mm256_load_ps((&lattice(i,jp1,k).field3[0])) };
							d = { _mm256_load_ps((&lattice(i,jp1,kp1).field1[0])),_mm256_load_ps((&lattice(i,jp1,kp1).field2[0])) ,_mm256_load_ps((&lattice(i,jp1,kp1).field3[0])) };
							e = { _mm256_load_ps((&lattice(ip1,j,k).field1[0])),_mm256_load_ps((&lattice(ip1,j,k).field2[0])) ,_mm256_load_ps((&lattice(ip1,j,k).field3[0])) };
							f = { _mm256_load_ps((&lattice(ip1,j,kp1).field1[0])),_mm256_load_ps((&lattice(ip1,j,kp1).field2[0])),_mm256_load_ps((&lattice(ip1,j,kp1).field3[0])) };
							g = { _mm256_load_ps((&lattice(ip1,jp1,k).field1[0])),_mm256_load_ps((&lattice(ip1,jp1,k).field2[0])) ,_mm256_load_ps((&lattice(ip1,jp1,k).field3[0])) };
							h = { _mm256_load_ps((&lattice(ip1,jp1,kp1).field1[0])),_mm256_load_ps((&lattice(ip1,jp1,kp1).field2[0])) ,_mm256_load_ps((&lattice(ip1,jp1,kp1).field3[0])) };
							//Permute every slot with a kp1
							b[0] = _mm256_permutevar8x32_ps(b[0], index); b[1] = _mm256_permutevar8x32_ps(b[1], index); b[2] = _mm256_permutevar8x32_ps(b[2], index);
							d[0] = _mm256_permutevar8x32_ps(d[0], index); d[1] = _mm256_permutevar8x32_ps(d[1], index); d[2] = _mm256_permutevar8x32_ps(d[2], index);
							f[0] = _mm256_permutevar8x32_ps(f[0], index); f[1] = _mm256_permutevar8x32_ps(f[1], index); f[2] = _mm256_permutevar8x32_ps(f[2], index);
							h[0] = _mm256_permutevar8x32_ps(h[0], index); h[1] = _mm256_permutevar8x32_ps(h[1], index); h[2] = _mm256_permutevar8x32_ps(h[2], index);


						}
						array<int, 8> cellSign_ = { 0,0,0,0,0,0,0,0 };
						array<int, 8> cellPierced_ = { 0,0,0,0,0,0,0,0 };
						evalTrinangle(cellPierced_, cellSign_, a, b, c );
						evalTrinangle(cellPierced_, cellSign_, b, c, d );
						evalTrinangle(cellPierced_, cellSign_, a, b, e );
						evalTrinangle(cellPierced_, cellSign_, b, e, f );
						evalTrinangle(cellPierced_, cellSign_, a, c, e);
						evalTrinangle(cellPierced_, cellSign_, c, e, g);
						evalTrinangle(cellPierced_, cellSign_, e, f, g);
						evalTrinangle(cellPierced_, cellSign_, f, g, h);
						evalTrinangle(cellPierced_, cellSign_, b, d, f);
						evalTrinangle(cellPierced_, cellSign_, d, f, h);
						evalTrinangle(cellPierced_, cellSign_, c, d, g);
						evalTrinangle(cellPierced_, cellSign_, d, g, h);

						for (int l = 0; l < 8; l++) {
							if ((cellPierced_[l] != 0) && (cellPierced_[l] != 2)) {
								//cout << "Warning: Cell is pierced " << cellPierced << "times at (" <<i <<","<<j<<"," <<k<<","<<w<<")"<<  endl;		
								warnCountWierd++;
							}

							if (cellPierced_[l] == 2) {
								if (cellSign_[l] == 0) {
									defectCount += 1;
								}
								if (cellSign_[l] == 2) {
									piercedPositive += 1;
								}
								if (cellSign_[l] == -2) {
									piercedNegative += 1;
								}
							}
						}

					}
				}
			}
		}
		static ofstream outfile("defectCounts.txt");
		outfile <<t<<","<< defectCount << "," << warnCountWierd << "," << piercedPositive << "," << piercedNegative << "," << colinear_ << endl;
		std::cout << "Defect Cells:" << defectCount << "  positive Pierced: " << piercedPositive << "  Negative Pierced " << piercedNegative << endl <<
			" Warnings(wierd): " << warnCountWierd << "  Colinear Warnings: " << colinear_ << endl << endl;
		return;
	}


	void transpose8_ps(__m256& row0, __m256& row1, __m256& row2, __m256& row3, __m256& row4, __m256& row5, __m256& row6, __m256& row7) {//Transposes 8x8 matrix. Can be used for more efficient interleaving
		__m256 __t0, __t1, __t2, __t3, __t4, __t5, __t6, __t7;
		__m256 __tt0, __tt1, __tt2, __tt3, __tt4, __tt5, __tt6, __tt7;
		__t0 = _mm256_unpacklo_ps(row0, row1);
		__t1 = _mm256_unpackhi_ps(row0, row1);
		__t2 = _mm256_unpacklo_ps(row2, row3);
		__t3 = _mm256_unpackhi_ps(row2, row3);
		__t4 = _mm256_unpacklo_ps(row4, row5);
		__t5 = _mm256_unpackhi_ps(row4, row5);
		__t6 = _mm256_unpacklo_ps(row6, row7);
		__t7 = _mm256_unpackhi_ps(row6, row7);
		__tt0 = _mm256_shuffle_ps(__t0, __t2, _MM_SHUFFLE(1, 0, 1, 0));
		__tt1 = _mm256_shuffle_ps(__t0, __t2, _MM_SHUFFLE(3, 2, 3, 2));
		__tt2 = _mm256_shuffle_ps(__t1, __t3, _MM_SHUFFLE(1, 0, 1, 0));
		__tt3 = _mm256_shuffle_ps(__t1, __t3, _MM_SHUFFLE(3, 2, 3, 2));
		__tt4 = _mm256_shuffle_ps(__t4, __t6, _MM_SHUFFLE(1, 0, 1, 0));
		__tt5 = _mm256_shuffle_ps(__t4, __t6, _MM_SHUFFLE(3, 2, 3, 2));
		__tt6 = _mm256_shuffle_ps(__t5, __t7, _MM_SHUFFLE(1, 0, 1, 0));
		__tt7 = _mm256_shuffle_ps(__t5, __t7, _MM_SHUFFLE(3, 2, 3, 2));
		row0 = _mm256_permute2f128_ps(__tt0, __tt4, 0x20);
		row1 = _mm256_permute2f128_ps(__tt1, __tt5, 0x20);
		row2 = _mm256_permute2f128_ps(__tt2, __tt6, 0x20);
		row3 = _mm256_permute2f128_ps(__tt3, __tt7, 0x20);
		row4 = _mm256_permute2f128_ps(__tt0, __tt4, 0x31);
		row5 = _mm256_permute2f128_ps(__tt1, __tt5, 0x31);
		row6 = _mm256_permute2f128_ps(__tt2, __tt6, 0x31);
		row7 = _mm256_permute2f128_ps(__tt3, __tt7, 0x31);
	}


void deinterleaveCopy(lattice& current, lattice& old,float field1[], const int fieldNum ) {
	if ((latticeSize%(avxSize*8)) == 0) {//Use faster (memory throughput-wise) 8x8 avx reads for deinterleaving
	//if (0 == 1){
		if (fieldNum == 1) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field1[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s+1).field1[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s+2).field1[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s+3).field1[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s+4).field1[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s+5).field1[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s+6).field1[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s+7).field1[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field1[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field1[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field1[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field1[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field1[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field1[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field1[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field1[0]));
						
						//Take average
						__m256 mul = _mm256_set1_ps(0.5);
						cur0 = _mm256_mul_ps(_mm256_add_ps(cur0, old0), mul);
						cur1 = _mm256_mul_ps(_mm256_add_ps(cur1, old1), mul);
						cur2 = _mm256_mul_ps(_mm256_add_ps(cur2, old2), mul);
						cur3 = _mm256_mul_ps(_mm256_add_ps(cur3, old3), mul);
						cur4 = _mm256_mul_ps(_mm256_add_ps(cur4, old4), mul);
						cur5 = _mm256_mul_ps(_mm256_add_ps(cur5, old5), mul);
						cur6 = _mm256_mul_ps(_mm256_add_ps(cur6, old6), mul);
						cur7 = _mm256_mul_ps(_mm256_add_ps(cur7, old7), mul);

						transpose8_ps( cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
					
				}
			}
		}
		if (fieldNum == 2) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
					//std::cout <<  i << " blib" << std::endl;
				for (int j = 0; j < latticeSize; j++) {
						//std::cout << j << "blib" << std::endl;
					 int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < matBlocks; s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s + 0).field2[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field2[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field2[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field2[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field2[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field2[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field2[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field2[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s + 0).field2[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field2[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field2[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field2[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field2[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field2[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field2[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field2[0]));

						//Take average
						__m256 mul = _mm256_set1_ps(0.5);
						cur0 = _mm256_mul_ps(_mm256_add_ps(cur0, old0), mul);
						cur1 = _mm256_mul_ps(_mm256_add_ps(cur1, old1), mul);
						cur2 = _mm256_mul_ps(_mm256_add_ps(cur2, old2), mul);
						cur3 = _mm256_mul_ps(_mm256_add_ps(cur3, old3), mul);
						cur4 = _mm256_mul_ps(_mm256_add_ps(cur4, old4), mul);
						cur5 = _mm256_mul_ps(_mm256_add_ps(cur5, old5), mul);
						cur6 = _mm256_mul_ps(_mm256_add_ps(cur6, old6), mul);
						cur7 = _mm256_mul_ps(_mm256_add_ps(cur7, old7), mul);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  
								/*
						if(uintptr_t(&field1[8*s + 8 * matBlocks * 0 + latticeSize * (j + latticeSize * i)])%31 == 0){
							std::cout << "Alignment is  wrong" << endl;
							}*/

						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur3);
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur4);
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur5);
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur6);
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur7);

					}
				}
			}
		}
		if (fieldNum == 3) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
					//std::cout << "blob" << endl;
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field3[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field3[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field3[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field3[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field3[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field3[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field3[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field3[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field3[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field3[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field3[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field3[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field3[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field3[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field3[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field3[0]));

						//Take average
						__m256 mul = _mm256_set1_ps(0.5);
						cur0 = _mm256_mul_ps(_mm256_add_ps(cur0, old0), mul);
						cur1 = _mm256_mul_ps(_mm256_add_ps(cur1, old1), mul);
						cur2 = _mm256_mul_ps(_mm256_add_ps(cur2, old2), mul);
						cur3 = _mm256_mul_ps(_mm256_add_ps(cur3, old3), mul);
						cur4 = _mm256_mul_ps(_mm256_add_ps(cur4, old4), mul);
						cur5 = _mm256_mul_ps(_mm256_add_ps(cur5, old5), mul);
						cur6 = _mm256_mul_ps(_mm256_add_ps(cur6, old6), mul);
						cur7 = _mm256_mul_ps(_mm256_add_ps(cur7, old7), mul);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}
		if (fieldNum == 4) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
				//std::cout << "blob" << endl;
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field4[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field4[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field4[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field4[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field4[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field4[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field4[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field4[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field4[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field4[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field4[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field4[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field4[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field4[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field4[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field4[0]));

						//Take average
						__m256 mul = _mm256_set1_ps(0.5);
						cur0 = _mm256_mul_ps(_mm256_add_ps(cur0, old0), mul);
						cur1 = _mm256_mul_ps(_mm256_add_ps(cur1, old1), mul);
						cur2 = _mm256_mul_ps(_mm256_add_ps(cur2, old2), mul);
						cur3 = _mm256_mul_ps(_mm256_add_ps(cur3, old3), mul);
						cur4 = _mm256_mul_ps(_mm256_add_ps(cur4, old4), mul);
						cur5 = _mm256_mul_ps(_mm256_add_ps(cur5, old5), mul);
						cur6 = _mm256_mul_ps(_mm256_add_ps(cur6, old6), mul);
						cur7 = _mm256_mul_ps(_mm256_add_ps(cur7, old7), mul);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}
	}
	else {
		if (fieldNum == 1) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = (current(i, j, k).field1[w] + old(i, j, k).field1[w]) / 2;
						}
					}
				}
			}
		}
		if (fieldNum == 2) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = (current(i, j, k).field2[w] + old(i, j, k).field2[w]) / 2;
						}
					}
				}
			}
		}
		if (fieldNum == 3) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = (current(i, j, k).field3[w] + old(i, j, k).field3[w]) / 2;
						}
					}
				}
			}
		}
		if (fieldNum == 4) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = (current(i, j, k).field4[w] + old(i, j, k).field4[w]) / 2;
						}
					}
				}
			}
		}
	}
}

void deinterleaveDerivCopy(lattice& current, lattice& old,float field1[], const int fieldNum) {
	if (latticeSize%( avxSize * 8) == 0) {//Use faster (memory throughput-wise) 8x8 avx reads for deinterleaving
		if (fieldNum == 1) {
#pragma omp parallel for num_threads(64) 
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field1[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field1[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field1[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field1[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field1[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field1[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field1[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field1[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field1[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field1[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field1[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field1[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field1[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field1[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field1[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field1[0]));

						//Take average
						cur0 = _mm256_sub_ps(cur0, old0);
						cur1 = _mm256_sub_ps(cur1, old1);
						cur2 = _mm256_sub_ps(cur2, old2);
						cur3 = _mm256_sub_ps(cur3, old3);
						cur4 = _mm256_sub_ps(cur4, old4);
						cur5 = _mm256_sub_ps(cur5, old5);
						cur6 = _mm256_sub_ps(cur6, old6);
						cur7 = _mm256_sub_ps(cur7, old7);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}
		if (fieldNum == 2) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field2[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field2[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field2[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field2[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field2[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field2[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field2[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field2[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field2[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field2[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field2[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field2[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field2[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field2[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field2[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field2[0]));

						//Take average
						cur0 = _mm256_sub_ps(cur0, old0);
						cur1 = _mm256_sub_ps(cur1, old1);
						cur2 = _mm256_sub_ps(cur2, old2);
						cur3 = _mm256_sub_ps(cur3, old3);
						cur4 = _mm256_sub_ps(cur4, old4);
						cur5 = _mm256_sub_ps(cur5, old5);
						cur6 = _mm256_sub_ps(cur6, old6);
						cur7 = _mm256_sub_ps(cur7, old7);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}
		if (fieldNum == 3) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field3[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field3[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field3[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field3[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field3[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field3[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field3[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field3[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field3[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field3[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field3[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field3[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field3[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field3[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field3[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field3[0]));

						//Take average
						
						cur0 = _mm256_sub_ps(cur0, old0);
						cur1 = _mm256_sub_ps(cur1, old1);
						cur2 = _mm256_sub_ps(cur2, old2);
						cur3 = _mm256_sub_ps(cur3, old3);
						cur4 = _mm256_sub_ps(cur4, old4);
						cur5 = _mm256_sub_ps(cur5, old5);
						cur6 = _mm256_sub_ps(cur6, old6);
						cur7 = _mm256_sub_ps(cur7, old7);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}
		if (fieldNum == 4) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field4[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field4[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field4[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field4[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field4[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field4[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field4[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field4[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field4[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field4[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field4[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field4[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field4[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field4[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field4[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field4[0]));

						//Take average

						cur0 = _mm256_sub_ps(cur0, old0);
						cur1 = _mm256_sub_ps(cur1, old1);
						cur2 = _mm256_sub_ps(cur2, old2);
						cur3 = _mm256_sub_ps(cur3, old3);
						cur4 = _mm256_sub_ps(cur4, old4);
						cur5 = _mm256_sub_ps(cur5, old5);
						cur6 = _mm256_sub_ps(cur6, old6);
						cur7 = _mm256_sub_ps(cur7, old7);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}

	}
	else {

		if (fieldNum == 1) {
#pragma omp parallel for
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					for (int w = 0; w < avxSize; w++) {
						for (int k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = current(i, j, k).field1[w] - old(i, j, k).field1[w];
						}
					}
				}
			}
		}
		if (fieldNum == 2) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = current(i, j, k).field2[w] - old(i, j, k).field2[w];
						}
					}
				}
			}
		}
		if (fieldNum == 3) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = current(i, j, k).field3[w] - old(i, j, k).field3[w];
						}
					}
				}
			}
		}
		if (fieldNum == 4) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = current(i, j, k).field4[w] - old(i, j, k).field4[w];
						}
					}
				}
			}
		}

	}
}

void applyNorm(fftwf_complex* field, float norm){
	if (((uintptr_t)field & 31) == 0) {//Check for 32 byte alignment to use avx for nulling out memory
		//std::cout << "mem Aligned" << std::endl;
		__m256 normVec = _mm256_set1_ps(norm);
#pragma omp parallel for num_threads(64) 
		//Microsoft-specific: Default width for "long" = 4 byte not 8; So need to use long long here
		for (long long i = 0; i < (long long)latticeSize * (long long)latticeSize * 2 * ((long long)latticeSize / 2 + 1); i = i + 8) {
			__m256 temp = _mm256_load_ps((float*)field + i);
			_mm256_stream_ps((float*)field + i,_mm256_mul_ps(temp,normVec));
		}
	}
	else {
#pragma omp parallel for num_threads(64) 
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					(field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[0] = norm * ((field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[0]);
					(field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[1] = norm * ((field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[1]);
				}
			}
		}
	}

}

void setFieldZero(fftwf_complex* field) {
	
	if(((uintptr_t)field & 31) == 0){//Check for 32 byte alignment to use avx for nulling out memory
		//std::cout << "mem Aligned" << std::endl;
		__m256 zeros = _mm256_set1_ps(0);
#pragma omp parallel for num_threads(64) 
		//Microsoft-specific long long
		for (long long i = 0; i < (long long)latticeSize * (long long)latticeSize * 2 * ((long long)latticeSize / 2 + 1); i = i + 8) {
			_mm256_stream_ps((float*)field+i, zeros);
		}
	}
	else {
#pragma omp parallel for num_threads(64) 
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					(field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[0] = 0;
					(field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[1] = 0;
				}
			}
		}
	}
}



	void fourierEval(lattice& current, lattice& old, fftwf_plan & fieldPlan,float* field) {
		
		 /*
		//remove the inverse transform's plans later, they only serve testing purposes.
		fftw_plan_with_nthreads(12);
		 fftwf_plan field1PlanRev = fftwf_plan_dft_c2r_3d(latticeSize, latticeSize, latticeSize, (fftwf_complex*)field1, field1, FFTW_PATIENT);
		fftw_plan_with_nthreads(12);
		 fftwf_plan field2PlanRev = fftwf_plan_dft_c2r_3d(latticeSize, latticeSize, latticeSize, (fftwf_complex*)field2, field2, FFTW_PATIENT);
		fftw_plan_with_nthreads(12);
		 fftwf_plan field3PlanRev = fftwf_plan_dft_c2r_3d(latticeSize, latticeSize, latticeSize, (fftwf_complex*)field3, field3, FFTW_PATIENT);
		 */
		
		//First treat the regular field2
		double kinAxionNum = 0;
		double potAxionNum = 0;
		double axionMass = 0;
		if (t < tmax) {
			axionMass = L * (latticeStep*latticeStep)* std::pow(t * timeStep / t0, 2) / (t0 * t0);
		}
		else
		{
			axionMass = L * (latticeStep * latticeStep) * std::pow(tmax * timeStep / t0, 2) / (t0 * t0);
		}
		//Gives a normalised dft in the sense that multiplying the coefficients by 1/sqrt(latticeSize^3) preserves the l2 norm of any function input
		//Microsoft specific: long long
		double norm = 1/sqrt((long long)latticeSize * latticeSize * latticeSize);
		//fill array with field2 values in a deinterleaved form so the FT is sensible.

		setFieldZero((fftwf_complex*)field);
			std::cout << "Field nulled" << endl;
			deinterleaveCopy(current, old, field, 2);
			std::cout << field[0] <<" copied field values"<< endl;
			applyNorm((fftwf_complex*)field, norm);
			std::cout << field[0] << "renormed Values" << endl; 
			fftwf_execute(fieldPlan);
			std::cout << field[0] << " FT values" << endl;
			

		//should have a normalised FT of field2 in Memory now.
		/*  We now calculate the quantity sum (phi_k)^2*sqrt([2pi/latticeSize]^2*(i^2+j^2+k^2) + (ax/t0)^2*(t/t0)^9)              */
#pragma omp parallel for reduction(+:potAxionNum) num_threads(128)
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
					long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
					if (k == 0 || k == latticeSize / 2) {
						potAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
							(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
					}
					else{
						potAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
							(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
					}
				}
			}
		}
		// repeat same schtick for the 3-component:


		setFieldZero((fftwf_complex*)field);
			deinterleaveCopy(current, old, field, 3);
			applyNorm((fftwf_complex*)field, norm);
			fftwf_execute(fieldPlan);
			

#pragma omp parallel for reduction(+:potAxionNum) num_threads(128)
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long k = 0; k < latticeSize / 2 + 1; k++) {
						long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
						long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
						if (k == 0 || k == latticeSize / 2) {
							potAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						}
						else {
							potAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						}
					}
				}
			}

			// repeat same schtick for the 4-component:


			setFieldZero((fftwf_complex*)field);
			deinterleaveCopy(current, old, field, 4);
			applyNorm((fftwf_complex*)field, norm);
			fftwf_execute(fieldPlan);


#pragma omp parallel for reduction(+:potAxionNum) num_threads(128)
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long k = 0; k < latticeSize / 2 + 1; k++) {
						long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
						long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
						if (k == 0 || k == latticeSize / 2) {
							potAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						}
						else {
							potAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						}
					}
				}
			}

		//now do the derivative parts: 
				/*
				We now calculate the quantity sum (phiDot_k)^2/sqrt([2pi/latticeSize]^2*(i^2+j^2+k^2) + (ax/t0)^2*(t/t0)^9) * (ax/at)^2 <-- last factor is cost of doing buisness with derivative approximation
				*/
				//With the 2-component:
			setFieldZero((fftwf_complex*)field);
		deinterleaveDerivCopy(current, old, field, 2);
		applyNorm((fftwf_complex*)field, norm);
		fftwf_execute(fieldPlan);
		
		
#pragma omp parallel for reduction(+:kinAxionNum) num_threads(128)
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
					long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
					if (k == 0 || k == latticeSize / 2) {
						kinAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
							(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
					}
					else {
						kinAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
							(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep );
					}
				}
			}
		}
		//and the 3 component

		setFieldZero((fftwf_complex*)field);

			deinterleaveDerivCopy(current, old, field, 3);
			applyNorm((fftwf_complex*)field, norm);
			fftwf_execute(fieldPlan);
		

#pragma omp parallel for reduction(+:kinAxionNum) num_threads(128)
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long k = 0; k < latticeSize / 2 + 1; k++) {
						long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
						long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
						if (k == 0 || k == latticeSize / 2) {
							kinAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
								/ ((double)timeStep * timeStep);
						}
						else {
							kinAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
								/ ((double)timeStep * timeStep);
						}
					}
				}
			}
			//and the 4 component

			setFieldZero((fftwf_complex*)field);

			deinterleaveDerivCopy(current, old, field, 4);
			applyNorm((fftwf_complex*)field, norm);
			fftwf_execute(fieldPlan);


#pragma omp parallel for reduction(+:kinAxionNum) num_threads(128)
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long k = 0; k < latticeSize / 2 + 1; k++) {
						long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
						long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
						if (k == 0 || k == latticeSize / 2) {
							kinAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
								/ ((double)timeStep * timeStep);
						}
						else {
							kinAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
								/ ((double)timeStep * timeStep);
						}
					}
				}
			}


		std::cout << field[0] <<"Last field output of fourier routine" << endl;

		
		static ofstream outfile("axionNum.txt");
		outfile << t << "," << potAxionNum<<","<<kinAxionNum << endl;

		return;
		

	}

	void potentialEnergy(lattice& current)
	{
		static ofstream outfile("potEnergy.txt");
		double potEnergy = 0;
		double minEnergy = 0;
		double temp = 0;
#pragma omp parallel for
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						temp = (double)std::pow((std::pow(current(i, j, k).field1[w], 2) + (double)std::pow(current(i, j, k).field2[w], 2) + (double)std::pow(current(i, j, k).field3[w], 2) - 1), 2) * (lambda / 8);
							if (t < tmax) {
								temp += L * std::pow(t * timeStep / t0, 9) / (t0 * t0) * (double)current(i, j, k).field1[w];
							}
							else
							{
								temp += L * std::pow(tmax * timeStep / t0, 9) / (t0 * t0) * (double)current(i, j, k).field1[w];
							}
						if (temp < minEnergy) {
#pragma omp critical
							{
								if (temp < minEnergy) {
									minEnergy = temp;
							}
							}
							
						}
					}
				}
			}
		}
		
#pragma omp parallel for reduction(+:potEnergy)
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						potEnergy += (double)std::pow((std::pow(current(i, j, k).field1[w], 2) + (double)std::pow(current(i, j, k).field2[w], 2) + (double)std::pow(current(i, j, k).field3[w], 2) - 1),2) * (lambda / 8)
										 - minEnergy;
						if (t < tmax) {
							potEnergy += L * std::pow(t * timeStep / t0, 9) / (t0 * t0) * (double)current(i, j, k).field1[w];
						}
						else
						{
							potEnergy += L * std::pow(tmax * timeStep / t0, 9) / (t0 * t0) * (double)current(i, j, k).field1[w];
						}
					}
				}
			}
		}
		potEnergy = potEnergy / std::pow(latticeSize, 3);
		outfile <<t <<","<< potEnergy <<"," <<minEnergy <<  endl;
	}

	void gradientEnergy(lattice& current)
	{

		static ofstream outfile("gradEnergy.txt");
		double gradEnergy = 0;
#pragma omp parallel for reduction(+:gradEnergy)
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						int ip1 = (((i + 1) % latticeSize) + latticeSize) % latticeSize;
						int im1 = (((i - 1) % latticeSize) + latticeSize) % latticeSize;
						int jp1 = (((j + 1) % latticeSize) + latticeSize) % latticeSize;
						int jm1 = (((j - 1) % latticeSize) + latticeSize) % latticeSize;
						int kp1 = (((k + 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int km1 = (((k - 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int wp1 = (((w + 1) % avxSize) + avxSize) % avxSize;
						int wm1 = (((w - 1) % avxSize) + avxSize) % avxSize;						
						if (0 < k && k < (latticeFieldBlocks - 1)) {
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field1[w] + current((ip1), j, k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, (jp1), k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, j, kp1).field1[w], 2)) ;
							gradEnergy += (double)0.5 * (double)(std::pow(-current(i, j, k).field2[w] + current((ip1), j, k).field2[w], 2) +
								(double)std::pow(-current(i, j, k).field2[w] + current(i, (jp1), k).field2[w], 2)
								+ (double)std::pow(-current(i, j, k).field2[w] + current(i, j, kp1).field2[w], 2));
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field3[w] + current((ip1), j, k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, (jp1), k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, j, kp1).field3[w], 2));
						}
						if (k == 0) {
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field1[w] + current((ip1), j, k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, (jp1), k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, j, kp1).field1[w], 2));
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field2[w] + current((ip1), j, k).field2[w], 2)
								+ (double)std::pow(-current(i, j, k).field2[w] + current(i, (jp1), k).field2[w], 2)
								+ (double)std::pow(-current(i, j, k).field2[w] + current(i, j, kp1).field2[w], 2));
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field3[w] + current((ip1), j, k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, (jp1), k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, j, kp1).field3[w], 2));
						}
						if (k == (latticeFieldBlocks - 1)) {
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field1[w] + current((ip1), j, k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, (jp1), k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, j, kp1).field1[wp1], 2));
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field2[w] + current((ip1), j, k).field2[w], 2)
								+ (double)std::pow(-current(i, j, k).field2[w] + current(i, (jp1), k).field2[w], 2)
								+ (double)std::pow(-current(i, j, k).field2[w] + current(i, j, kp1).field2[wp1], 2));
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field3[w] + current((ip1), j, k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, (jp1), k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, j, kp1).field3[wp1], 2));
						}
					}
				}
			}
		}
		gradEnergy = gradEnergy / std::pow(latticeSize, 3);
		outfile << t << "," << gradEnergy << endl;
	}

	void kineticEnergy(lattice& current, lattice& old)
	{
		static ofstream outfile("kinEnergy.txt");
		double kinEnergy = 0;
#pragma omp parallel for reduction(+:kinEnergy)
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						kinEnergy += (double)0.5 * (std::pow(current(i, j, k).field1[w] - old(i, j, k).field1[w], 2)
								+ (double)std::pow(current(i, j, k).field2[w] - old(i, j, k).field2[w], 2)
								+ (double)std::pow(current(i, j, k).field3[w] - old(i, j, k).field3[w], 2));
					}
				}
			}
		}
		kinEnergy = kinEnergy / std::pow(latticeSize, 3);
		outfile << t << "," << kinEnergy << endl;
	}

	void avgPhi1(lattice& current) {
		float phi1 = 0;
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						phi1 += current(i, j, k).field2[w];
					}
				}
			}
		}
		cout << "the average value of Phi 2 is:" << phi1 / std::pow(latticeSize, 3) << endl;
	}


	void axionsNoGradient(lattice& current, lattice& old)
	{
		double potAxions = 0;
		double kinAxions = 0;
		double phiPhiDot = 0;
		double axionMass = 0;
		if (t < tmax) {
			axionMass = L * (latticeStep * latticeStep) * std::pow(t * timeStep / t0, 9) / (t0 * t0);
		}
		else
		{
			axionMass = L * (latticeStep * latticeStep) * std::pow(tmax * timeStep / t0, 9) / (t0 * t0);
		}
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						potAxions += sqrt(axionMass) * std::pow(current(i, j, k).field2[w] + old(i, j, k).field2[w], 2)/4;
						potAxions += sqrt(axionMass) * std::pow(current(i, j, k).field3[w] + old(i, j, k).field3[w], 2)/4;
						kinAxions += 1/sqrt(axionMass) * std::pow(current(i, j, k).field2[w]-old(i,j,k).field2[w], 2)/((double)timeStep * timeStep);
						kinAxions += 1/sqrt(axionMass) * std::pow(current(i, j, k).field3[w]-old(i,j,k).field3[w], 2)/((double)timeStep * timeStep);
						//phiPhiDot += 1 / sqrt(axionMass) * ((double)current(i, j, k).field2[w] + old(i, j, k).field2[w])/2 * ((double)current(i, j, k).field2[w] - old(i, j, k).field2[w]) / ((double)timeStep);
						//phiPhiDot += 1 / sqrt(axionMass) * ((double)current(i, j, k).field3[w] + old(i, j, k).field3[w])/2 * ((double)current(i, j, k).field3[w] - old(i, j, k).field3[w]) / ((double)timeStep);
					}
				}
			}
		}
		static ofstream outfile("normalAxionNum.txt");
		outfile << t << "," << potAxions << "," << kinAxions << "," << phiPhiDot << endl;
	}


==> Ancillary/Code/4Code/Axions/analysis.hpp <==
#pragma once
#include "initialize.hpp"
#include <immintrin.h>
#include "fftw3.h"


inline double determinant(double a,double b,double c,double d);

void findDefects(lattice& lattice);

void fourierEval(lattice& current, lattice& old,fftwf_plan & fieldPlan, float* field);

void potentialEnergy(lattice& current);

void gradientEnergy(lattice& current);

void kineticEnergy(lattice& current, lattice& old);

void avgPhi1(lattice& current);

void axionsNoGradient(lattice& current, lattice& old);

void setFieldZero(fftwf_complex* field);

void deinterleaveCopy(lattice& current, lattice& old, float field1[], const int fieldNum);

void deinterleaveDerivCopy(lattice& current, lattice& old, float field1[], const int fieldNum);

==> Ancillary/Code/4Code/Axions/globalConstants.hpp <==
#pragma once
#include <random>
#include "randomUtilities.hpp"
constexpr double TWOPI =(double)6.28318530718;
//Crucial program parameters
 constexpr int avxSize = 8;
 constexpr int latticeSize = 1536;
 constexpr int latticeFieldBlocks = latticeSize / avxSize;
 constexpr int maxTimeSteps = 4000;
 constexpr int avxMode = 1;//0 for no avx; 1 for avx2;2 for avx512;
 constexpr float gradientStrength = 1;//default gradient strength should always be 1 - or 0 for classical particles. Maybe interesting physics for different strengths?
 extern float timeDerivStrength;
 constexpr int updateFormula = 1; //Just keep  this at 1, never buxfixed the other formula...
 //This is only there for testing reasons. Proper simulations always use conformal Time. Turns on non rescaled field equations
#define physicalTimeMode 0
#if physicalTimeMode == 1
 inline float t = 0;
 constexpr float timeStep = 0.05;
 constexpr float latticeStep = 1;
 constexpr float lambda = 1;
 constexpr float fa = 1.;
 constexpr float ma = 1.;
 inline float hubbleParam = 0.25;
 inline float scaleFactor = 1.;
#else
 inline int t = 0; //This is tau, our conformal time rescaled to be the step count in the program
 constexpr float L = 1;//Just a number to control the tilt term; have it smaller than 1 to prevent instability
 constexpr float latticeStep = 1;
 constexpr float timeStep = 0.15;
 constexpr float t0 = 85;//This is the t0 from the relation m_a*t_0 = 1 (t_0 conformal time), equivalent to axion mass
 constexpr int tmax = int(15 * t0 / timeStep);
 constexpr float lambda = (0.8*0.8) / (1);//Lambda fixes the saxion mass by lambda = m_s^2
//Note that we do not need time evolving hubble parameters and/or scale factors; All rescaling done makes the scalefactor into a power of conformal time, and the hubble parameter is scaled out
//maybe fourier-trafo later should scale by proper scale factor and not tau; (Ends up only being a multiplicative factor anyways?)
#endif


==> Ancillary/Code/4Code/Axions/initialize.hpp <==
#pragma once
#include <iostream>
#include "globalConstants.hpp"
#include "randomUtilities.hpp"


/*
The Data structure is to be interpreted as follows: Imagine a 3D-Array representing Space, x,y,z with 3 fields f1,f2,f3 living on it;
An intuitive approach to keeping this data might be having one large array space[x][y][z] representing space containing tuples {f1,f2,f3} at each position.
This structure is not optimal for fast computations though - to guarantee maximum amounts of cache hits, cache line alignment needs to be considered. The cache line is <int avxSize> bits large.
For best performance, field values needed for one avx operation should be in continguous memory and aligned to the cache boundaries.
One possible strategy to achieve this might be to have a struct field{ x[],y[],z[]} containing the spatial arrays to keep points in continguous memory, and then having 3 of these/ one array of length 3.

The strategy used here is to have one struct containing <int avxSize> large arrays of field values, or exactly one cache line's worth, for the x,y and z dimensions. If a total of N spatial points is
desired, these "building blocks" make up an array of size N/avxSize. One of these arrays is maintained per field (and possibly merged into another array of length 3 for 3 fields) This aids alignment.
If the cache line is avxSize bits large, the struct singleFieldBlock needs an alignment.

Might prove difficult for buffer rows later when using MPI for multi-node systems. Buffer rows cannot be contained in field block (padding an entire Block takes 8x more buffer rows and wastes a LOT of 
memory!) Still, room for improvement here.

*/
//alignas argument in byte --> provide avxSize in "slots" for a cache line for ease of use

template <int avxSize = 8, typename dType = float> struct alignas(avxSize * sizeof(dType)) alignedField {
	dType field1[avxSize];
	dType field2[avxSize];
	dType field3[avxSize];
	dType field4[avxSize];
};


class lattice {
	typedef alignedField<avxSize, float>* alignedFieldBlock;
	typedef alignedFieldBlock* alignedFieldSlice;
private:
	alignedField<avxSize, float>* lattice_ = new alignedField<avxSize, float>[latticeFieldBlocks * latticeSize * latticeSize];// also dont have the big data thing you want just initialized like this; new = be careful of scope, maybe just declare here.
	inline alignedField<avxSize,float>& getAt(int& i, int& j, int& k) {// this method works on the contained array
		return lattice_[(long)latticeSize * latticeFieldBlocks * i + latticeFieldBlocks * j + k];
	};
public:
	lattice() {//This. Don't. Do. This. Yourself. Empty constructor = really dumb idea, but it works here.
	};
	~lattice() {
		delete[] lattice_;
		std::cout << "destructor called" << std::endl;
	}
	inline alignedField<avxSize, float>& operator()(int i, int j, int k) {//this one on lattice class instances
		return lattice_[(long)latticeSize * latticeFieldBlocks * i + latticeFieldBlocks * j + k];
	}
	template <typename randomPointGenerator> auto initialize(randomPointGenerator&& RPG) {
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int m = 0; m < avxSize; m++) {
						auto randVect = RPG();
						auto& latticeFieldBlock = getAt(i, j, k);
						(latticeFieldBlock).field1[m] = std::get<0>(randVect);
						(latticeFieldBlock).field2[m] = std::get<1>(randVect);
						(latticeFieldBlock).field3[m] = std::get<2>(randVect);
						(latticeFieldBlock).field4[m] = std::get<3>(randVect);
						//std::cout << latticeFieldBlock.field1[m] << std::endl;

					}
				}
			}
		}
	};

	/*
	instead of 6 start/stop arguments just takes 2 - parallel operation will only be done on one lattice dimension
	For now, the arbitrary dimension of index regions across which the array will be split is chosen to the first dimension i of index tuple (i,j,k), so memory regions maximally spread out from one another
	given the implemented memory allocation structure
	*/
	template <typename randomPointGenerator> auto initialize(randomPointGenerator&& RPG,int start, int stop){	
		for (int i = start; i < stop; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int m = 0; m < avxSize; m++) {
						auto randVect = RPG();
						auto& latticeFieldBlock = getAt(i, j, k);
						(latticeFieldBlock).field1[m] = std::get<0>(randVect);
						(latticeFieldBlock).field2[m] = std::get<1>(randVect);
						(latticeFieldBlock).field3[m] = std::get<2>(randVect);
						(latticeFieldBlock).field4[m] = std::get<3>(randVect);
						//std::cout << latticeFieldBlock.field1[m] << std::endl;

					}
				}
			}
		}
	};
};

/*
Takes randomPointGenerator Argument. A randomPointGenerator is an object that can be called with no arguments and returns std::tuple of length 3 representing
a random point on the unit sphere. For good results, make sure the points are uniformly distributed.
Standard usage might be:
 initialize([&](){return randomPointGenerator(std::random::(distribution),std::random::(random_engine);} with distribution and random engine compliant with the <random> header
/*/
template <typename randomPointGenerator> auto initialize(randomPointGenerator&& RPG) {
	alignedField<avxSize,float>* field = new alignedField<avxSize, float>[latticeSize / avxSize];
	for (int blockCounter = 0; blockCounter < latticeFieldBlocks; blockCounter++) {
		auto randVect = RPG();
		for (int blockIndex = 0; blockIndex < avxSize; blockIndex++) {
			field[blockCounter].field1[blockIndex] = std::get<0>(randVect);
			field[blockCounter].field2[blockIndex] = std::get<1>(randVect);
			field[blockCounter].field3[blockIndex] = std::get<2>(randVect);
			field[blockCounter].field4[blockIndex] = std::get<2>(randVect);

		}
	}
	return field;
};


==> Ancillary/Code/4Code/Axions/main.cpp <==
#include <fenv.h>
#include <iostream>
#include <cstdlib>
#include <cstdint>
#include <cmath>
#include <tuple>
#include <cstdint>
#include "globalConstants.hpp"
#include "randomUtilities.hpp"
#include "initialize.hpp"
#include "update.hpp"
#include "analysis.hpp"
#include <omp.h>
#include "fftw3.h"
#include <ostream>
#include <fstream>
#include <limits>
#include "pcg_random.hpp"



using namespace std;

std::random_device trueRand;//This makes sure that there is only exactly one instance of each of the random generators, globally. This is probably dumb and needs to be redone
//								once the code is ported to a parallel/vector environment
static const uint32_t seed = 19031999;
 std::mt19937 mt(seed);
 std::uniform_real_distribution<float> uDistf(-1, 1);
 std::normal_distribution<float> gDist(0,1);
 xoshiro256StarStar_engine xoshiroStarStar = xoshiro256StarStar_engine(seed, seed, seed,seed);//proper way to do this is have 4 different seeds..
 
 float timeDerivStrength = 1;

int main() {
	feenableexcept(FE_ALL_EXCEPT & ~FE_INEXACT & ~FE_UNDERFLOW);
	
	for (int i = 0; i < 100000; i++) { //call it a little to guarantee randomness even with bad seed
		xoshiroStarStar();
	}

	static ofstream paramFile("runParams.txt");
	paramFile << "Tilt coefficient L: " << L << endl << "Lattice Spacing: " << latticeStep << endl << "Time Spacing: " << timeStep << endl <<
					"Maximum Time Steps: " << maxTimeSteps << endl << "Lattice Size (Points): " << latticeSize << endl  <<
					"gradient Strength: " << gradientStrength << endl << "Lambda(m_s^2): " << lambda << "t0: " << t0 << endl
					 << "t_max: " << tmax << endl;
	paramFile.close();
	/*
	Inizialize fields; All three fields will have separate arrays for each of them. This is done for the simple reason that I cannot be bothered to figure out how memory
	alignment and contiguousy should be handled for that case. I assume if I can be bothered later on, when vectorizing I can just glue all field arrays on a row into sensible memory
	chunks. This would have to occur in order of Initialization and most likely make the code more readable.
	*/
	//int(*distanceArray)[9900000] = (int(*)[9900000]) calloc(282, 9900000);

	//auto giantArray = new int[1000000000];
	lattice latticeEven;
	lattice latticeOdd;
	cout << "construction done" << endl;
	static ofstream seedfile("seed.txt");
	int numThreads;
        int seed1 = trueRand();
        int seed2 = trueRand();
        int seed3 = trueRand();
        int seed4 = trueRand();
#pragma omp parallel num_threads(64)
	{
//		int seed1 = trueRand();
//		int seed2 = trueRand();
//		int seed3 = trueRand();
//		int seed4 = trueRand();
		#pragma omp single
		{
			numThreads = omp_get_num_threads();
		}		
#pragma omp critical
		{
			cout << seed1 << " " << seed2 << " " << seed3 << " " << seed4 << " " << "Thread: " << omp_get_thread_num() << " " << endl;
			seedfile << seed1 << " " << seed2 << " " << seed3 << " " << seed4 << " " << "Thread: " << omp_get_thread_num() << " " << endl;
		}
		std::normal_distribution<float> gDistLoc(0, 1);
		std::uniform_real_distribution<float> uDistfLoc(-1, 1);
		std::mt19937 mtLoc(seed1);
		xoshiro256StarStar_engine xoshiroStarStarLoc = xoshiro256StarStar_engine(seed1, seed2, seed3, seed4);
		pcg32_k64 pcgRNGLoc(seed1,omp_get_thread_num());
		for (int i = 0; i < 100000; i++) {
			mtLoc();
			xoshiroStarStarLoc();
			pcgRNGLoc();
		}

		//For Correct multithread init,  jump ahead the different xoshiro instances to guarantee separate orbits!
		for(int i = 0; i<omp_get_thread_num(); i++){
			xoshiroStarStarLoc.jump();
		}

#pragma omp for 
		for (int i = 0; i < numThreads; i++) {
			int start = i * (latticeSize / numThreads);
			int stop = start + latticeSize / numThreads;
			//note the different field amplitudes;Everything is rescaled such that the fieldamplitude of the first time step is 1 - so that of the second has to be 2
			if (updateFormula == 1) {
				latticeEven.initialize([&]() {return gaussianPointPicking(gDistLoc, pcgRNGLoc, 1); }, start, stop);
				latticeOdd.initialize([&]() {return gaussianPointPicking(gDistLoc, pcgRNGLoc, 1); }, start, stop);
			}
			else{
				latticeEven.initialize([&]() {return gaussianPointPicking(gDistLoc, mtLoc, 1); }, start, stop);
				latticeOdd.initialize([&]() {return gaussianPointPicking(gDistLoc, mtLoc, 2); }, start, stop);
			}
		}
	}
	seedfile.close();
	cout << numThreads * (latticeSize / numThreads);
		//integer divison in above might miss the last couple rows when division leaves a remainder, following is the catch all for that in single threadedness.
	if (updateFormula == 1 && (latticeSize != numThreads * (latticeSize / numThreads))) {
		latticeEven.initialize([&]() {return gaussianPointPicking(gDist, mt, 1); }, numThreads * (latticeSize / numThreads), (latticeSize));
		latticeOdd.initialize([&]() {return gaussianPointPicking(gDist, mt, 1); }, numThreads * (latticeSize / numThreads), (latticeSize));
	}
	else {
		latticeEven.initialize([&]() {return gaussianPointPicking(gDist, xoshiroStarStar, 1); }, 12 * (latticeSize / 12), (latticeSize));
		latticeOdd.initialize([&]() {return gaussianPointPicking(gDist, xoshiroStarStar, 2); }, 12 * (latticeSize / 12), (latticeSize));
	}

	cout <<endl  <<latticeEven(0, 0, 0).field1[1] << ", " << latticeEven(0, 0, 0).field2[1] << ", " << latticeEven(0, 0, 0).field3[1] << endl;
	t += 2;//The way I understand things t = 0 there is no field (singularity) at t = timestep I have my first field IV and at t = 2*timeStep second IV
	cout << "init done" << endl;
	cout << "checking init for wierdness" << endl;
/*	for (int i = 0; i < latticeSize; i++) {
		for (int j = 0; j < latticeSize; j++) {
			for (int k = 0; k < latticeFieldBlocks; k++) {
				for (int w = 0; w < avxSize; w++) {
					float a[3] = { latticeEven(i,j,k).field1[w],latticeEven(i,j,k).field2[w] ,latticeEven(i,j,k).field3[w] };
					float b[3] = { latticeOdd(i,j,k).field1[w],latticeOdd(i,j,k).field2[w] ,latticeOdd(i,j,k).field3[w] };
					if (a[0] == 0 || a[1] == 0 || a[2] == 0) {
						cout << "(" << i << "," << j << "," << k << "," << w << "," << ")" << endl;
					}


				}
			}
		}
	}*/	
	cout << "pot Energy" << endl;	
	//Before doing anything, fftw threading has to be enabled. 
	cout << "pot Energy 2" << endl;
	int diditwork = fftwf_init_threads();


	//make fftw-compatible memory regions for fields
	//There is some padding on the last dimension in accordance to the fftw spec for inplace real to complex transforms
	float* field = static_cast<float*>(std::aligned_alloc( 64 ,sizeof(float) * latticeSize * latticeSize * (2 * ((latticeSize / 2) + 1)) ) );

	//Windows use is non-portable here; Aligned Alloc --> aligned malloc
	//float* field = static_cast<float*>(_aligned_malloc(sizeof(float)* (long)latticeSize* (long)latticeSize* (2 * (((long)latticeSize / 2) + 1)),64));

	std::cout << "Field Pointer Alignment is:" << ((uintptr_t)field & 31) <<endl;

	std::cout << field[0] << endl;

	//make plans for r2c inplace transform on given fields. FFTW_PATIENT is used, but because wisdom is accumulated for the lifetime of the programm, most likely only the first plan creation takes time, the rest are constant cost.
	//honestly, I will only need 1 plan and just refill my array. The plan is specific for field size, not data.
	fftwf_import_wisdom_from_filename("WisdomFile");
	fftwf_plan_with_nthreads(omp_get_num_procs());
	fftwf_plan fieldPlan = fftwf_plan_dft_r2c_3d(latticeSize, latticeSize, latticeSize, field, (fftwf_complex*)field, FFTW_MEASURE);
	fftwf_export_wisdom_to_filename("WisdomFile");
/*
	for (int i = 0; i < 1000; i++) {
		deinterleaveCopy(latticeEven, latticeOdd, field, 1);
	}*/
	

	for ( ; t < tmax;) {
		cout << "Timesteps " << t<<" and "<<t+1 << "started" << endl;
		update(latticeEven, latticeOdd);
		t++;
		//cout << 2 * t + 1 << endl;
		cout << latticeOdd(0, 0, 0).field1[1]<< endl;
		if ((t%27==0) || t== 9999 || t ==9999) { 
			//findDefects(latticeOdd); 
			fourierEval(latticeOdd,latticeEven,fieldPlan,field);
			//axionsNoGradient(latticeOdd, latticeEven);
			//axionsNoGradient(latticeOdd, latticeEven);
			//gradientEnergy(latticeOdd);
			//potentialEnergy(latticeOdd);
			//kineticEnergy(latticeOdd, latticeEven);
			//avgPhi1(latticeOdd);
		}

		update(latticeOdd, latticeEven);
		t++;
		if (t == 15040 || t == 9999){
			fourierEval(latticeEven,latticeOdd,fieldPlan,field);
		}
		//findDefects(latticeEven);
		cout << latticeEven(0, 0, 0).field1[1]<<endl;
		
	}
	timeDerivStrength = 0;
	for (; t < maxTimeSteps;) {
		cout << "Timesteps " << t << " and " << t + 1 << "started" << endl;

		update(latticeEven, latticeOdd);
		t++;
		//cout << 2 * t + 1 << endl;
		cout << latticeOdd(0, 0, 0).field1[1] << endl;
		if (t % 27 == 0) {
			findDefects(latticeOdd);
			fourierEval(latticeOdd, latticeEven, fieldPlan, field);
			//gradientEnergy(latticeOdd);
			//potentialEnergy(latticeOdd);
			//kineticEnergy(latticeOdd, latticeEven);
			//avgPhi1(latticeOdd);
		}

		update(latticeOdd, latticeEven);
		t++;
		//findDefects(latticeEven);
		cout << latticeEven(0, 0, 0).field1[1] << endl;

	}
	if (updateFormula == 1) {
		cout << latticeEven(0, 0, 0).field1[1] << ", " << latticeEven(0, 0, 0).field2[1] << ", " << latticeEven(0, 0, 0).field3[1] << endl;
	}
	else{
		cout << latticeEven(0, 0, 0).field1[1] / (maxTimeSteps) << ", " << latticeEven(0, 0, 0).field2[1]/(maxTimeSteps) << ", " << latticeEven(0, 0, 0).field3[1] / (maxTimeSteps) << endl;
	}

	fftwf_destroy_plan(fieldPlan);

	std::free(field);

	//Non-portable windows:
	//_aligned_free(field);
	return 0;
}


==> Ancillary/Code/4Code/Axions/randomUtilities.hpp <==
#pragma once
#include<cstdint>
#include <limits>
#include<tuple>
#include<cmath>
#include"globalConstants.hpp"

class xoshiro256StarStar_engine {
protected:
	uint_fast64_t s0_, s1_, s2_, s3_; //seed values for initial state vector
	static inline uint_fast64_t rotl(const uint_fast64_t x, int k) {
		return (x << k) | (x >> (64 - k));
	}

public:
	xoshiro256StarStar_engine(uint_fast64_t s0, uint_fast64_t s1, uint_fast64_t s2, uint_fast64_t s3)
		:s0_(s0), s1_(s1), s2_(s2), s3_((s0 || s1 || s2 || s3) ? s3 : 1) {
		//everything initialized by list in constructor
	}
	using result_type = uint_fast64_t;
	static constexpr result_type min() { return std::numeric_limits<result_type>::min(); }
	static constexpr result_type max() { return std::numeric_limits<result_type>::max(); }
	result_type operator()() {
		const result_type result_StarStar = rotl(s1_ * 5, 7) * 9;
		const uint_fast64_t t = s1_ << 17;
		s2_ ^= s0_;
		s3_ ^= s1_;
		s1_ ^= s2_;
		s0_ ^= s3_;

		s2_ ^= t;

		s3_ = rotl(s3_, 45);
		return result_StarStar;
	}

	void jump() {
		//Wierd jump array
		static const uint_fast64_t JUMP[] = { 0x180ec6d33cfd0aba, 0xd5a61266f0c9392c, 0xa9582618e03fc9aa, 0x39abdc4529b1661c };

		uint_fast64_t sj0 = 0;
		uint_fast64_t sj1 = 0;
		uint_fast64_t sj2 = 0;
		uint_fast64_t sj3 = 0;


		for (int i = 0; i < sizeof JUMP / sizeof * JUMP; i++)
			for (int b = 0; b < 64; b++) {
				if (JUMP[i] & UINT64_C(1) << b) {
					sj0 ^= s0_;
					sj1 ^= s1_;
					sj2 ^= s2_;
					sj3 ^= s3_;
				}
				(*this)();
			}

		s0_ = sj0;
		s1_ = sj1;
		s2_ = sj2;
		s3_ = sj3;
	}


};

template <typename dist_t, typename RNG_engine_t > auto spherePointPicking(dist_t&& dist, RNG_engine_t&& RNG_engine, float amplitude) {
	auto x0 = dist(RNG_engine);
	auto x1 = dist(RNG_engine);
	auto x2 = dist(RNG_engine);
	auto x3 = dist(RNG_engine);
	auto norm4 = x0 * x0 + x2 * x2 + x3 * x3 + x1 * x1;
	while (norm4 >= 1) {
		//cout<<norm4<< " failed"<<endl;
	   // cout<<x1<<x2<<x3<<x0<<endl;
		 x1 = dist(RNG_engine);
		 x2 = dist(RNG_engine);
		 x3 = dist(RNG_engine);
		 x0 = dist(RNG_engine);
		norm4 = x0 * x0 + x2 * x2 + x3 * x3 + x1 * x1;
		
	}
	//cout<<norm4<< " success"<<endl;
		   // cout<<x1<<x2<<x3<<x0<<endl;
	auto x = 2 * ((x1 * x3) + (x0 * x2)) / norm4;
	auto y = 2 * ((x2 * x3) - (x0 * x1)) / norm4;
	auto z = (x0 * x0 + x3 * x3 - x1 * x1 - x2 * x2) / norm4;
	return std::tuple(x, y, z);
};

template <typename dist_t, typename RNG_engine_t > auto spherePointPicking2(dist_t&& dist, RNG_engine_t&& RNG_engine, float amplitude) {
	auto x0 = dist(RNG_engine);
	auto x1 = dist(RNG_engine);
	auto x2 = dist(RNG_engine);
	auto x3 = dist(RNG_engine);
	auto norm4 = x0 * x0 + x2 * x2 + x3 * x3 + x1 * x1;
	while (norm4 >= 1) {
		//cout<<norm4<< " failed"<<endl;
	   // cout<<x1<<x2<<x3<<x0<<endl;
		x1 = dist(RNG_engine);
		x2 = dist(RNG_engine);
		x3 = dist(RNG_engine);
		x0 = dist(RNG_engine);
		norm4 = x0 * x0 + x2 * x2 + x3 * x3 + x1 * x1;

	}
	//cout<<norm4<< " success"<<endl;
		   // cout<<x1<<x2<<x3<<x0<<endl;
	auto x = 2 * ((x1 * x3) + (x0 * x2)) / norm4;
	auto y = 2 * ((x2 * x3) - (x0 * x1)) / norm4;
	auto z = (x0 * x0 + x3 * x3 - x1 * x1 - x2 * x2) / norm4;
	return std::tuple(x, y, z);
};


template <typename dist_t, typename RNG_engine_t> auto gaussianPointPicking(dist_t & dist, RNG_engine_t& RNG_engine,float amplitude) {
	auto x0 = dist(RNG_engine);
	auto x1 = dist(RNG_engine);
	auto x2 = dist(RNG_engine);
	auto x3 = dist(RNG_engine);
	auto norm4 = std::sqrt(x0 * x0 + x1 * x1 + x2 * x2 + x3 * x3)*amplitude;
	return std::tuple(x0 / norm4, x1 / norm4, x2 / norm4, x3/norm4);
};




==> Ancillary/Code/4Code/Axions/update.cpp <==
#pragma once
#include "initialize.hpp"
#include "globalConstants.hpp"
#include <cmath>
#include <immintrin.h>
#include <iostream>



#if physicalTimeMode == 1 
void update(lattice& current, lattice& old) {
	if constexpr (avxMode == 0) {
#pragma omp parallel for
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						//Arbitrary Model choice: The chiral anomaly/projection term is for field1, the other two fields are regular
						float potentialBuffer = 0;
						float gradSquaredBuffer = 0;
						float timeDerivBuffer = 0;

						/*this is another notationally incredibly stupid way of doing things because my lattice has different lengths for the k dimension...*/
						//we want the indices to properly wrap, which in actually only concerns 0 and maximal index
						int ip1 = (((i + 1) % latticeSize) + latticeSize) % latticeSize;
						int im1 = (((i - 1) % latticeSize) + latticeSize) % latticeSize;
						int jp1 = (((j + 1) % latticeSize) + latticeSize) % latticeSize;
						int jm1 = (((j - 1) % latticeSize) + latticeSize) % latticeSize;
						int kp1 = (((k + 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int km1 = (((k - 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int wp1 = (((w + 1) % avxSize) + avxSize) % avxSize;
						int wm1 = (((w - 1) % avxSize) + avxSize) % avxSize;

						//because loading in/out of vectors is expensive and the equations for all the fields sort of separate, we first operate for field1 then field2 then field3
						//This means the root field block we are looking at can stay in a vector register for all operations

						//Calculate potentialBuffer first, because all fields need same value (f1^2+f2^2+f3^2-fa^2)*^lambda/4
						potentialBuffer = (std::pow(current(i, j, k).field1[w], 2) + std::pow(current(i, j, k).field2[w], 2) + std::pow(current(i, j, k).field3[w], 2) - fa * fa) * (lambda / 4);
						/* To vectorize, start with floading field3 block and mm_ _mult and work to field1 so it can stay in register for all following operations*/
						//For field 1:
						if (0 < k && k < (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
								current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[w] + current(i, j, (km1)).field1[w]);
						}
						if (k == 0) {							
							gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
								current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[w] + current(i, j, (km1)).field1[wm1]);
						}
						if (k == (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
								current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[wp1] + current(i, j, (km1)).field1[w]);
						}
						//currently, because I am lazy only the second time derivative is a central difference; The first ist a plain old forward/backward difference
						timeDerivBuffer = current(i, j, k).field1[w] - old(i, j, k).field1[w];

						//now put all the parts together. Due to my shoddy notation in my array handling class I'll have to type it out for all three fields...
						//old gets filled up with the new values (essentially a dst lattice for our purposes here)

						float updateBuffer = -old(i, j, k).field1[w] + 2 * current(i, j, k).field1[w] - 3 * hubbleParam * timeStep * timeDerivBuffer +
							std::pow(timeStep, 2) * (-potentialBuffer * current(i, j, k).field1[w] - std::pow(ma * fa, 2) + 1 / std::pow(scaleFactor * latticeStep, 2) * gradSquaredBuffer);
						old(i, j, k).field1[w] = updateBuffer;

						//field2
						if (0 < k && k < (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
								current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[w] + current(i, j, (km1)).field2[w]);
						}
						if (k == 0) {
							gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
								current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[w] + current(i, j, (km1)).field2[wm1]);
						}
						if (k == (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
								current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[wp1] + current(i, j, (km1)).field2[w]);
						}
						timeDerivBuffer = current(i, j, k).field2[w] - old(i, j, k).field2[w];
						updateBuffer = -old(i, j, k).field2[w] + 2 * current(i, j, k).field2[w] - 3 * hubbleParam * timeStep * timeDerivBuffer +
							std::pow(timeStep, 2) * (-potentialBuffer * current(i, j, k).field2[w] + 1 / std::pow(scaleFactor * latticeStep, 2) * gradSquaredBuffer);
						old(i, j, k).field2[w] = updateBuffer;



						//field3
						if (0 < k && k < (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
								current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[w] + current(i, j, (km1)).field3[w]);
						}
						if (k == 0) {
							gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
								current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[w] + current(i, j, (km1)).field3[wm1]);
						}
						if (k == (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
								current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[wp1] + current(i, j, (km1)).field3[w]);
						}
						timeDerivBuffer = current(i, j, k).field3[w] - old(i, j, k).field3[w];
						updateBuffer = -old(i, j, k).field3[w] + 2 * current(i, j, k).field3[w] - 3 * hubbleParam * timeStep * timeDerivBuffer +
							std::pow(timeStep, 2) * (-potentialBuffer * current(i, j, k).field3[w] + 1 / std::pow(scaleFactor * latticeStep, 2) * gradSquaredBuffer);
						old(i, j, k).field3[w] = updateBuffer;


					}
				}
			}

		}
	}
	else {
		if constexpr(avxMode == 1){//do avx2 stuff
#pragma omp parallel for
			for (int i = 0; i < latticeSize; i++) {
				
				for (int j = 0; j < latticeSize; j++) {
					if (i == 31&&j==31) {
						//std::cout << "debug line found" << std::endl;
					}
					for (int k = 0; k < latticeFieldBlocks; k++) {//first try at implementing is with a separate temp buffer because I don't know if I can stack multiple avx Commands
						__m256 potentialBuffer = _mm256_setzero_ps();
						__m256 temp1 = _mm256_setzero_ps();
						__m256 temp2 = _mm256_setzero_ps();
						temp1 = _mm256_load_ps(&(current(i, j, k).field2[0]));
						temp2 = _mm256_load_ps(&(current(i, j, k).field3[0]));
						temp1 = _mm256_mul_ps(temp1, temp1);
						temp2 = _mm256_mul_ps(temp2, temp2);
						potentialBuffer = _mm256_add_ps(temp1, temp2);
						//now load field1 into temp1 buffer and dont touch until all operations are done.
						temp1 = _mm256_load_ps(&(current(i, j, k).field1[0]));
						temp2 = _mm256_mul_ps(temp1, temp1);
						potentialBuffer = _mm256_add_ps(potentialBuffer, temp2); 
						temp2 = _mm256_set1_ps(fa * fa);
						potentialBuffer = _mm256_sub_ps(potentialBuffer, temp2);
						temp2 = _mm256_set1_ps(lambda / 4.0);
						potentialBuffer = _mm256_mul_ps(potentialBuffer, temp2);
						//For Field1:
						__m256 gradSquaredBuffer = _mm256_setzero_ps();
						int ip1 = (((i + 1) % latticeSize) + latticeSize) % latticeSize;//These wrap arounds still work because this is not the direction in which the "vector" is pointing, so they all wrap at once
						int im1 = (((i - 1) % latticeSize) + latticeSize) % latticeSize;
						int jp1 = (((j + 1) % latticeSize) + latticeSize) % latticeSize;
						int jm1 = (((j - 1) % latticeSize) + latticeSize) % latticeSize;

						temp2 = _mm256_set1_ps(6.0);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field1

						temp2 = _mm256_load_ps(&(current(ip1, j, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						__m256i index = _mm256_setzero_si256();
						//Replace the k wrap arounds with a switch case
						
						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field1[0]));
							index = _mm256_setr_epi32(7, 0,1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks-1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field1[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6,7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
							
						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
							
							
						
						//No wierd wrap around required for the timeDerivBuffer
						__m256 timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field1[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						//reassemble all contributions for field1 in update Formula
						__m256 updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps((hubbleParam*timeStep*(-3)));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps(-(timeStep * timeStep));
						temp2 = _mm256_mul_ps(temp2, potentialBuffer);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						//special field1 treatment
						temp2 = _mm256_set1_ps(-ma * ma * fa * fa*timeStep*timeStep);
						updateBuffer = _mm256_add_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(timeStep * timeStep / (scaleFactor * scaleFactor * latticeStep * latticeStep));
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						
						float bullshit[8] = { 0 };
						_mm256_storeu_ps(&(bullshit[0]), updateBuffer);
						for (int m = 0; m < 8; m++) {
							if (bullshit[m] > 10000000 || bullshit[m] < -10000000) {
							//	std::cout << "Bullshit found at " << i<<"," << j<< "," << k*m <<" for field 1"<< std::endl;
							}
						}
						

						_mm256_store_ps(&(old(i, j, k).field1[0]), updateBuffer); //Set updated field values into memory of "old" lattice.


						//For Field 2

						temp1 = _mm256_load_ps(&(current(i, j, k).field2[0]));//leave this in memory, dont touch anymore
						gradSquaredBuffer = _mm256_setzero_ps();					

						temp2 = _mm256_set1_ps(6);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field2
						temp2 = _mm256_load_ps(&(current(ip1, j, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						//Replace the k wrap arounds with a switch case
						/*
						switch (k) {
						case 0:
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, latticeFieldBlocks-1).field2[0]));
							__m256i index = _mm256_setr_epi32(7,0,1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;
						case (latticeFieldBlocks-1):
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field2[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;
						default: //normal case when no wrap around is needed
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;

						}
						*/
						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field2[0]));
							index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field2[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						//No wierd wrap around required for the timeDerivBuffer
						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field2[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						//reassemble all contributions for field2 in update Formula
						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps(hubbleParam * timeStep * (-3));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps(-timeStep * timeStep);
						temp2 = _mm256_mul_ps(temp2, potentialBuffer);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						
						temp2 = _mm256_set1_ps(timeStep * timeStep / (scaleFactor * scaleFactor * latticeStep * latticeStep));
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						
						_mm256_storeu_ps(&(bullshit[0]), updateBuffer);
						for (int m = 0; m < 8; m++) {
							if (bullshit[m] > 10000000 || bullshit[m] < -10000000) {
							//	std::cout << "Bullshit found at " << i<<"," << j<< "," << k <<" for field 2"<< std::endl;
							}
						}
						
						_mm256_store_ps(&(old(i, j, k).field2[0]), updateBuffer); //Set updated field values into memory of "old" lattice.

						//Field3 stuff

						temp1 = _mm256_load_ps(&(current(i, j, k).field3[0]));//leave this in memory, dont touch anymore
						gradSquaredBuffer = _mm256_setzero_ps();						

						temp2 = _mm256_set1_ps(6);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field3
						temp2 = _mm256_load_ps(&(current(ip1, j, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						//Replace the k wrap arounds with a switch case
						/*
						switch (k) {
						case 0:
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, latticeFieldBlocks-1).field3[0]));
							__m256i index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;
						case (latticeFieldBlocks-1):
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field3[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;
						default: //normal case when no wrap around is needed
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;

						}
						*/
						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field3[0]));
							index = _mm256_setr_epi32(7, 0,1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field3[0]));
							index = _mm256_setr_epi32( 1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						//No wierd wrap around required for the timeDerivBuffer
						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field3[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						//reassemble all contributions for field3 in update Formula
						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps(hubbleParam * timeStep * (-3));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps(-timeStep * timeStep);
						temp2 = _mm256_mul_ps(temp2, potentialBuffer);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						
						temp2 = _mm256_set1_ps(timeStep * timeStep / (scaleFactor * scaleFactor * latticeStep * latticeStep));
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						
						 _mm256_storeu_ps(&(bullshit[0]), updateBuffer);
						for (int m = 0; m < 8; m++) {
							if (bullshit[m] > 10000000 || bullshit[m] < -10000000) {
							//	std::cout << "Bullshit found at " << i << "," << j << "," << k << " for field 3" << std::endl;
							}
						}
						
						_mm256_store_ps(&(old(i, j, k).field3[0]), updateBuffer); //Set updated field values into memory of "old" lattice.

					}//end of k loop
				}
			}

		}



		else {
			if constexpr (avxMode == 2) {//do avx512 stuff

			}
		}
	}

}
#else
void update(lattice& current, lattice& old) {
	if constexpr (avxMode == 0) {
#pragma omp parallel for
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						//Arbitrary Model choice: The chiral anomaly/projection term is for field1, the other two fields are regular
						float potentialBuffer = 0; //these will probably be changed to alignedfieldBlocks for vector usage (Buffersize is 96 Byte, we can afford that compared to actualy grid size)
						float gradSquaredBuffer = 0;
						float timeDerivBuffer = 0;
						float updateBuffer = 0;
						/*this is another notationally incredibly stupid way of doing things because my lattice has different lengths for the k dimension...*/
						//we want the indices to properly wrap, which in actually only concerns 0 and maximal index
						int ip1 = (((i + 1) % latticeSize) + latticeSize) % latticeSize;
						int im1 = (((i - 1) % latticeSize) + latticeSize) % latticeSize;
						int jp1 = (((j + 1) % latticeSize) + latticeSize) % latticeSize;
						int jm1 = (((j - 1) % latticeSize) + latticeSize) % latticeSize;
						int kp1 = (((k + 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int km1 = (((k - 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int wp1 = (((w + 1) % avxSize) + avxSize) % avxSize;
						int wm1 = (((w - 1) % avxSize) + avxSize) % avxSize;

						//because loading in/out of vectors is expensive and the equations for all the fields sort of separate, we first operate for field1 then field2 then field3
						//This means the root field block we are looking at can stay in a vector register for all operations

						//Calculate potentialBuffer first, because all fields need same value (f1^2+f2^2+f3^2-a^2)*^lambda/4
						//a^2 is replaced by t^2 conformal time because a = (a1/t1^1/2)* t in terms of conformal time; The factor (a1/t1^1/2) is subsequently scaled into the initial field amplitude
						if (updateFormula == 1) {
							potentialBuffer = (std::pow(current(i, j, k).field1[w], 2) + std::pow(current(i, j, k).field2[w], 2) + std::pow(current(i, j, k).field3[w], 2) - 1) * (lambda / 4);
						}
						else {
							potentialBuffer = (std::pow(current(i, j, k).field1[w], 2) + std::pow(current(i, j, k).field2[w], 2) + std::pow(current(i, j, k).field3[w], 2) - t*t) * (lambda / 4);

						}
							/* To vectorize, start with floading field3 block and mm_ _mult and work to field1 so it can stay in register for all following operations*/
							//For field 1:
							if (0 < k && k < (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
									current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[w] + current(i, j, (km1)).field1[w]);
							}
							if (k == 0) {
								gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
									current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[w] + current(i, j, (km1)).field1[wm1]);
							}
							if (k == (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
									current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[wp1] + current(i, j, (km1)).field1[w]);
							}

							timeDerivBuffer = current(i, j, k).field1[w] - old(i, j, k).field1[w];

							//now put all the parts together. Due to my shoddy notation in my array handling class I'll have to type it out for all three fields...
							//old gets filled up with the new values (essentially a dst lattice for our purposes here)
							if constexpr (updateFormula == 1) {
								updateBuffer = (-old(i, j, k).field1[w] + 2 * current(i, j, k).field1[w]) - timeDerivStrength * 2 / (t) * (timeDerivBuffer)+
									std::pow(timeStep, 2) * (gradientStrength * std::pow(1 / latticeStep, 2) * gradSquaredBuffer - current(i, j, k).field1[w] * potentialBuffer -
										L * std::pow(t * timeStep / t0, 9));
							}
							else {
								updateBuffer = (-old(i, j, k).field1[w] + 2 * current(i, j, k).field1[w]) + std::pow(timeStep / latticeStep, 2) * gradientStrength * gradSquaredBuffer -
									std::pow(timeStep / t, 2) * current(i, j, k).field1[w] * potentialBuffer - L * std::pow(t * timeStep / t0, 10) * t0 * timeStep;
							}

							old(i, j, k).field1[w] = updateBuffer;

							//field2
							if (0 < k && k < (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
									current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[w] + current(i, j, (km1)).field2[w]);
							}
							if (k == 0) {
								gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
									current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[w] + current(i, j, (km1)).field2[wm1]);
							}
							if (k == (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
									current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[wp1] + current(i, j, (km1)).field2[w]);
							}

							timeDerivBuffer = current(i, j, k).field2[w] - old(i, j, k).field2[w];

							if constexpr (updateFormula == 1) {
								updateBuffer = (-old(i, j, k).field2[w] + 2 * current(i, j, k).field2[w]) - timeDerivStrength * 2 / (t) * (timeDerivBuffer)+
									std::pow(timeStep, 2) * (gradientStrength * std::pow(1 / latticeStep, 2) * gradSquaredBuffer - current(i, j, k).field2[w] * potentialBuffer);
							}
							else {
								updateBuffer = (-old(i, j, k).field2[w] + 2 * current(i, j, k).field2[w]) + std::pow(timeStep / latticeStep, 2) * gradientStrength * gradSquaredBuffer -
									std::pow(timeStep / t, 2) * current(i, j, k).field2[w] * potentialBuffer;
							}

							old(i, j, k).field2[w] = updateBuffer;



							//field3
							if (0 < k && k < (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
									current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[w] + current(i, j, (km1)).field3[w]);
							}
							if (k == 0) {
								gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
									current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[w] + current(i, j, (km1)).field3[wm1]);
							}
							if (k == (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
									current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[wp1] + current(i, j, (km1)).field3[w]);
							}

							timeDerivBuffer = current(i, j, k).field3[w] - old(i, j, k).field3[w];

							if constexpr (updateFormula == 1) {
								updateBuffer = (-old(i, j, k).field3[w] + 2 * current(i, j, k).field3[w]) -  timeDerivStrength * 2 / (t) * (timeDerivBuffer)+
									std::pow(timeStep, 2) * (gradientStrength * std::pow(1 / latticeStep, 2) * gradSquaredBuffer - current(i, j, k).field3[w] * potentialBuffer );
							}
							else {
								updateBuffer = (-old(i, j, k).field3[w] + 2 * current(i, j, k).field3[w]) + std::pow(timeStep / latticeStep, 2) * gradientStrength * gradSquaredBuffer -
									std::pow(timeStep / t, 2) * current(i, j, k).field3[w] * potentialBuffer;
							}

							old(i, j, k).field3[w] = updateBuffer;
													
					}
				}
			}

		}
	}
	else {
#pragma omp parallel for
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
						//Arbitrary Model choice: The chiral anomaly/projection term is for field1, the other two fields are regular
						__m256 potentialBuffer = _mm256_setzero_ps();
						__m256 gradSquaredBuffer = _mm256_setzero_ps();
						__m256 timeDerivBuffer = _mm256_setzero_ps();
						__m256 updateBuffer = _mm256_setzero_ps();
						//Two temporary buffers to keep control over what moves and what stays in memory.
						__m256 temp1 = _mm256_setzero_ps();
						__m256 temp2 = _mm256_setzero_ps();

						//populate potential buffer first, it doesnt change for any of the fields:

						temp1 = _mm256_load_ps(&(current(i, j, k).field2[0]));
						temp2 = _mm256_load_ps(&(current(i, j, k).field3[0]));
						temp1 = _mm256_mul_ps(temp1, temp1);
						temp2 = _mm256_mul_ps(temp2, temp2);
						potentialBuffer = _mm256_add_ps(temp1, temp2); //phi2^2+phi3^2
						temp1 = _mm256_load_ps(&(current(i, j, k).field4[0]));
						temp1 = _mm256_mul_ps(temp1, temp1);
						potentialBuffer = _mm256_add_ps(potentialBuffer, temp1);//phi2^2 + phi3^2 + phi4^2
						temp1 = _mm256_load_ps(&(current(i, j, k).field1[0])); //working field, the first one we're interested in
						temp2 = _mm256_mul_ps(temp1, temp1);
						potentialBuffer = _mm256_add_ps(potentialBuffer, temp2); //phi1^2+phi2^2+phi3^2
						temp2 = _mm256_set1_ps(1);
						potentialBuffer = _mm256_sub_ps(potentialBuffer, temp2);//phi1^2+phi2^2+phi3^2-1
						temp2 = _mm256_set1_ps(-lambda / 4.0*timeStep*timeStep);
						potentialBuffer = _mm256_mul_ps(potentialBuffer, temp2);//-(phi1^2+phi2^2+phi3^2-1)*lambda/4*timeStep^2

						int ip1 = (((i + 1) % latticeSize) + latticeSize) % latticeSize;//The trivial periodic indices without permutation of vectors required
						int im1 = (((i - 1) % latticeSize) + latticeSize) % latticeSize;
						int jp1 = (((j + 1) % latticeSize) + latticeSize) % latticeSize;
						int jm1 = (((j - 1) % latticeSize) + latticeSize) % latticeSize;


						gradSquaredBuffer = _mm256_setzero_ps();
						temp2 = _mm256_set1_ps(6.0);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field1

						temp2 = _mm256_load_ps(&(current(ip1, j, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);//-6(i,j,k)+(ipm1,j,k)+(i,jpm1,k) with field1

						//Now permuting when the k-direction wraps around!
						__m256i index = _mm256_setzero_si256();

						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field1[0]));
							index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field1[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field1[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps(( timeDerivStrength / t * (-2)));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps((timeStep * timeStep)/(latticeStep*latticeStep)*gradientStrength);
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						updateBuffer = _mm256_fmadd_ps(temp1, potentialBuffer, updateBuffer);
						//Special field1 treatment
						float inhomogenity = 0;
						if (t < tmax) {
							 inhomogenity = -L * std::pow(t * timeStep / t0, 2) * timeStep * timeStep/(t0*t0);
						}
						else {
							 inhomogenity = -L * std::pow(tmax * timeStep / t0, 2) * timeStep * timeStep/(t0 * t0);

						}
						temp2 = _mm256_set1_ps(inhomogenity);
						updateBuffer = _mm256_add_ps(temp2, updateBuffer);

						_mm256_store_ps(&(old(i, j, k).field1[0]), updateBuffer); //Set updated field values into memory of "old" lattice.


						//Field2 - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - - 
						temp1 = _mm256_load_ps(&(current(i, j, k).field2[0]));//leave this in memory, dont touch anymore


						gradSquaredBuffer = _mm256_setzero_ps();
						temp2 = _mm256_set1_ps(6.0);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field1

						temp2 = _mm256_load_ps(&(current(ip1, j, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);//-6(i,j,k)+(ipm1,j,k)+(i,jpm1,k) with field1

						//Now permuting when the k-direction wraps around!
						index = _mm256_setzero_si256();

						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field2[0]));
							index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field2[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field2[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps((timeDerivStrength / t * (-2)));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps((timeStep * timeStep) / (latticeStep * latticeStep) * gradientStrength);
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						updateBuffer = _mm256_fmadd_ps(temp1, potentialBuffer, updateBuffer);
						

						_mm256_store_ps(&(old(i, j, k).field2[0]), updateBuffer); //Set updated field values into memory of "old" lattice.


					//Field3 - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - - 
						
						
						
						temp1 = _mm256_load_ps(&(current(i, j, k).field3[0]));//leave this in memory, dont touch anymore

						gradSquaredBuffer = _mm256_setzero_ps();
						temp2 = _mm256_set1_ps(6.0);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field3

						temp2 = _mm256_load_ps(&(current(ip1, j, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);//-6(i,j,k)+(ipm1,j,k)+(i,jpm1,k) with field3

						//Now permuting when the k-direction wraps around!
						index = _mm256_setzero_si256();

						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field3[0]));
							index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field3[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field3[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps(( timeDerivStrength / t * (-2)));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps((timeStep * timeStep) / (latticeStep * latticeStep) * gradientStrength);
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						updateBuffer = _mm256_fmadd_ps(temp1, potentialBuffer, updateBuffer);
						

						_mm256_store_ps(&(old(i, j, k).field3[0]), updateBuffer); //Set updated field values into memory of "old" lattice.


						//Field 4 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
						
						temp1 = _mm256_load_ps(&(current(i, j, k).field4[0]));//leave this in memory, dont touch anymore

						gradSquaredBuffer = _mm256_setzero_ps();
						temp2 = _mm256_set1_ps(6.0);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field4

						temp2 = _mm256_load_ps(&(current(ip1, j, k).field4[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field4[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field4[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field4[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);//-6(i,j,k)+(ipm1,j,k)+(i,jpm1,k) with field4

						//Now permuting when the k-direction wraps around!
						index = _mm256_setzero_si256();

						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field4[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field4[0]));
							index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field4[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field4[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field4[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field4[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field4[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps((timeDerivStrength / t * (-2)));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps((timeStep * timeStep) / (latticeStep * latticeStep) * gradientStrength);
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						updateBuffer = _mm256_fmadd_ps(temp1, potentialBuffer, updateBuffer);


						_mm256_store_ps(&(old(i, j, k).field4[0]), updateBuffer); //Set updated field values into memory of "old" lattice.



				}
			}
		}



}
	
}
#endif


==> Ancillary/Code/4Code/Axions/update.hpp <==
#pragma once
void update(lattice& current, lattice& old);

==> Ancillary/Code/4Code/pcg-cpp-master/include/pcg_extras.hpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This file provides support code that is useful for random-number generation
 * but not specific to the PCG generation scheme, including:
 *      - 128-bit int support for platforms where it isn't available natively
 *      - bit twiddling operations
 *      - I/O of 128-bit and 8-bit integers
 *      - Handling the evilness of SeedSeq
 *      - Support for efficiently producing random numbers less than a given
 *        bound
 */

#ifndef PCG_EXTRAS_HPP_INCLUDED
#define PCG_EXTRAS_HPP_INCLUDED 1

#include <cinttypes>
#include <cstddef>
#include <cstdlib>
#include <cstring>
#include <cassert>
#include <limits>
#include <iostream>
#include <type_traits>
#include <utility>
#include <locale>
#include <iterator>

#ifdef __GNUC__
    #include <cxxabi.h>
#endif

/*
 * Abstractions for compiler-specific directives
 */

#ifdef __GNUC__
    #define PCG_NOINLINE __attribute__((noinline))
#else
    #define PCG_NOINLINE
#endif

/*
 * Some members of the PCG library use 128-bit math.  When compiling on 64-bit
 * platforms, both GCC and Clang provide 128-bit integer types that are ideal
 * for the job.
 *
 * On 32-bit platforms (or with other compilers), we fall back to a C++
 * class that provides 128-bit unsigned integers instead.  It may seem
 * like we're reinventing the wheel here, because libraries already exist
 * that support large integers, but most existing libraries provide a very
 * generic multiprecision code, but here we're operating at a fixed size.
 * Also, most other libraries are fairly heavyweight.  So we use a direct
 * implementation.  Sadly, it's much slower than hand-coded assembly or
 * direct CPU support.
 *
 */
#if __SIZEOF_INT128__
    namespace pcg_extras {
        typedef __uint128_t pcg128_t;
    }
    #define PCG_128BIT_CONSTANT(high,low) \
            ((pcg_extras::pcg128_t(high) << 64) + low)
#else
    #include "pcg_uint128.hpp"
    namespace pcg_extras {
        typedef pcg_extras::uint_x4<uint32_t,uint64_t> pcg128_t;
    }
    #define PCG_128BIT_CONSTANT(high,low) \
            pcg_extras::pcg128_t(high,low)
    #define PCG_EMULATED_128BIT_MATH 1
#endif


namespace pcg_extras {

/*
 * We often need to represent a "number of bits".  When used normally, these
 * numbers are never greater than 128, so an unsigned char is plenty.
 * If you're using a nonstandard generator of a larger size, you can set
 * PCG_BITCOUNT_T to have it define it as a larger size.  (Some compilers
 * might produce faster code if you set it to an unsigned int.)
 */

#ifndef PCG_BITCOUNT_T
    typedef uint8_t bitcount_t;
#else
    typedef PCG_BITCOUNT_T bitcount_t;
#endif

/*
 * C++ requires us to be able to serialize RNG state by printing or reading
 * it from a stream.  Because we use 128-bit ints, we also need to be able
 * ot print them, so here is code to do so.
 *
 * This code provides enough functionality to print 128-bit ints in decimal
 * and zero-padded in hex.  It's not a full-featured implementation.
 */

template <typename CharT, typename Traits>
std::basic_ostream<CharT,Traits>&
operator<<(std::basic_ostream<CharT,Traits>& out, pcg128_t value)
{
    auto desired_base = out.flags() & out.basefield;
    bool want_hex = desired_base == out.hex;

    if (want_hex) {
        uint64_t highpart = uint64_t(value >> 64);
        uint64_t lowpart  = uint64_t(value);
        auto desired_width = out.width();
        if (desired_width > 16) {
            out.width(desired_width - 16);
        }
        if (highpart != 0 || desired_width > 16)
            out << highpart;
        CharT oldfill = '\0';
        if (highpart != 0) {
            out.width(16);
            oldfill = out.fill('0');
        }
        auto oldflags = out.setf(decltype(desired_base){}, out.showbase);
        out << lowpart;
        out.setf(oldflags);
        if (highpart != 0) {
            out.fill(oldfill);
        }
        return out;
    }
    constexpr size_t MAX_CHARS_128BIT = 40;

    char buffer[MAX_CHARS_128BIT];
    char* pos = buffer+sizeof(buffer);
    *(--pos) = '\0';
    constexpr auto BASE = pcg128_t(10ULL);
    do {
        auto div = value / BASE;
        auto mod = uint32_t(value - (div * BASE));
        *(--pos) = '0' + char(mod);
        value = div;
    } while(value != pcg128_t(0ULL));
    return out << pos;
}

template <typename CharT, typename Traits>
std::basic_istream<CharT,Traits>&
operator>>(std::basic_istream<CharT,Traits>& in, pcg128_t& value)
{
    typename std::basic_istream<CharT,Traits>::sentry s(in);

    if (!s)
         return in;

    constexpr auto BASE = pcg128_t(10ULL);
    pcg128_t current(0ULL);
    bool did_nothing = true;
    bool overflow = false;
    for(;;) {
        CharT wide_ch = in.get();
        if (!in.good())
            break;
        auto ch = in.narrow(wide_ch, '\0');
        if (ch < '0' || ch > '9') {
            in.unget();
            break;
        }
        did_nothing = false;
        pcg128_t digit(uint32_t(ch - '0'));
        pcg128_t timesbase = current*BASE;
        overflow = overflow || timesbase < current;
        current = timesbase + digit;
        overflow = overflow || current < digit;
    }

    if (did_nothing || overflow) {
        in.setstate(std::ios::failbit);
        if (overflow)
            current = ~pcg128_t(0ULL);
    }

    value = current;

    return in;
}

/*
 * Likewise, if people use tiny rngs, we'll be serializing uint8_t.
 * If we just used the provided IO operators, they'd read/write chars,
 * not ints, so we need to define our own.  We *can* redefine this operator
 * here because we're in our own namespace.
 */

template <typename CharT, typename Traits>
std::basic_ostream<CharT,Traits>&
operator<<(std::basic_ostream<CharT,Traits>&out, uint8_t value)
{
    return out << uint32_t(value);
}

template <typename CharT, typename Traits>
std::basic_istream<CharT,Traits>&
operator>>(std::basic_istream<CharT,Traits>& in, uint8_t& target)
{
    uint32_t value = 0xdecea5edU;
    in >> value;
    if (!in && value == 0xdecea5edU)
        return in;
    if (value > uint8_t(~0)) {
        in.setstate(std::ios::failbit);
        value = ~0U;
    }
    target = uint8_t(value);
    return in;
}

/* Unfortunately, the above functions don't get found in preference to the
 * built in ones, so we create some more specific overloads that will.
 * Ugh.
 */

inline std::ostream& operator<<(std::ostream& out, uint8_t value)
{
    return pcg_extras::operator<< <char>(out, value);
}

inline std::istream& operator>>(std::istream& in, uint8_t& value)
{
    return pcg_extras::operator>> <char>(in, value);
}



/*
 * Useful bitwise operations.
 */

/*
 * XorShifts are invertable, but they are someting of a pain to invert.
 * This function backs them out.  It's used by the whacky "inside out"
 * generator defined later.
 */

template <typename itype>
inline itype unxorshift(itype x, bitcount_t bits, bitcount_t shift)
{
    if (2*shift >= bits) {
        return x ^ (x >> shift);
    }
    itype lowmask1 = (itype(1U) << (bits - shift*2)) - 1;
    itype highmask1 = ~lowmask1;
    itype top1 = x;
    itype bottom1 = x & lowmask1;
    top1 ^= top1 >> shift;
    top1 &= highmask1;
    x = top1 | bottom1;
    itype lowmask2 = (itype(1U) << (bits - shift)) - 1;
    itype bottom2 = x & lowmask2;
    bottom2 = unxorshift(bottom2, bits - shift, shift);
    bottom2 &= lowmask1;
    return top1 | bottom2;
}

/*
 * Rotate left and right.
 *
 * In ideal world, compilers would spot idiomatic rotate code and convert it
 * to a rotate instruction.  Of course, opinions vary on what the correct
 * idiom is and how to spot it.  For clang, sometimes it generates better
 * (but still crappy) code if you define PCG_USE_ZEROCHECK_ROTATE_IDIOM.
 */

template <typename itype>
inline itype rotl(itype value, bitcount_t rot)
{
    constexpr bitcount_t bits = sizeof(itype) * 8;
    constexpr bitcount_t mask = bits - 1;
#if PCG_USE_ZEROCHECK_ROTATE_IDIOM
    return rot ? (value << rot) | (value >> (bits - rot)) : value;
#else
    return (value << rot) | (value >> ((- rot) & mask));
#endif
}

template <typename itype>
inline itype rotr(itype value, bitcount_t rot)
{
    constexpr bitcount_t bits = sizeof(itype) * 8;
    constexpr bitcount_t mask = bits - 1;
#if PCG_USE_ZEROCHECK_ROTATE_IDIOM
    return rot ? (value >> rot) | (value << (bits - rot)) : value;
#else
    return (value >> rot) | (value << ((- rot) & mask));
#endif
}

/* Unfortunately, both Clang and GCC sometimes perform poorly when it comes
 * to properly recognizing idiomatic rotate code, so for we also provide
 * assembler directives (enabled with PCG_USE_INLINE_ASM).  Boo, hiss.
 * (I hope that these compilers get better so that this code can die.)
 *
 * These overloads will be preferred over the general template code above.
 */
#if PCG_USE_INLINE_ASM && __GNUC__ && (__x86_64__  || __i386__)

inline uint8_t rotr(uint8_t value, bitcount_t rot)
{
    asm ("rorb   %%cl, %0" : "=r" (value) : "0" (value), "c" (rot));
    return value;
}

inline uint16_t rotr(uint16_t value, bitcount_t rot)
{
    asm ("rorw   %%cl, %0" : "=r" (value) : "0" (value), "c" (rot));
    return value;
}

inline uint32_t rotr(uint32_t value, bitcount_t rot)
{
    asm ("rorl   %%cl, %0" : "=r" (value) : "0" (value), "c" (rot));
    return value;
}

#if __x86_64__
inline uint64_t rotr(uint64_t value, bitcount_t rot)
{
    asm ("rorq   %%cl, %0" : "=r" (value) : "0" (value), "c" (rot));
    return value;
}
#endif // __x86_64__

#elif defined(_MSC_VER)
  // Use MSVC++ bit rotation intrinsics

#pragma intrinsic(_rotr, _rotr64, _rotr8, _rotr16)

inline uint8_t rotr(uint8_t value, bitcount_t rot)
{
    return _rotr8(value, rot);
}

inline uint16_t rotr(uint16_t value, bitcount_t rot)
{
    return _rotr16(value, rot);
}

inline uint32_t rotr(uint32_t value, bitcount_t rot)
{
    return _rotr(value, rot);
}

inline uint64_t rotr(uint64_t value, bitcount_t rot)
{
    return _rotr64(value, rot);
}

#endif // PCG_USE_INLINE_ASM


/*
 * The C++ SeedSeq concept (modelled by seed_seq) can fill an array of
 * 32-bit integers with seed data, but sometimes we want to produce
 * larger or smaller integers.
 *
 * The following code handles this annoyance.
 *
 * uneven_copy will copy an array of 32-bit ints to an array of larger or
 * smaller ints (actually, the code is general it only needing forward
 * iterators).  The copy is identical to the one that would be performed if
 * we just did memcpy on a standard little-endian machine, but works
 * regardless of the endian of the machine (or the weirdness of the ints
 * involved).
 *
 * generate_to initializes an array of integers using a SeedSeq
 * object.  It is given the size as a static constant at compile time and
 * tries to avoid memory allocation.  If we're filling in 32-bit constants
 * we just do it directly.  If we need a separate buffer and it's small,
 * we allocate it on the stack.  Otherwise, we fall back to heap allocation.
 * Ugh.
 *
 * generate_one produces a single value of some integral type using a
 * SeedSeq object.
 */

 /* uneven_copy helper, case where destination ints are less than 32 bit. */

template<class SrcIter, class DestIter>
SrcIter uneven_copy_impl(
    SrcIter src_first, DestIter dest_first, DestIter dest_last,
    std::true_type)
{
    typedef typename std::iterator_traits<SrcIter>::value_type  src_t;
    typedef typename std::iterator_traits<DestIter>::value_type dest_t;

    constexpr bitcount_t SRC_SIZE  = sizeof(src_t);
    constexpr bitcount_t DEST_SIZE = sizeof(dest_t);
    constexpr bitcount_t DEST_BITS = DEST_SIZE * 8;
    constexpr bitcount_t SCALE     = SRC_SIZE / DEST_SIZE;

    size_t count = 0;
    src_t value = 0;

    while (dest_first != dest_last) {
        if ((count++ % SCALE) == 0)
            value = *src_first++;       // Get more bits
        else
            value >>= DEST_BITS;        // Move down bits

        *dest_first++ = dest_t(value);  // Truncates, ignores high bits.
    }
    return src_first;
}

 /* uneven_copy helper, case where destination ints are more than 32 bit. */

template<class SrcIter, class DestIter>
SrcIter uneven_copy_impl(
    SrcIter src_first, DestIter dest_first, DestIter dest_last,
    std::false_type)
{
    typedef typename std::iterator_traits<SrcIter>::value_type  src_t;
    typedef typename std::iterator_traits<DestIter>::value_type dest_t;

    constexpr auto SRC_SIZE  = sizeof(src_t);
    constexpr auto SRC_BITS  = SRC_SIZE * 8;
    constexpr auto DEST_SIZE = sizeof(dest_t);
    constexpr auto SCALE     = (DEST_SIZE+SRC_SIZE-1) / SRC_SIZE;

    while (dest_first != dest_last) {
        dest_t value(0UL);
        unsigned int shift = 0;

        for (size_t i = 0; i < SCALE; ++i) {
            value |= dest_t(*src_first++) << shift;
            shift += SRC_BITS;
        }

        *dest_first++ = value;
    }
    return src_first;
}

/* uneven_copy, call the right code for larger vs. smaller */

template<class SrcIter, class DestIter>
inline SrcIter uneven_copy(SrcIter src_first,
                           DestIter dest_first, DestIter dest_last)
{
    typedef typename std::iterator_traits<SrcIter>::value_type  src_t;
    typedef typename std::iterator_traits<DestIter>::value_type dest_t;

    constexpr bool DEST_IS_SMALLER = sizeof(dest_t) < sizeof(src_t);

    return uneven_copy_impl(src_first, dest_first, dest_last,
                            std::integral_constant<bool, DEST_IS_SMALLER>{});
}

/* generate_to, fill in a fixed-size array of integral type using a SeedSeq
 * (actually works for any random-access iterator)
 */

template <size_t size, typename SeedSeq, typename DestIter>
inline void generate_to_impl(SeedSeq&& generator, DestIter dest,
                             std::true_type)
{
    generator.generate(dest, dest+size);
}

template <size_t size, typename SeedSeq, typename DestIter>
void generate_to_impl(SeedSeq&& generator, DestIter dest,
                      std::false_type)
{
    typedef typename std::iterator_traits<DestIter>::value_type dest_t;
    constexpr auto DEST_SIZE = sizeof(dest_t);
    constexpr auto GEN_SIZE  = sizeof(uint32_t);

    constexpr bool GEN_IS_SMALLER = GEN_SIZE < DEST_SIZE;
    constexpr size_t FROM_ELEMS =
        GEN_IS_SMALLER
            ? size * ((DEST_SIZE+GEN_SIZE-1) / GEN_SIZE)
            : (size + (GEN_SIZE / DEST_SIZE) - 1)
                / ((GEN_SIZE / DEST_SIZE) + GEN_IS_SMALLER);
                        //  this odd code ^^^^^^^^^^^^^^^^^ is work-around for
                        //  a bug: http://llvm.org/bugs/show_bug.cgi?id=21287

    if (FROM_ELEMS <= 1024) {
        uint32_t buffer[FROM_ELEMS];
        generator.generate(buffer, buffer+FROM_ELEMS);
        uneven_copy(buffer, dest, dest+size);
    } else {
        uint32_t* buffer = static_cast<uint32_t*>(malloc(GEN_SIZE * FROM_ELEMS));
        generator.generate(buffer, buffer+FROM_ELEMS);
        uneven_copy(buffer, dest, dest+size);
        free(static_cast<void*>(buffer));
    }
}

template <size_t size, typename SeedSeq, typename DestIter>
inline void generate_to(SeedSeq&& generator, DestIter dest)
{
    typedef typename std::iterator_traits<DestIter>::value_type dest_t;
    constexpr bool IS_32BIT = sizeof(dest_t) == sizeof(uint32_t);

    generate_to_impl<size>(std::forward<SeedSeq>(generator), dest,
                           std::integral_constant<bool, IS_32BIT>{});
}

/* generate_one, produce a value of integral type using a SeedSeq
 * (optionally, we can have it produce more than one and pick which one
 * we want)
 */

template <typename UInt, size_t i = 0UL, size_t N = i+1UL, typename SeedSeq>
inline UInt generate_one(SeedSeq&& generator)
{
    UInt result[N];
    generate_to<N>(std::forward<SeedSeq>(generator), result);
    return result[i];
}

template <typename RngType>
auto bounded_rand(RngType& rng, typename RngType::result_type upper_bound)
        -> typename RngType::result_type
{
    typedef typename RngType::result_type rtype;
    rtype threshold = (RngType::max() - RngType::min() + rtype(1) - upper_bound)
                    % upper_bound;
    for (;;) {
        rtype r = rng() - RngType::min();
        if (r >= threshold)
            return r % upper_bound;
    }
}

template <typename Iter, typename RandType>
void shuffle(Iter from, Iter to, RandType&& rng)
{
    typedef typename std::iterator_traits<Iter>::difference_type delta_t;
    typedef typename std::remove_reference<RandType>::type::result_type result_t;
    auto count = to - from;
    while (count > 1) {
        delta_t chosen = delta_t(bounded_rand(rng, result_t(count)));
        --count;
        --to;
        using std::swap;
        swap(*(from + chosen), *to);
    }
}

/*
 * Although std::seed_seq is useful, it isn't everything.  Often we want to
 * initialize a random-number generator some other way, such as from a random
 * device.
 *
 * Technically, it does not meet the requirements of a SeedSequence because
 * it lacks some of the rarely-used member functions (some of which would
 * be impossible to provide).  However the C++ standard is quite specific
 * that actual engines only called the generate method, so it ought not to be
 * a problem in practice.
 */

template <typename RngType>
class seed_seq_from {
private:
    RngType rng_;

    typedef uint_least32_t result_type;

public:
    template<typename... Args>
    seed_seq_from(Args&&... args) :
        rng_(std::forward<Args>(args)...)
    {
        // Nothing (else) to do...
    }

    template<typename Iter>
    void generate(Iter start, Iter finish)
    {
        for (auto i = start; i != finish; ++i)
            *i = result_type(rng_());
    }

    constexpr size_t size() const
    {
        return (sizeof(typename RngType::result_type) > sizeof(result_type)
                && RngType::max() > ~size_t(0UL))
             ? ~size_t(0UL)
             : size_t(RngType::max());
    }
};

/*
 * Sometimes you might want a distinct seed based on when the program
 * was compiled.  That way, a particular instance of the program will
 * behave the same way, but when recompiled it'll produce a different
 * value.
 */

template <typename IntType>
struct static_arbitrary_seed {
private:
    static constexpr IntType fnv(IntType hash, const char* pos) {
        return *pos == '\0'
             ? hash
             : fnv((hash * IntType(16777619U)) ^ *pos, (pos+1));
    }

public:
    static constexpr IntType value = fnv(IntType(2166136261U ^ sizeof(IntType)),
                        __DATE__ __TIME__ __FILE__);
};

// Sometimes, when debugging or testing, it's handy to be able print the name
// of a (in human-readable form).  This code allows the idiom:
//
//      cout << printable_typename<my_foo_type_t>()
//
// to print out my_foo_type_t (or its concrete type if it is a synonym)

#if __cpp_rtti || __GXX_RTTI

template <typename T>
struct printable_typename {};

template <typename T>
std::ostream& operator<<(std::ostream& out, printable_typename<T>) {
    const char *implementation_typename = typeid(T).name();
#ifdef __GNUC__
    int status;
    char* pretty_name =
        abi::__cxa_demangle(implementation_typename, nullptr, nullptr, &status);
    if (status == 0)
        out << pretty_name;
    free(static_cast<void*>(pretty_name));
    if (status == 0)
        return out;
#endif
    out << implementation_typename;
    return out;
}

#endif  // __cpp_rtti || __GXX_RTTI

} // namespace pcg_extras

#endif // PCG_EXTRAS_HPP_INCLUDED


==> Ancillary/Code/4Code/pcg-cpp-master/include/pcg_random.hpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2019 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This code provides the reference implementation of the PCG family of
 * random number generators.  The code is complex because it implements
 *
 *      - several members of the PCG family, specifically members corresponding
 *        to the output functions:
 *             - XSH RR         (good for 64-bit state, 32-bit output)
 *             - XSH RS         (good for 64-bit state, 32-bit output)
 *             - XSL RR         (good for 128-bit state, 64-bit output)
 *             - RXS M XS       (statistically most powerful generator)
 *             - XSL RR RR      (good for 128-bit state, 128-bit output)
 *             - and RXS, RXS M, XSH, XSL       (mostly for testing)
 *      - at potentially *arbitrary* bit sizes
 *      - with four different techniques for random streams (MCG, one-stream
 *        LCG, settable-stream LCG, unique-stream LCG)
 *      - and the extended generation schemes allowing arbitrary periods
 *      - with all features of C++11 random number generation (and more),
 *        some of which are somewhat painful, including
 *            - initializing with a SeedSequence which writes 32-bit values
 *              to memory, even though the state of the generator may not
 *              use 32-bit values (it might use smaller or larger integers)
 *            - I/O for RNGs and a prescribed format, which needs to handle
 *              the issue that 8-bit and 128-bit integers don't have working
 *              I/O routines (e.g., normally 8-bit = char, not integer)
 *            - equality and inequality for RNGs
 *      - and a number of convenience typedefs to mask all the complexity
 *
 * The code employes a fairly heavy level of abstraction, and has to deal
 * with various C++ minutia.  If you're looking to learn about how the PCG
 * scheme works, you're probably best of starting with one of the other
 * codebases (see www.pcg-random.org).  But if you're curious about the
 * constants for the various output functions used in those other, simpler,
 * codebases, this code shows how they are calculated.
 *
 * On the positive side, at least there are convenience typedefs so that you
 * can say
 *
 *      pcg32 myRNG;
 *
 * rather than:
 *
 *      pcg_detail::engine<
 *          uint32_t,                                           // Output Type
 *          uint64_t,                                           // State Type
 *          pcg_detail::xsh_rr_mixin<uint32_t, uint64_t>, true, // Output Func
 *          pcg_detail::specific_stream<uint64_t>,              // Stream Kind
 *          pcg_detail::default_multiplier<uint64_t>            // LCG Mult
 *      > myRNG;
 *
 */

#ifndef PCG_RAND_HPP_INCLUDED
#define PCG_RAND_HPP_INCLUDED 1

#include <algorithm>
#include <cinttypes>
#include <cstddef>
#include <cstdlib>
#include <cstring>
#include <cassert>
#include <limits>
#include <iostream>
#include <iterator>
#include <type_traits>
#include <utility>
#include <locale>
#include <new>
#include <stdexcept>

#ifdef _MSC_VER
    #pragma warning(disable:4146)
#endif

#ifdef _MSC_VER
    #define PCG_ALWAYS_INLINE __forceinline
#elif __GNUC__
    #define PCG_ALWAYS_INLINE __attribute__((always_inline))
#else
    #define PCG_ALWAYS_INLINE inline
#endif

/*
 * The pcg_extras namespace contains some support code that is likley to
 * be useful for a variety of RNGs, including:
 *      - 128-bit int support for platforms where it isn't available natively
 *      - bit twiddling operations
 *      - I/O of 128-bit and 8-bit integers
 *      - Handling the evilness of SeedSeq
 *      - Support for efficiently producing random numbers less than a given
 *        bound
 */

#include "pcg_extras.hpp"

namespace pcg_detail {

using namespace pcg_extras;

/*
 * The LCG generators need some constants to function.  This code lets you
 * look up the constant by *type*.  For example
 *
 *      default_multiplier<uint32_t>::multiplier()
 *
 * gives you the default multipler for 32-bit integers.  We use the name
 * of the constant and not a generic word like value to allow these classes
 * to be used as mixins.
 */

template <typename T>
struct default_multiplier {
    // Not defined for an arbitrary type
};

template <typename T>
struct default_increment {
    // Not defined for an arbitrary type
};

#define PCG_DEFINE_CONSTANT(type, what, kind, constant) \
        template <>                                     \
        struct what ## _ ## kind<type> {                \
            static constexpr type kind() {              \
                return constant;                        \
            }                                           \
        };

PCG_DEFINE_CONSTANT(uint8_t,  default, multiplier, 141U)
PCG_DEFINE_CONSTANT(uint8_t,  default, increment,  77U)

PCG_DEFINE_CONSTANT(uint16_t, default, multiplier, 12829U)
PCG_DEFINE_CONSTANT(uint16_t, default, increment,  47989U)

PCG_DEFINE_CONSTANT(uint32_t, default, multiplier, 747796405U)
PCG_DEFINE_CONSTANT(uint32_t, default, increment,  2891336453U)

PCG_DEFINE_CONSTANT(uint64_t, default, multiplier, 6364136223846793005ULL)
PCG_DEFINE_CONSTANT(uint64_t, default, increment,  1442695040888963407ULL)

PCG_DEFINE_CONSTANT(pcg128_t, default, multiplier,
        PCG_128BIT_CONSTANT(2549297995355413924ULL,4865540595714422341ULL))
PCG_DEFINE_CONSTANT(pcg128_t, default, increment,
        PCG_128BIT_CONSTANT(6364136223846793005ULL,1442695040888963407ULL))

/* Alternative (cheaper) multipliers for 128-bit */

template <typename T>
struct cheap_multiplier : public default_multiplier<T> {
    // For most types just use the default.
};

template <>
struct cheap_multiplier<pcg128_t> {
    static constexpr uint64_t multiplier() {
        return 0xda942042e4dd58b5ULL;
    }
};


/*
 * Each PCG generator is available in four variants, based on how it applies
 * the additive constant for its underlying LCG; the variations are:
 *
 *     single stream   - all instances use the same fixed constant, thus
 *                       the RNG always somewhere in same sequence
 *     mcg             - adds zero, resulting in a single stream and reduced
 *                       period
 *     specific stream - the constant can be changed at any time, selecting
 *                       a different random sequence
 *     unique stream   - the constant is based on the memory address of the
 *                       object, thus every RNG has its own unique sequence
 *
 * This variation is provided though mixin classes which define a function
 * value called increment() that returns the nesessary additive constant.
 */



/*
 * unique stream
 */


template <typename itype>
class unique_stream {
protected:
    static constexpr bool is_mcg = false;

    // Is never called, but is provided for symmetry with specific_stream
    void set_stream(...)
    {
        abort();
    }

public:
    typedef itype state_type;

    constexpr itype increment() const {
        return itype(reinterpret_cast<uintptr_t>(this) | 1);
    }

    constexpr itype stream() const
    {
         return increment() >> 1;
    }

    static constexpr bool can_specify_stream = false;

    static constexpr size_t streams_pow2()
    {
        return (sizeof(itype) < sizeof(size_t) ? sizeof(itype)
                                               : sizeof(size_t))*8 - 1u;
    }

protected:
    constexpr unique_stream() = default;
};


/*
 * no stream (mcg)
 */

template <typename itype>
class no_stream {
protected:
    static constexpr bool is_mcg = true;

    // Is never called, but is provided for symmetry with specific_stream
    void set_stream(...)
    {
        abort();
    }

public:
    typedef itype state_type;

    static constexpr itype increment() {
        return 0;
    }

    static constexpr bool can_specify_stream = false;

    static constexpr size_t streams_pow2()
    {
        return 0u;
    }

protected:
    constexpr no_stream() = default;
};


/*
 * single stream/sequence (oneseq)
 */

template <typename itype>
class oneseq_stream : public default_increment<itype> {
protected:
    static constexpr bool is_mcg = false;

    // Is never called, but is provided for symmetry with specific_stream
    void set_stream(...)
    {
        abort();
    }

public:
    typedef itype state_type;

    static constexpr itype stream()
    {
         return default_increment<itype>::increment() >> 1;
    }

    static constexpr bool can_specify_stream = false;

    static constexpr size_t streams_pow2()
    {
        return 0u;
    }

protected:
    constexpr oneseq_stream() = default;
};


/*
 * specific stream
 */

template <typename itype>
class specific_stream {
protected:
    static constexpr bool is_mcg = false;

    itype inc_ = default_increment<itype>::increment();

public:
    typedef itype state_type;
    typedef itype stream_state;

    constexpr itype increment() const {
        return inc_;
    }

    itype stream()
    {
         return inc_ >> 1;
    }

    void set_stream(itype specific_seq)
    {
         inc_ = (specific_seq << 1) | 1;
    }

    static constexpr bool can_specify_stream = true;

    static constexpr size_t streams_pow2()
    {
        return (sizeof(itype)*8) - 1u;
    }

protected:
    specific_stream() = default;

    specific_stream(itype specific_seq)
        : inc_(itype(specific_seq << 1) | itype(1U))
    {
        // Nothing (else) to do.
    }
};


/*
 * This is where it all comes together.  This function joins together three
 * mixin classes which define
 *    - the LCG additive constant (the stream)
 *    - the LCG multiplier
 *    - the output function
 * in addition, we specify the type of the LCG state, and the result type,
 * and whether to use the pre-advance version of the state for the output
 * (increasing instruction-level parallelism) or the post-advance version
 * (reducing register pressure).
 *
 * Given the high level of parameterization, the code has to use some
 * template-metaprogramming tricks to handle some of the suble variations
 * involved.
 */

template <typename xtype, typename itype,
          typename output_mixin,
          bool output_previous = true,
          typename stream_mixin = oneseq_stream<itype>,
          typename multiplier_mixin = default_multiplier<itype> >
class engine : protected output_mixin,
               public stream_mixin,
               protected multiplier_mixin {
protected:
    itype state_;

    struct can_specify_stream_tag {};
    struct no_specifiable_stream_tag {};

    using stream_mixin::increment;
    using multiplier_mixin::multiplier;

public:
    typedef xtype result_type;
    typedef itype state_type;

    static constexpr size_t period_pow2()
    {
        return sizeof(state_type)*8 - 2*stream_mixin::is_mcg;
    }

    // It would be nice to use std::numeric_limits for these, but
    // we can't be sure that it'd be defined for the 128-bit types.

    static constexpr result_type min()
    {
        return result_type(0UL);
    }

    static constexpr result_type max()
    {
        return result_type(~result_type(0UL));
    }

protected:
    itype bump(itype state)
    {
        return state * multiplier() + increment();
    }

    itype base_generate()
    {
        return state_ = bump(state_);
    }

    itype base_generate0()
    {
        itype old_state = state_;
        state_ = bump(state_);
        return old_state;
    }

public:
    result_type operator()()
    {
        if (output_previous)
            return this->output(base_generate0());
        else
            return this->output(base_generate());
    }

    result_type operator()(result_type upper_bound)
    {
        return bounded_rand(*this, upper_bound);
    }

protected:
    static itype advance(itype state, itype delta,
                         itype cur_mult, itype cur_plus);

    static itype distance(itype cur_state, itype newstate, itype cur_mult,
                          itype cur_plus, itype mask = ~itype(0U));

    itype distance(itype newstate, itype mask = itype(~itype(0U))) const
    {
        return distance(state_, newstate, multiplier(), increment(), mask);
    }

public:
    void advance(itype delta)
    {
        state_ = advance(state_, delta, this->multiplier(), this->increment());
    }

    void backstep(itype delta)
    {
        advance(-delta);
    }

    void discard(itype delta)
    {
        advance(delta);
    }

    bool wrapped()
    {
        if (stream_mixin::is_mcg) {
            // For MCGs, the low order two bits never change. In this
            // implementation, we keep them fixed at 3 to make this test
            // easier.
            return state_ == 3;
        } else {
            return state_ == 0;
        }
    }

    engine(itype state = itype(0xcafef00dd15ea5e5ULL))
        : state_(this->is_mcg ? state|state_type(3U)
                              : bump(state + this->increment()))
    {
        // Nothing else to do.
    }

    // This function may or may not exist.  It thus has to be a template
    // to use SFINAE; users don't have to worry about its template-ness.

    template <typename sm = stream_mixin>
    engine(itype state, typename sm::stream_state stream_seed)
        : stream_mixin(stream_seed),
          state_(this->is_mcg ? state|state_type(3U)
                              : bump(state + this->increment()))
    {
        // Nothing else to do.
    }

    template<typename SeedSeq>
    engine(SeedSeq&& seedSeq, typename std::enable_if<
                  !stream_mixin::can_specify_stream
               && !std::is_convertible<SeedSeq, itype>::value
               && !std::is_convertible<SeedSeq, engine>::value,
               no_specifiable_stream_tag>::type = {})
        : engine(generate_one<itype>(std::forward<SeedSeq>(seedSeq)))
    {
        // Nothing else to do.
    }

    template<typename SeedSeq>
    engine(SeedSeq&& seedSeq, typename std::enable_if<
                   stream_mixin::can_specify_stream
               && !std::is_convertible<SeedSeq, itype>::value
               && !std::is_convertible<SeedSeq, engine>::value,
        can_specify_stream_tag>::type = {})
        : engine(generate_one<itype,1,2>(seedSeq),
                 generate_one<itype,0,2>(seedSeq))
    {
        // Nothing else to do.
    }


    template<typename... Args>
    void seed(Args&&... args)
    {
        new (this) engine(std::forward<Args>(args)...);
    }

    template <typename xtype1, typename itype1,
              typename output_mixin1, bool output_previous1,
              typename stream_mixin_lhs, typename multiplier_mixin_lhs,
              typename stream_mixin_rhs, typename multiplier_mixin_rhs>
    friend bool operator==(const engine<xtype1,itype1,
                                     output_mixin1,output_previous1,
                                     stream_mixin_lhs, multiplier_mixin_lhs>&,
                           const engine<xtype1,itype1,
                                     output_mixin1,output_previous1,
                                     stream_mixin_rhs, multiplier_mixin_rhs>&);

    template <typename xtype1, typename itype1,
              typename output_mixin1, bool output_previous1,
              typename stream_mixin_lhs, typename multiplier_mixin_lhs,
              typename stream_mixin_rhs, typename multiplier_mixin_rhs>
    friend itype1 operator-(const engine<xtype1,itype1,
                                     output_mixin1,output_previous1,
                                     stream_mixin_lhs, multiplier_mixin_lhs>&,
                            const engine<xtype1,itype1,
                                     output_mixin1,output_previous1,
                                     stream_mixin_rhs, multiplier_mixin_rhs>&);

    template <typename CharT, typename Traits,
              typename xtype1, typename itype1,
              typename output_mixin1, bool output_previous1,
              typename stream_mixin1, typename multiplier_mixin1>
    friend std::basic_ostream<CharT,Traits>&
    operator<<(std::basic_ostream<CharT,Traits>& out,
               const engine<xtype1,itype1,
                              output_mixin1,output_previous1,
                              stream_mixin1, multiplier_mixin1>&);

    template <typename CharT, typename Traits,
              typename xtype1, typename itype1,
              typename output_mixin1, bool output_previous1,
              typename stream_mixin1, typename multiplier_mixin1>
    friend std::basic_istream<CharT,Traits>&
    operator>>(std::basic_istream<CharT,Traits>& in,
               engine<xtype1, itype1,
                        output_mixin1, output_previous1,
                        stream_mixin1, multiplier_mixin1>& rng);
};

template <typename CharT, typename Traits,
          typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin, typename multiplier_mixin>
std::basic_ostream<CharT,Traits>&
operator<<(std::basic_ostream<CharT,Traits>& out,
           const engine<xtype,itype,
                          output_mixin,output_previous,
                          stream_mixin, multiplier_mixin>& rng)
{
    using pcg_extras::operator<<;

    auto orig_flags = out.flags(std::ios_base::dec | std::ios_base::left);
    auto space = out.widen(' ');
    auto orig_fill = out.fill();

    out << rng.multiplier() << space
        << rng.increment() << space
        << rng.state_;

    out.flags(orig_flags);
    out.fill(orig_fill);
    return out;
}


template <typename CharT, typename Traits,
          typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin, typename multiplier_mixin>
std::basic_istream<CharT,Traits>&
operator>>(std::basic_istream<CharT,Traits>& in,
           engine<xtype,itype,
                    output_mixin,output_previous,
                    stream_mixin, multiplier_mixin>& rng)
{
    using pcg_extras::operator>>;

    auto orig_flags = in.flags(std::ios_base::dec | std::ios_base::skipws);

    itype multiplier, increment, state;
    in >> multiplier >> increment >> state;

    if (!in.fail()) {
        bool good = true;
        if (multiplier != rng.multiplier()) {
           good = false;
        } else if (rng.can_specify_stream) {
           rng.set_stream(increment >> 1);
        } else if (increment != rng.increment()) {
           good = false;
        }
        if (good) {
            rng.state_ = state;
        } else {
            in.clear(std::ios::failbit);
        }
    }

    in.flags(orig_flags);
    return in;
}


template <typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin, typename multiplier_mixin>
itype engine<xtype,itype,output_mixin,output_previous,stream_mixin,
             multiplier_mixin>::advance(
    itype state, itype delta, itype cur_mult, itype cur_plus)
{
    // The method used here is based on Brown, "Random Number Generation
    // with Arbitrary Stride,", Transactions of the American Nuclear
    // Society (Nov. 1994).  The algorithm is very similar to fast
    // exponentiation.
    //
    // Even though delta is an unsigned integer, we can pass a
    // signed integer to go backwards, it just goes "the long way round".

    constexpr itype ZERO = 0u;  // itype may be a non-trivial types, so
    constexpr itype ONE  = 1u;  // we define some ugly constants.
    itype acc_mult = 1;
    itype acc_plus = 0;
    while (delta > ZERO) {
       if (delta & ONE) {
          acc_mult *= cur_mult;
          acc_plus = acc_plus*cur_mult + cur_plus;
       }
       cur_plus = (cur_mult+ONE)*cur_plus;
       cur_mult *= cur_mult;
       delta >>= 1;
    }
    return acc_mult * state + acc_plus;
}

template <typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin, typename multiplier_mixin>
itype engine<xtype,itype,output_mixin,output_previous,stream_mixin,
               multiplier_mixin>::distance(
    itype cur_state, itype newstate, itype cur_mult, itype cur_plus, itype mask)
{
    constexpr itype ONE  = 1u;  // itype could be weird, so use constant
    bool is_mcg = cur_plus == itype(0);
    itype the_bit = is_mcg ? itype(4u) : itype(1u);
    itype distance = 0u;
    while ((cur_state & mask) != (newstate & mask)) {
       if ((cur_state & the_bit) != (newstate & the_bit)) {
           cur_state = cur_state * cur_mult + cur_plus;
           distance |= the_bit;
       }
       assert((cur_state & the_bit) == (newstate & the_bit));
       the_bit <<= 1;
       cur_plus = (cur_mult+ONE)*cur_plus;
       cur_mult *= cur_mult;
    }
    return is_mcg ? distance >> 2 : distance;
}

template <typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin_lhs, typename multiplier_mixin_lhs,
          typename stream_mixin_rhs, typename multiplier_mixin_rhs>
itype operator-(const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_lhs, multiplier_mixin_lhs>& lhs,
               const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_rhs, multiplier_mixin_rhs>& rhs)
{
    static_assert(
        std::is_same<stream_mixin_lhs, stream_mixin_rhs>::value &&
            std::is_same<multiplier_mixin_lhs, multiplier_mixin_rhs>::value,
        "Incomparable generators");
    if (lhs.increment() == rhs.increment()) {
       return rhs.distance(lhs.state_);
    } else  {
       constexpr itype ONE = 1u;
       itype lhs_diff = lhs.increment() + (lhs.multiplier()-ONE) * lhs.state_;
       itype rhs_diff = rhs.increment() + (rhs.multiplier()-ONE) * rhs.state_;
       if ((lhs_diff & itype(3u)) != (rhs_diff & itype(3u))) {
           rhs_diff = -rhs_diff;
       }
       return rhs.distance(rhs_diff, lhs_diff, rhs.multiplier(), itype(0u));
    }
}


template <typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin_lhs, typename multiplier_mixin_lhs,
          typename stream_mixin_rhs, typename multiplier_mixin_rhs>
bool operator==(const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_lhs, multiplier_mixin_lhs>& lhs,
                const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_rhs, multiplier_mixin_rhs>& rhs)
{
    return    (lhs.multiplier() == rhs.multiplier())
           && (lhs.increment()  == rhs.increment())
           && (lhs.state_       == rhs.state_);
}

template <typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin_lhs, typename multiplier_mixin_lhs,
          typename stream_mixin_rhs, typename multiplier_mixin_rhs>
inline bool operator!=(const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_lhs, multiplier_mixin_lhs>& lhs,
                       const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_rhs, multiplier_mixin_rhs>& rhs)
{
    return !operator==(lhs,rhs);
}


template <typename xtype, typename itype,
         template<typename XT,typename IT> class output_mixin,
         bool output_previous = (sizeof(itype) <= 8),
         template<typename IT> class multiplier_mixin = default_multiplier>
using oneseq_base  = engine<xtype, itype,
                        output_mixin<xtype, itype>, output_previous,
                        oneseq_stream<itype>,
                        multiplier_mixin<itype> >;

template <typename xtype, typename itype,
         template<typename XT,typename IT> class output_mixin,
         bool output_previous = (sizeof(itype) <= 8),
         template<typename IT> class multiplier_mixin = default_multiplier>
using unique_base = engine<xtype, itype,
                         output_mixin<xtype, itype>, output_previous,
                         unique_stream<itype>,
                         multiplier_mixin<itype> >;

template <typename xtype, typename itype,
         template<typename XT,typename IT> class output_mixin,
         bool output_previous = (sizeof(itype) <= 8),
         template<typename IT> class multiplier_mixin = default_multiplier>
using setseq_base = engine<xtype, itype,
                         output_mixin<xtype, itype>, output_previous,
                         specific_stream<itype>,
                         multiplier_mixin<itype> >;

template <typename xtype, typename itype,
         template<typename XT,typename IT> class output_mixin,
         bool output_previous = (sizeof(itype) <= 8),
         template<typename IT> class multiplier_mixin = default_multiplier>
using mcg_base = engine<xtype, itype,
                      output_mixin<xtype, itype>, output_previous,
                      no_stream<itype>,
                      multiplier_mixin<itype> >;

/*
 * OUTPUT FUNCTIONS.
 *
 * These are the core of the PCG generation scheme.  They specify how to
 * turn the base LCG's internal state into the output value of the final
 * generator.
 *
 * They're implemented as mixin classes.
 *
 * All of the classes have code that is written to allow it to be applied
 * at *arbitrary* bit sizes, although in practice they'll only be used at
 * standard sizes supported by C++.
 */

/*
 * XSH RS -- high xorshift, followed by a random shift
 *
 * Fast.  A good performer.
 */

template <typename xtype, typename itype>
struct xsh_rs_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t bits        = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t xtypebits   = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t sparebits   = bits - xtypebits;
        constexpr bitcount_t opbits =
                              sparebits-5 >= 64 ? 5
                            : sparebits-4 >= 32 ? 4
                            : sparebits-3 >= 16 ? 3
                            : sparebits-2 >= 4  ? 2
                            : sparebits-1 >= 1  ? 1
                            :                     0;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        constexpr bitcount_t maxrandshift  = mask;
        constexpr bitcount_t topspare     = opbits;
        constexpr bitcount_t bottomspare = sparebits - topspare;
        constexpr bitcount_t xshift     = topspare + (xtypebits+maxrandshift)/2;
        bitcount_t rshift =
            opbits ? bitcount_t(internal >> (bits - opbits)) & mask : 0;
        internal ^= internal >> xshift;
        xtype result = xtype(internal >> (bottomspare - maxrandshift + rshift));
        return result;
    }
};

/*
 * XSH RR -- high xorshift, followed by a random rotate
 *
 * Fast.  A good performer.  Slightly better statistically than XSH RS.
 */

template <typename xtype, typename itype>
struct xsh_rr_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t bits        = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t xtypebits   = bitcount_t(sizeof(xtype)*8);
        constexpr bitcount_t sparebits   = bits - xtypebits;
        constexpr bitcount_t wantedopbits =
                              xtypebits >= 128 ? 7
                            : xtypebits >=  64 ? 6
                            : xtypebits >=  32 ? 5
                            : xtypebits >=  16 ? 4
                            :                    3;
        constexpr bitcount_t opbits =
                              sparebits >= wantedopbits ? wantedopbits
                                                        : sparebits;
        constexpr bitcount_t amplifier = wantedopbits - opbits;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        constexpr bitcount_t topspare    = opbits;
        constexpr bitcount_t bottomspare = sparebits - topspare;
        constexpr bitcount_t xshift      = (topspare + xtypebits)/2;
        bitcount_t rot = opbits ? bitcount_t(internal >> (bits - opbits)) & mask
                                : 0;
        bitcount_t amprot = (rot << amplifier) & mask;
        internal ^= internal >> xshift;
        xtype result = xtype(internal >> bottomspare);
        result = rotr(result, amprot);
        return result;
    }
};

/*
 * RXS -- random xorshift
 */

template <typename xtype, typename itype>
struct rxs_mixin {
static xtype output_rxs(itype internal)
    {
        constexpr bitcount_t bits        = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t xtypebits   = bitcount_t(sizeof(xtype)*8);
        constexpr bitcount_t shift       = bits - xtypebits;
        constexpr bitcount_t extrashift  = (xtypebits - shift)/2;
        bitcount_t rshift = shift > 64+8 ? (internal >> (bits - 6)) & 63
                       : shift > 32+4 ? (internal >> (bits - 5)) & 31
                       : shift > 16+2 ? (internal >> (bits - 4)) & 15
                       : shift >  8+1 ? (internal >> (bits - 3)) & 7
                       : shift >  4+1 ? (internal >> (bits - 2)) & 3
                       : shift >  2+1 ? (internal >> (bits - 1)) & 1
                       :              0;
        internal ^= internal >> (shift + extrashift - rshift);
        xtype result = internal >> rshift;
        return result;
    }
};

/*
 * RXS M XS -- random xorshift, mcg multiply, fixed xorshift
 *
 * The most statistically powerful generator, but all those steps
 * make it slower than some of the others.  We give it the rottenest jobs.
 *
 * Because it's usually used in contexts where the state type and the
 * result type are the same, it is a permutation and is thus invertable.
 * We thus provide a function to invert it.  This function is used to
 * for the "inside out" generator used by the extended generator.
 */

/* Defined type-based concepts for the multiplication step.  They're actually
 * all derived by truncating the 128-bit, which was computed to be a good
 * "universal" constant.
 */

template <typename T>
struct mcg_multiplier {
    // Not defined for an arbitrary type
};

template <typename T>
struct mcg_unmultiplier {
    // Not defined for an arbitrary type
};

PCG_DEFINE_CONSTANT(uint8_t,  mcg, multiplier,   217U)
PCG_DEFINE_CONSTANT(uint8_t,  mcg, unmultiplier, 105U)

PCG_DEFINE_CONSTANT(uint16_t, mcg, multiplier,   62169U)
PCG_DEFINE_CONSTANT(uint16_t, mcg, unmultiplier, 28009U)

PCG_DEFINE_CONSTANT(uint32_t, mcg, multiplier,   277803737U)
PCG_DEFINE_CONSTANT(uint32_t, mcg, unmultiplier, 2897767785U)

PCG_DEFINE_CONSTANT(uint64_t, mcg, multiplier,   12605985483714917081ULL)
PCG_DEFINE_CONSTANT(uint64_t, mcg, unmultiplier, 15009553638781119849ULL)

PCG_DEFINE_CONSTANT(pcg128_t, mcg, multiplier,
        PCG_128BIT_CONSTANT(17766728186571221404ULL, 12605985483714917081ULL))
PCG_DEFINE_CONSTANT(pcg128_t, mcg, unmultiplier,
        PCG_128BIT_CONSTANT(14422606686972528997ULL, 15009553638781119849ULL))


template <typename xtype, typename itype>
struct rxs_m_xs_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t opbits = xtypebits >= 128 ? 6
                                 : xtypebits >=  64 ? 5
                                 : xtypebits >=  32 ? 4
                                 : xtypebits >=  16 ? 3
                                 :                    2;
        constexpr bitcount_t shift = bits - xtypebits;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        bitcount_t rshift =
            opbits ? bitcount_t(internal >> (bits - opbits)) & mask : 0;
        internal ^= internal >> (opbits + rshift);
        internal *= mcg_multiplier<itype>::multiplier();
        xtype result = internal >> shift;
        result ^= result >> ((2U*xtypebits+2U)/3U);
        return result;
    }

    static itype unoutput(itype internal)
    {
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t opbits = bits >= 128 ? 6
                                 : bits >=  64 ? 5
                                 : bits >=  32 ? 4
                                 : bits >=  16 ? 3
                                 :               2;
        constexpr bitcount_t mask = (1 << opbits) - 1;

        internal = unxorshift(internal, bits, (2U*bits+2U)/3U);

        internal *= mcg_unmultiplier<itype>::unmultiplier();

        bitcount_t rshift = opbits ? (internal >> (bits - opbits)) & mask : 0;
        internal = unxorshift(internal, bits, opbits + rshift);

        return internal;
    }
};


/*
 * RXS M -- random xorshift, mcg multiply
 */

template <typename xtype, typename itype>
struct rxs_m_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t opbits = xtypebits >= 128 ? 6
                                 : xtypebits >=  64 ? 5
                                 : xtypebits >=  32 ? 4
                                 : xtypebits >=  16 ? 3
                                 :                    2;
        constexpr bitcount_t shift = bits - xtypebits;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        bitcount_t rshift = opbits ? (internal >> (bits - opbits)) & mask : 0;
        internal ^= internal >> (opbits + rshift);
        internal *= mcg_multiplier<itype>::multiplier();
        xtype result = internal >> shift;
        return result;
    }
};


/*
 * DXSM -- double xorshift multiply
 *
 * This is a new, more powerful output permutation (added in 2019).  It's
 * a more comprehensive scrambling than RXS M, but runs faster on 128-bit
 * types.  Although primarily intended for use at large sizes, also works
 * at smaller sizes as well.
 *
 * This permutation is similar to xorshift multiply hash functions, except
 * that one of the multipliers is the LCG multiplier (to avoid needing to
 * have a second constant) and the other is based on the low-order bits.
 * This latter aspect means that the scrambling applied to the high bits
 * depends on the low bits, and makes it (to my eye) impractical to back
 * out the permutation without having the low-order bits.
 */

template <typename xtype, typename itype>
struct dxsm_mixin {
    inline xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t itypebits = bitcount_t(sizeof(itype) * 8);
        static_assert(xtypebits <= itypebits/2,
                      "Output type must be half the size of the state type.");
        
        xtype hi = xtype(internal >> (itypebits - xtypebits));
        xtype lo = xtype(internal);

        lo |= 1;
        hi ^= hi >> (xtypebits/2);
	hi *= xtype(cheap_multiplier<itype>::multiplier());
	hi ^= hi >> (3*(xtypebits/4));
	hi *= lo;
	return hi;
    }
};


/*
 * XSL RR -- fixed xorshift (to low bits), random rotate
 *
 * Useful for 128-bit types that are split across two CPU registers.
 */

template <typename xtype, typename itype>
struct xsl_rr_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t sparebits = bits - xtypebits;
        constexpr bitcount_t wantedopbits = xtypebits >= 128 ? 7
                                       : xtypebits >=  64 ? 6
                                       : xtypebits >=  32 ? 5
                                       : xtypebits >=  16 ? 4
                                       :                    3;
        constexpr bitcount_t opbits = sparebits >= wantedopbits ? wantedopbits
                                                             : sparebits;
        constexpr bitcount_t amplifier = wantedopbits - opbits;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        constexpr bitcount_t topspare = sparebits;
        constexpr bitcount_t bottomspare = sparebits - topspare;
        constexpr bitcount_t xshift = (topspare + xtypebits) / 2;

        bitcount_t rot =
            opbits ? bitcount_t(internal >> (bits - opbits)) & mask : 0;
        bitcount_t amprot = (rot << amplifier) & mask;
        internal ^= internal >> xshift;
        xtype result = xtype(internal >> bottomspare);
        result = rotr(result, amprot);
        return result;
    }
};


/*
 * XSL RR RR -- fixed xorshift (to low bits), random rotate (both parts)
 *
 * Useful for 128-bit types that are split across two CPU registers.
 * If you really want an invertable 128-bit RNG, I guess this is the one.
 */

template <typename T> struct halfsize_trait {};
template <> struct halfsize_trait<pcg128_t>  { typedef uint64_t type; };
template <> struct halfsize_trait<uint64_t>  { typedef uint32_t type; };
template <> struct halfsize_trait<uint32_t>  { typedef uint16_t type; };
template <> struct halfsize_trait<uint16_t>  { typedef uint8_t type;  };

template <typename xtype, typename itype>
struct xsl_rr_rr_mixin {
    typedef typename halfsize_trait<itype>::type htype;

    static itype output(itype internal)
    {
        constexpr bitcount_t htypebits = bitcount_t(sizeof(htype) * 8);
        constexpr bitcount_t bits      = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t sparebits = bits - htypebits;
        constexpr bitcount_t wantedopbits = htypebits >= 128 ? 7
                                       : htypebits >=  64 ? 6
                                       : htypebits >=  32 ? 5
                                       : htypebits >=  16 ? 4
                                       :                    3;
        constexpr bitcount_t opbits = sparebits >= wantedopbits ? wantedopbits
                                                                : sparebits;
        constexpr bitcount_t amplifier = wantedopbits - opbits;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        constexpr bitcount_t topspare = sparebits;
        constexpr bitcount_t xshift = (topspare + htypebits) / 2;

        bitcount_t rot =
            opbits ? bitcount_t(internal >> (bits - opbits)) & mask : 0;
        bitcount_t amprot = (rot << amplifier) & mask;
        internal ^= internal >> xshift;
        htype lowbits = htype(internal);
        lowbits = rotr(lowbits, amprot);
        htype highbits = htype(internal >> topspare);
        bitcount_t rot2 = lowbits & mask;
        bitcount_t amprot2 = (rot2 << amplifier) & mask;
        highbits = rotr(highbits, amprot2);
        return (itype(highbits) << topspare) ^ itype(lowbits);
    }
};


/*
 * XSH -- fixed xorshift (to high bits)
 *
 * You shouldn't use this at 64-bits or less.
 */

template <typename xtype, typename itype>
struct xsh_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t sparebits = bits - xtypebits;
        constexpr bitcount_t topspare = 0;
        constexpr bitcount_t bottomspare = sparebits - topspare;
        constexpr bitcount_t xshift = (topspare + xtypebits) / 2;

        internal ^= internal >> xshift;
        xtype result = internal >> bottomspare;
        return result;
    }
};

/*
 * XSL -- fixed xorshift (to low bits)
 *
 * You shouldn't use this at 64-bits or less.
 */

template <typename xtype, typename itype>
struct xsl_mixin {
    inline xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t sparebits = bits - xtypebits;
        constexpr bitcount_t topspare = sparebits;
        constexpr bitcount_t bottomspare = sparebits - topspare;
        constexpr bitcount_t xshift = (topspare + xtypebits) / 2;

        internal ^= internal >> xshift;
        xtype result = internal >> bottomspare;
        return result;
    }
};


/* ---- End of Output Functions ---- */


template <typename baseclass>
struct inside_out : private baseclass {
    inside_out() = delete;

    typedef typename baseclass::result_type result_type;
    typedef typename baseclass::state_type  state_type;
    static_assert(sizeof(result_type) == sizeof(state_type),
                  "Require a RNG whose output function is a permutation");

    static bool external_step(result_type& randval, size_t i)
    {
        state_type state = baseclass::unoutput(randval);
        state = state * baseclass::multiplier() + baseclass::increment()
                + state_type(i*2);
        result_type result = baseclass::output(state);
        randval = result;
        state_type zero =
            baseclass::is_mcg ? state & state_type(3U) : state_type(0U);
        return result == zero;
    }

    static bool external_advance(result_type& randval, size_t i,
                                 result_type delta, bool forwards = true)
    {
        state_type state = baseclass::unoutput(randval);
        state_type mult  = baseclass::multiplier();
        state_type inc   = baseclass::increment() + state_type(i*2);
        state_type zero =
            baseclass::is_mcg ? state & state_type(3U) : state_type(0U);
        state_type dist_to_zero = baseclass::distance(state, zero, mult, inc);
        bool crosses_zero =
            forwards ? dist_to_zero <= delta
                     : (-dist_to_zero) <= delta;
        if (!forwards)
            delta = -delta;
        state = baseclass::advance(state, delta, mult, inc);
        randval = baseclass::output(state);
        return crosses_zero;
    }
};


template <bitcount_t table_pow2, bitcount_t advance_pow2, typename baseclass, typename extvalclass, bool kdd = true>
class extended : public baseclass {
public:
    typedef typename baseclass::state_type  state_type;
    typedef typename baseclass::result_type result_type;
    typedef inside_out<extvalclass> insideout;

private:
    static constexpr bitcount_t rtypebits = sizeof(result_type)*8;
    static constexpr bitcount_t stypebits = sizeof(state_type)*8;

    static constexpr bitcount_t tick_limit_pow2 = 64U;

    static constexpr size_t table_size  = 1UL << table_pow2;
    static constexpr size_t table_shift = stypebits - table_pow2;
    static constexpr state_type table_mask =
        (state_type(1U) << table_pow2) - state_type(1U);

    static constexpr bool   may_tick  =
        (advance_pow2 < stypebits) && (advance_pow2 < tick_limit_pow2);
    static constexpr size_t tick_shift = stypebits - advance_pow2;
    static constexpr state_type tick_mask  =
        may_tick ? state_type(
                       (uint64_t(1) << (advance_pow2*may_tick)) - 1)
                                        // ^-- stupidity to appease GCC warnings
                 : ~state_type(0U);

    static constexpr bool may_tock = stypebits < tick_limit_pow2;

    result_type data_[table_size];

    PCG_NOINLINE void advance_table();

    PCG_NOINLINE void advance_table(state_type delta, bool isForwards = true);

    result_type& get_extended_value()
    {
        state_type state = this->state_;
        if (kdd && baseclass::is_mcg) {
            // The low order bits of an MCG are constant, so drop them.
            state >>= 2;
        }
        size_t index       = kdd ? state &  table_mask
                                 : state >> table_shift;

        if (may_tick) {
            bool tick = kdd ? (state & tick_mask) == state_type(0u)
                            : (state >> tick_shift) == state_type(0u);
            if (tick)
                    advance_table();
        }
        if (may_tock) {
            bool tock = state == state_type(0u);
            if (tock)
                advance_table();
        }
        return data_[index];
    }

public:
    static constexpr size_t period_pow2()
    {
        return baseclass::period_pow2() + table_size*extvalclass::period_pow2();
    }

    PCG_ALWAYS_INLINE result_type operator()()
    {
        result_type rhs = get_extended_value();
        result_type lhs = this->baseclass::operator()();
        return lhs ^ rhs;
    }

    result_type operator()(result_type upper_bound)
    {
        return bounded_rand(*this, upper_bound);
    }

    void set(result_type wanted)
    {
        result_type& rhs = get_extended_value();
        result_type lhs = this->baseclass::operator()();
        rhs = lhs ^ wanted;
    }

    void advance(state_type distance, bool forwards = true);

    void backstep(state_type distance)
    {
        advance(distance, false);
    }

    extended(const result_type* data)
        : baseclass()
    {
        datainit(data);
    }

    extended(const result_type* data, state_type seed)
        : baseclass(seed)
    {
        datainit(data);
    }

    // This function may or may not exist.  It thus has to be a template
    // to use SFINAE; users don't have to worry about its template-ness.

    template <typename bc = baseclass>
    extended(const result_type* data, state_type seed,
            typename bc::stream_state stream_seed)
        : baseclass(seed, stream_seed)
    {
        datainit(data);
    }

    extended()
        : baseclass()
    {
        selfinit();
    }

    extended(state_type seed)
        : baseclass(seed)
    {
        selfinit();
    }

    // This function may or may not exist.  It thus has to be a template
    // to use SFINAE; users don't have to worry about its template-ness.

    template <typename bc = baseclass>
    extended(state_type seed, typename bc::stream_state stream_seed)
        : baseclass(seed, stream_seed)
    {
        selfinit();
    }

private:
    void selfinit();
    void datainit(const result_type* data);

public:

    template<typename SeedSeq, typename = typename std::enable_if<
           !std::is_convertible<SeedSeq, result_type>::value
        && !std::is_convertible<SeedSeq, extended>::value>::type>
    extended(SeedSeq&& seedSeq)
        : baseclass(seedSeq)
    {
        generate_to<table_size>(seedSeq, data_);
    }

    template<typename... Args>
    void seed(Args&&... args)
    {
        new (this) extended(std::forward<Args>(args)...);
    }

    template <bitcount_t table_pow2_, bitcount_t advance_pow2_,
              typename baseclass_, typename extvalclass_, bool kdd_>
    friend bool operator==(const extended<table_pow2_, advance_pow2_,
                                              baseclass_, extvalclass_, kdd_>&,
                           const extended<table_pow2_, advance_pow2_,
                                              baseclass_, extvalclass_, kdd_>&);

    template <typename CharT, typename Traits,
              bitcount_t table_pow2_, bitcount_t advance_pow2_,
              typename baseclass_, typename extvalclass_, bool kdd_>
    friend std::basic_ostream<CharT,Traits>&
    operator<<(std::basic_ostream<CharT,Traits>& out,
               const extended<table_pow2_, advance_pow2_,
                              baseclass_, extvalclass_, kdd_>&);

    template <typename CharT, typename Traits,
              bitcount_t table_pow2_, bitcount_t advance_pow2_,
              typename baseclass_, typename extvalclass_, bool kdd_>
    friend std::basic_istream<CharT,Traits>&
    operator>>(std::basic_istream<CharT,Traits>& in,
               extended<table_pow2_, advance_pow2_,
                        baseclass_, extvalclass_, kdd_>&);

};


template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
void extended<table_pow2,advance_pow2,baseclass,extvalclass,kdd>::datainit(
         const result_type* data)
{
    for (size_t i = 0; i < table_size; ++i)
        data_[i] = data[i];
}

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
void extended<table_pow2,advance_pow2,baseclass,extvalclass,kdd>::selfinit()
{
    // We need to fill the extended table with something, and we have
    // very little provided data, so we use the base generator to
    // produce values.  Although not ideal (use a seed sequence, folks!),
    // unexpected correlations are mitigated by
    //      - using XOR differences rather than the number directly
    //      - the way the table is accessed, its values *won't* be accessed
    //        in the same order the were written.
    //      - any strange correlations would only be apparent if we
    //        were to backstep the generator so that the base generator
    //        was generating the same values again
    result_type lhs = baseclass::operator()();
    result_type rhs = baseclass::operator()();
    result_type xdiff = lhs - rhs;
    for (size_t i = 0; i < table_size; ++i) {
        data_[i] = baseclass::operator()() ^ xdiff;
    }
}

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
bool operator==(const extended<table_pow2, advance_pow2,
                               baseclass, extvalclass, kdd>& lhs,
                const extended<table_pow2, advance_pow2,
                               baseclass, extvalclass, kdd>& rhs)
{
    auto& base_lhs = static_cast<const baseclass&>(lhs);
    auto& base_rhs = static_cast<const baseclass&>(rhs);
    return base_lhs == base_rhs
        && std::equal(
               std::begin(lhs.data_), std::end(lhs.data_),
               std::begin(rhs.data_)
           );
}

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
inline bool operator!=(const extended<table_pow2, advance_pow2,
                                      baseclass, extvalclass, kdd>& lhs,
                       const extended<table_pow2, advance_pow2,
                                      baseclass, extvalclass, kdd>& rhs)
{
    return !operator==(lhs, rhs);
}

template <typename CharT, typename Traits,
          bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
std::basic_ostream<CharT,Traits>&
operator<<(std::basic_ostream<CharT,Traits>& out,
           const extended<table_pow2, advance_pow2,
                          baseclass, extvalclass, kdd>& rng)
{
    auto orig_flags = out.flags(std::ios_base::dec | std::ios_base::left);
    auto space = out.widen(' ');
    auto orig_fill = out.fill();

    out << rng.multiplier() << space
        << rng.increment() << space
        << rng.state_;

    for (const auto& datum : rng.data_)
        out << space << datum;

    out.flags(orig_flags);
    out.fill(orig_fill);
    return out;
}

template <typename CharT, typename Traits,
          bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
std::basic_istream<CharT,Traits>&
operator>>(std::basic_istream<CharT,Traits>& in,
           extended<table_pow2, advance_pow2,
                    baseclass, extvalclass, kdd>& rng)
{
    extended<table_pow2, advance_pow2, baseclass, extvalclass> new_rng;
    auto& base_rng = static_cast<baseclass&>(new_rng);
    in >> base_rng;

    if (in.fail())
        return in;

    auto orig_flags = in.flags(std::ios_base::dec | std::ios_base::skipws);

    for (auto& datum : new_rng.data_) {
        in >> datum;
        if (in.fail())
            goto bail;
    }

    rng = new_rng;

bail:
    in.flags(orig_flags);
    return in;
}



template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
void
extended<table_pow2,advance_pow2,baseclass,extvalclass,kdd>::advance_table()
{
    bool carry = false;
    for (size_t i = 0; i < table_size; ++i) {
        if (carry) {
            carry = insideout::external_step(data_[i],i+1);
        }
        bool carry2 = insideout::external_step(data_[i],i+1);
        carry = carry || carry2;
    }
}

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
void
extended<table_pow2,advance_pow2,baseclass,extvalclass,kdd>::advance_table(
        state_type delta, bool isForwards)
{
    typedef typename baseclass::state_type   base_state_t;
    typedef typename extvalclass::state_type ext_state_t;
    constexpr bitcount_t basebits = sizeof(base_state_t)*8;
    constexpr bitcount_t extbits  = sizeof(ext_state_t)*8;
    static_assert(basebits <= extbits || advance_pow2 > 0,
                  "Current implementation might overflow its carry");

    base_state_t carry = 0;
    for (size_t i = 0; i < table_size; ++i) {
        base_state_t total_delta = carry + delta;
        ext_state_t  trunc_delta = ext_state_t(total_delta);
        if (basebits > extbits) {
            carry = total_delta >> extbits;
        } else {
            carry = 0;
        }
        carry +=
            insideout::external_advance(data_[i],i+1, trunc_delta, isForwards);
    }
}

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
void extended<table_pow2,advance_pow2,baseclass,extvalclass,kdd>::advance(
    state_type distance, bool forwards)
{
    static_assert(kdd,
        "Efficient advance is too hard for non-kdd extension. "
        "For a weak advance, cast to base class");
    state_type zero =
        baseclass::is_mcg ? this->state_ & state_type(3U) : state_type(0U);
    if (may_tick) {
        state_type ticks = distance >> (advance_pow2*may_tick);
                                        // ^-- stupidity to appease GCC
                                        // warnings
        state_type adv_mask =
            baseclass::is_mcg ? tick_mask << 2 : tick_mask;
        state_type next_advance_distance = this->distance(zero, adv_mask);
        if (!forwards)
            next_advance_distance = (-next_advance_distance) & tick_mask;
        if (next_advance_distance < (distance & tick_mask)) {
            ++ticks;
        }
        if (ticks)
            advance_table(ticks, forwards);
    }
    if (forwards) {
        if (may_tock && this->distance(zero) <= distance)
            advance_table();
        baseclass::advance(distance);
    } else {
        if (may_tock && -(this->distance(zero)) <= distance)
            advance_table(state_type(1U), false);
        baseclass::advance(-distance);
    }
}

} // namespace pcg_detail

namespace pcg_engines {

using namespace pcg_detail;

/* Predefined types for XSH RS */

typedef oneseq_base<uint8_t,  uint16_t, xsh_rs_mixin>  oneseq_xsh_rs_16_8;
typedef oneseq_base<uint16_t, uint32_t, xsh_rs_mixin>  oneseq_xsh_rs_32_16;
typedef oneseq_base<uint32_t, uint64_t, xsh_rs_mixin>  oneseq_xsh_rs_64_32;
typedef oneseq_base<uint64_t, pcg128_t, xsh_rs_mixin>  oneseq_xsh_rs_128_64;
typedef oneseq_base<uint64_t, pcg128_t, xsh_rs_mixin, true, cheap_multiplier>
                                                       cm_oneseq_xsh_rs_128_64;

typedef unique_base<uint8_t,  uint16_t, xsh_rs_mixin>  unique_xsh_rs_16_8;
typedef unique_base<uint16_t, uint32_t, xsh_rs_mixin>  unique_xsh_rs_32_16;
typedef unique_base<uint32_t, uint64_t, xsh_rs_mixin>  unique_xsh_rs_64_32;
typedef unique_base<uint64_t, pcg128_t, xsh_rs_mixin>  unique_xsh_rs_128_64;
typedef unique_base<uint64_t, pcg128_t, xsh_rs_mixin, true, cheap_multiplier>
                                                       cm_unique_xsh_rs_128_64;

typedef setseq_base<uint8_t,  uint16_t, xsh_rs_mixin>  setseq_xsh_rs_16_8;
typedef setseq_base<uint16_t, uint32_t, xsh_rs_mixin>  setseq_xsh_rs_32_16;
typedef setseq_base<uint32_t, uint64_t, xsh_rs_mixin>  setseq_xsh_rs_64_32;
typedef setseq_base<uint64_t, pcg128_t, xsh_rs_mixin>  setseq_xsh_rs_128_64;
typedef setseq_base<uint64_t, pcg128_t, xsh_rs_mixin, true, cheap_multiplier>
                                                       cm_setseq_xsh_rs_128_64;

typedef mcg_base<uint8_t,  uint16_t, xsh_rs_mixin>  mcg_xsh_rs_16_8;
typedef mcg_base<uint16_t, uint32_t, xsh_rs_mixin>  mcg_xsh_rs_32_16;
typedef mcg_base<uint32_t, uint64_t, xsh_rs_mixin>  mcg_xsh_rs_64_32;
typedef mcg_base<uint64_t, pcg128_t, xsh_rs_mixin>  mcg_xsh_rs_128_64;
typedef mcg_base<uint64_t, pcg128_t, xsh_rs_mixin, true, cheap_multiplier>
                                                    cm_mcg_xsh_rs_128_64;

/* Predefined types for XSH RR */

typedef oneseq_base<uint8_t,  uint16_t, xsh_rr_mixin>  oneseq_xsh_rr_16_8;
typedef oneseq_base<uint16_t, uint32_t, xsh_rr_mixin>  oneseq_xsh_rr_32_16;
typedef oneseq_base<uint32_t, uint64_t, xsh_rr_mixin>  oneseq_xsh_rr_64_32;
typedef oneseq_base<uint64_t, pcg128_t, xsh_rr_mixin>  oneseq_xsh_rr_128_64;
typedef oneseq_base<uint64_t, pcg128_t, xsh_rr_mixin, true, cheap_multiplier>
                                                       cm_oneseq_xsh_rr_128_64;

typedef unique_base<uint8_t,  uint16_t, xsh_rr_mixin>  unique_xsh_rr_16_8;
typedef unique_base<uint16_t, uint32_t, xsh_rr_mixin>  unique_xsh_rr_32_16;
typedef unique_base<uint32_t, uint64_t, xsh_rr_mixin>  unique_xsh_rr_64_32;
typedef unique_base<uint64_t, pcg128_t, xsh_rr_mixin>  unique_xsh_rr_128_64;
typedef unique_base<uint64_t, pcg128_t, xsh_rr_mixin, true, cheap_multiplier>
                                                       cm_unique_xsh_rr_128_64;

typedef setseq_base<uint8_t,  uint16_t, xsh_rr_mixin>  setseq_xsh_rr_16_8;
typedef setseq_base<uint16_t, uint32_t, xsh_rr_mixin>  setseq_xsh_rr_32_16;
typedef setseq_base<uint32_t, uint64_t, xsh_rr_mixin>  setseq_xsh_rr_64_32;
typedef setseq_base<uint64_t, pcg128_t, xsh_rr_mixin>  setseq_xsh_rr_128_64;
typedef setseq_base<uint64_t, pcg128_t, xsh_rr_mixin, true, cheap_multiplier>
                                                       cm_setseq_xsh_rr_128_64;

typedef mcg_base<uint8_t,  uint16_t, xsh_rr_mixin>  mcg_xsh_rr_16_8;
typedef mcg_base<uint16_t, uint32_t, xsh_rr_mixin>  mcg_xsh_rr_32_16;
typedef mcg_base<uint32_t, uint64_t, xsh_rr_mixin>  mcg_xsh_rr_64_32;
typedef mcg_base<uint64_t, pcg128_t, xsh_rr_mixin>  mcg_xsh_rr_128_64;
typedef mcg_base<uint64_t, pcg128_t, xsh_rr_mixin, true, cheap_multiplier>
                                                    cm_mcg_xsh_rr_128_64;


/* Predefined types for RXS M XS */

typedef oneseq_base<uint8_t,  uint8_t, rxs_m_xs_mixin>   oneseq_rxs_m_xs_8_8;
typedef oneseq_base<uint16_t, uint16_t, rxs_m_xs_mixin>  oneseq_rxs_m_xs_16_16;
typedef oneseq_base<uint32_t, uint32_t, rxs_m_xs_mixin>  oneseq_rxs_m_xs_32_32;
typedef oneseq_base<uint64_t, uint64_t, rxs_m_xs_mixin>  oneseq_rxs_m_xs_64_64;
typedef oneseq_base<pcg128_t, pcg128_t, rxs_m_xs_mixin>
                                                        oneseq_rxs_m_xs_128_128;
typedef oneseq_base<pcg128_t, pcg128_t, rxs_m_xs_mixin, true, cheap_multiplier>
                                                     cm_oneseq_rxs_m_xs_128_128;

typedef unique_base<uint8_t,  uint8_t, rxs_m_xs_mixin>  unique_rxs_m_xs_8_8;
typedef unique_base<uint16_t, uint16_t, rxs_m_xs_mixin> unique_rxs_m_xs_16_16;
typedef unique_base<uint32_t, uint32_t, rxs_m_xs_mixin> unique_rxs_m_xs_32_32;
typedef unique_base<uint64_t, uint64_t, rxs_m_xs_mixin> unique_rxs_m_xs_64_64;
typedef unique_base<pcg128_t, pcg128_t, rxs_m_xs_mixin> unique_rxs_m_xs_128_128;
typedef unique_base<pcg128_t, pcg128_t, rxs_m_xs_mixin, true, cheap_multiplier>
                                                     cm_unique_rxs_m_xs_128_128;

typedef setseq_base<uint8_t,  uint8_t, rxs_m_xs_mixin>  setseq_rxs_m_xs_8_8;
typedef setseq_base<uint16_t, uint16_t, rxs_m_xs_mixin> setseq_rxs_m_xs_16_16;
typedef setseq_base<uint32_t, uint32_t, rxs_m_xs_mixin> setseq_rxs_m_xs_32_32;
typedef setseq_base<uint64_t, uint64_t, rxs_m_xs_mixin> setseq_rxs_m_xs_64_64;
typedef setseq_base<pcg128_t, pcg128_t, rxs_m_xs_mixin> setseq_rxs_m_xs_128_128;
typedef setseq_base<pcg128_t, pcg128_t, rxs_m_xs_mixin, true, cheap_multiplier>
                                                     cm_setseq_rxs_m_xs_128_128;

                // MCG versions don't make sense here, so aren't defined.

/* Predefined types for RXS M */

typedef oneseq_base<uint8_t,  uint16_t, rxs_m_mixin>  oneseq_rxs_m_16_8;
typedef oneseq_base<uint16_t, uint32_t, rxs_m_mixin>  oneseq_rxs_m_32_16;
typedef oneseq_base<uint32_t, uint64_t, rxs_m_mixin>  oneseq_rxs_m_64_32;
typedef oneseq_base<uint64_t, pcg128_t, rxs_m_mixin>  oneseq_rxs_m_128_64;
typedef oneseq_base<uint64_t, pcg128_t, rxs_m_mixin, true, cheap_multiplier>
                                                      cm_oneseq_rxs_m_128_64;

typedef unique_base<uint8_t,  uint16_t, rxs_m_mixin>  unique_rxs_m_16_8;
typedef unique_base<uint16_t, uint32_t, rxs_m_mixin>  unique_rxs_m_32_16;
typedef unique_base<uint32_t, uint64_t, rxs_m_mixin>  unique_rxs_m_64_32;
typedef unique_base<uint64_t, pcg128_t, rxs_m_mixin>  unique_rxs_m_128_64;
typedef unique_base<uint64_t, pcg128_t, rxs_m_mixin, true, cheap_multiplier>
                                                      cm_unique_rxs_m_128_64;

typedef setseq_base<uint8_t,  uint16_t, rxs_m_mixin>  setseq_rxs_m_16_8;
typedef setseq_base<uint16_t, uint32_t, rxs_m_mixin>  setseq_rxs_m_32_16;
typedef setseq_base<uint32_t, uint64_t, rxs_m_mixin>  setseq_rxs_m_64_32;
typedef setseq_base<uint64_t, pcg128_t, rxs_m_mixin>  setseq_rxs_m_128_64;
typedef setseq_base<uint64_t, pcg128_t, rxs_m_mixin, true, cheap_multiplier>
                                                      cm_setseq_rxs_m_128_64;

typedef mcg_base<uint8_t,  uint16_t, rxs_m_mixin>  mcg_rxs_m_16_8;
typedef mcg_base<uint16_t, uint32_t, rxs_m_mixin>  mcg_rxs_m_32_16;
typedef mcg_base<uint32_t, uint64_t, rxs_m_mixin>  mcg_rxs_m_64_32;
typedef mcg_base<uint64_t, pcg128_t, rxs_m_mixin>  mcg_rxs_m_128_64;
typedef mcg_base<uint64_t, pcg128_t, rxs_m_mixin, true, cheap_multiplier>
                                                   cm_mcg_rxs_m_128_64;

/* Predefined types for DXSM */

typedef oneseq_base<uint8_t,  uint16_t, dxsm_mixin>  oneseq_dxsm_16_8;
typedef oneseq_base<uint16_t, uint32_t, dxsm_mixin>  oneseq_dxsm_32_16;
typedef oneseq_base<uint32_t, uint64_t, dxsm_mixin>  oneseq_dxsm_64_32;
typedef oneseq_base<uint64_t, pcg128_t, dxsm_mixin>  oneseq_dxsm_128_64;
typedef oneseq_base<uint64_t, pcg128_t, dxsm_mixin, true, cheap_multiplier>
                                                     cm_oneseq_dxsm_128_64;

typedef unique_base<uint8_t,  uint16_t, dxsm_mixin>  unique_dxsm_16_8;
typedef unique_base<uint16_t, uint32_t, dxsm_mixin>  unique_dxsm_32_16;
typedef unique_base<uint32_t, uint64_t, dxsm_mixin>  unique_dxsm_64_32;
typedef unique_base<uint64_t, pcg128_t, dxsm_mixin>  unique_dxsm_128_64;
typedef unique_base<uint64_t, pcg128_t, dxsm_mixin, true, cheap_multiplier>
                                                     cm_unique_dxsm_128_64;

typedef setseq_base<uint8_t,  uint16_t, dxsm_mixin>  setseq_dxsm_16_8;
typedef setseq_base<uint16_t, uint32_t, dxsm_mixin>  setseq_dxsm_32_16;
typedef setseq_base<uint32_t, uint64_t, dxsm_mixin>  setseq_dxsm_64_32;
typedef setseq_base<uint64_t, pcg128_t, dxsm_mixin>  setseq_dxsm_128_64;
typedef setseq_base<uint64_t, pcg128_t, dxsm_mixin, true, cheap_multiplier>
                                                     cm_setseq_dxsm_128_64;

typedef mcg_base<uint8_t,  uint16_t, dxsm_mixin>  mcg_dxsm_16_8;
typedef mcg_base<uint16_t, uint32_t, dxsm_mixin>  mcg_dxsm_32_16;
typedef mcg_base<uint32_t, uint64_t, dxsm_mixin>  mcg_dxsm_64_32;
typedef mcg_base<uint64_t, pcg128_t, dxsm_mixin>  mcg_dxsm_128_64;
typedef mcg_base<uint64_t, pcg128_t, dxsm_mixin, true, cheap_multiplier>
                                                  cm_mcg_dxsm_128_64;

/* Predefined types for XSL RR (only defined for "large" types) */

typedef oneseq_base<uint32_t, uint64_t, xsl_rr_mixin>  oneseq_xsl_rr_64_32;
typedef oneseq_base<uint64_t, pcg128_t, xsl_rr_mixin>  oneseq_xsl_rr_128_64;
typedef oneseq_base<uint64_t, pcg128_t, xsl_rr_mixin, true, cheap_multiplier>
                                                       cm_oneseq_xsl_rr_128_64;

typedef unique_base<uint32_t, uint64_t, xsl_rr_mixin>  unique_xsl_rr_64_32;
typedef unique_base<uint64_t, pcg128_t, xsl_rr_mixin>  unique_xsl_rr_128_64;
typedef unique_base<uint64_t, pcg128_t, xsl_rr_mixin, true, cheap_multiplier>
                                                       cm_unique_xsl_rr_128_64;

typedef setseq_base<uint32_t, uint64_t, xsl_rr_mixin>  setseq_xsl_rr_64_32;
typedef setseq_base<uint64_t, pcg128_t, xsl_rr_mixin>  setseq_xsl_rr_128_64;
typedef setseq_base<uint64_t, pcg128_t, xsl_rr_mixin, true, cheap_multiplier>
                                                       cm_setseq_xsl_rr_128_64;

typedef mcg_base<uint32_t, uint64_t, xsl_rr_mixin>  mcg_xsl_rr_64_32;
typedef mcg_base<uint64_t, pcg128_t, xsl_rr_mixin>  mcg_xsl_rr_128_64;
typedef mcg_base<uint64_t, pcg128_t, xsl_rr_mixin, true, cheap_multiplier>
                                                    cm_mcg_xsl_rr_128_64;


/* Predefined types for XSL RR RR (only defined for "large" types) */

typedef oneseq_base<uint64_t, uint64_t, xsl_rr_rr_mixin>
    oneseq_xsl_rr_rr_64_64;
typedef oneseq_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin>
    oneseq_xsl_rr_rr_128_128;
typedef oneseq_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin, true, cheap_multiplier>
    cm_oneseq_xsl_rr_rr_128_128;

typedef unique_base<uint64_t, uint64_t, xsl_rr_rr_mixin>
    unique_xsl_rr_rr_64_64;
typedef unique_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin>
    unique_xsl_rr_rr_128_128;
typedef unique_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin, true, cheap_multiplier>
    cm_unique_xsl_rr_rr_128_128;

typedef setseq_base<uint64_t, uint64_t, xsl_rr_rr_mixin>
    setseq_xsl_rr_rr_64_64;
typedef setseq_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin>
    setseq_xsl_rr_rr_128_128;
typedef setseq_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin, true, cheap_multiplier>
    cm_setseq_xsl_rr_rr_128_128;

                // MCG versions don't make sense here, so aren't defined.

/* Extended generators */

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename BaseRNG, bool kdd = true>
using ext_std8 = extended<table_pow2, advance_pow2, BaseRNG,
                          oneseq_rxs_m_xs_8_8, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename BaseRNG, bool kdd = true>
using ext_std16 = extended<table_pow2, advance_pow2, BaseRNG,
                           oneseq_rxs_m_xs_16_16, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename BaseRNG, bool kdd = true>
using ext_std32 = extended<table_pow2, advance_pow2, BaseRNG,
                           oneseq_rxs_m_xs_32_32, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename BaseRNG, bool kdd = true>
using ext_std64 = extended<table_pow2, advance_pow2, BaseRNG,
                           oneseq_rxs_m_xs_64_64, kdd>;


template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_oneseq_rxs_m_xs_32_32 =
          ext_std32<table_pow2, advance_pow2, oneseq_rxs_m_xs_32_32, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_mcg_xsh_rs_64_32 =
          ext_std32<table_pow2, advance_pow2, mcg_xsh_rs_64_32, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_oneseq_xsh_rs_64_32 =
          ext_std32<table_pow2, advance_pow2, oneseq_xsh_rs_64_32, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_setseq_xsh_rr_64_32 =
          ext_std32<table_pow2, advance_pow2, setseq_xsh_rr_64_32, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_mcg_xsl_rr_128_64 =
          ext_std64<table_pow2, advance_pow2, mcg_xsl_rr_128_64, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_oneseq_xsl_rr_128_64 =
          ext_std64<table_pow2, advance_pow2, oneseq_xsl_rr_128_64, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_setseq_xsl_rr_128_64 =
          ext_std64<table_pow2, advance_pow2, setseq_xsl_rr_128_64, kdd>;

} // namespace pcg_engines

typedef pcg_engines::setseq_xsh_rr_64_32        pcg32;
typedef pcg_engines::oneseq_xsh_rr_64_32        pcg32_oneseq;
typedef pcg_engines::unique_xsh_rr_64_32        pcg32_unique;
typedef pcg_engines::mcg_xsh_rs_64_32           pcg32_fast;

typedef pcg_engines::setseq_xsl_rr_128_64       pcg64;
typedef pcg_engines::oneseq_xsl_rr_128_64       pcg64_oneseq;
typedef pcg_engines::unique_xsl_rr_128_64       pcg64_unique;
typedef pcg_engines::mcg_xsl_rr_128_64          pcg64_fast;

typedef pcg_engines::setseq_rxs_m_xs_8_8        pcg8_once_insecure;
typedef pcg_engines::setseq_rxs_m_xs_16_16      pcg16_once_insecure;
typedef pcg_engines::setseq_rxs_m_xs_32_32      pcg32_once_insecure;
typedef pcg_engines::setseq_rxs_m_xs_64_64      pcg64_once_insecure;
typedef pcg_engines::setseq_xsl_rr_rr_128_128   pcg128_once_insecure;

typedef pcg_engines::oneseq_rxs_m_xs_8_8        pcg8_oneseq_once_insecure;
typedef pcg_engines::oneseq_rxs_m_xs_16_16      pcg16_oneseq_once_insecure;
typedef pcg_engines::oneseq_rxs_m_xs_32_32      pcg32_oneseq_once_insecure;
typedef pcg_engines::oneseq_rxs_m_xs_64_64      pcg64_oneseq_once_insecure;
typedef pcg_engines::oneseq_xsl_rr_rr_128_128   pcg128_oneseq_once_insecure;


// These two extended RNGs provide two-dimensionally equidistributed
// 32-bit generators.  pcg32_k2_fast occupies the same space as pcg64,
// and can be called twice to generate 64 bits, but does not required
// 128-bit math; on 32-bit systems, it's faster than pcg64 as well.

typedef pcg_engines::ext_setseq_xsh_rr_64_32<1,16,true>     pcg32_k2;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<1,32,true>     pcg32_k2_fast;

// These eight extended RNGs have about as much state as arc4random
//
//  - the k variants are k-dimensionally equidistributed
//  - the c variants offer better crypographic security
//
// (just how good the cryptographic security is is an open question)

typedef pcg_engines::ext_setseq_xsh_rr_64_32<6,16,true>     pcg32_k64;
typedef pcg_engines::ext_mcg_xsh_rs_64_32<6,32,true>        pcg32_k64_oneseq;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<6,32,true>     pcg32_k64_fast;

typedef pcg_engines::ext_setseq_xsh_rr_64_32<6,16,false>    pcg32_c64;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<6,32,false>    pcg32_c64_oneseq;
typedef pcg_engines::ext_mcg_xsh_rs_64_32<6,32,false>       pcg32_c64_fast;

typedef pcg_engines::ext_setseq_xsl_rr_128_64<5,16,true>    pcg64_k32;
typedef pcg_engines::ext_oneseq_xsl_rr_128_64<5,128,true>   pcg64_k32_oneseq;
typedef pcg_engines::ext_mcg_xsl_rr_128_64<5,128,true>      pcg64_k32_fast;

typedef pcg_engines::ext_setseq_xsl_rr_128_64<5,16,false>   pcg64_c32;
typedef pcg_engines::ext_oneseq_xsl_rr_128_64<5,128,false>  pcg64_c32_oneseq;
typedef pcg_engines::ext_mcg_xsl_rr_128_64<5,128,false>     pcg64_c32_fast;

// These eight extended RNGs have more state than the Mersenne twister
//
//  - the k variants are k-dimensionally equidistributed
//  - the c variants offer better crypographic security
//
// (just how good the cryptographic security is is an open question)

typedef pcg_engines::ext_setseq_xsh_rr_64_32<10,16,true>    pcg32_k1024;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<10,32,true>    pcg32_k1024_fast;

typedef pcg_engines::ext_setseq_xsh_rr_64_32<10,16,false>   pcg32_c1024;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<10,32,false>   pcg32_c1024_fast;

typedef pcg_engines::ext_setseq_xsl_rr_128_64<10,16,true>   pcg64_k1024;
typedef pcg_engines::ext_oneseq_xsl_rr_128_64<10,128,true>  pcg64_k1024_fast;

typedef pcg_engines::ext_setseq_xsl_rr_128_64<10,16,false>  pcg64_c1024;
typedef pcg_engines::ext_oneseq_xsl_rr_128_64<10,128,false> pcg64_c1024_fast;

// These generators have an insanely huge period (2^524352), and is suitable
// for silly party tricks, such as dumping out 64 KB ZIP files at an arbitrary
// point in the future.   [Actually, over the full period of the generator, it
// will produce every 64 KB ZIP file 2^64 times!]

typedef pcg_engines::ext_setseq_xsh_rr_64_32<14,16,true>    pcg32_k16384;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<14,32,true>    pcg32_k16384_fast;

#ifdef _MSC_VER
    #pragma warning(default:4146)
#endif

#endif // PCG_RAND_HPP_INCLUDED


==> Ancillary/Code/4Code/pcg-cpp-master/include/pcg_uint128.hpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This code provides a a C++ class that can provide 128-bit (or higher)
 * integers.  To produce 2K-bit integers, it uses two K-bit integers,
 * placed in a union that allowes the code to also see them as four K/2 bit
 * integers (and access them either directly name, or by index).
 *
 * It may seem like we're reinventing the wheel here, because several
 * libraries already exist that support large integers, but most existing
 * libraries provide a very generic multiprecision code, but here we're
 * operating at a fixed size.  Also, most other libraries are fairly
 * heavyweight.  So we use a direct implementation.  Sadly, it's much slower
 * than hand-coded assembly or direct CPU support.
 */

#ifndef PCG_UINT128_HPP_INCLUDED
#define PCG_UINT128_HPP_INCLUDED 1

#include <cstdint>
#include <cstdio>
#include <cassert>
#include <climits>
#include <utility>
#include <initializer_list>
#include <type_traits>

#if defined(_MSC_VER)  // Use MSVC++ intrinsics
#include <intrin.h>
#endif

/*
 * We want to lay the type out the same way that a native type would be laid
 * out, which means we must know the machine's endian, at compile time.
 * This ugliness attempts to do so.
 */

#ifndef PCG_LITTLE_ENDIAN
    #if defined(__BYTE_ORDER__)
        #if __BYTE_ORDER__ == __ORDER_LITTLE_ENDIAN__
            #define PCG_LITTLE_ENDIAN 1
        #elif __BYTE_ORDER__ == __ORDER_BIG_ENDIAN__
            #define PCG_LITTLE_ENDIAN 0
        #else
            #error __BYTE_ORDER__ does not match a standard endian, pick a side
        #endif
    #elif __LITTLE_ENDIAN__ || _LITTLE_ENDIAN
        #define PCG_LITTLE_ENDIAN 1
    #elif __BIG_ENDIAN__ || _BIG_ENDIAN
        #define PCG_LITTLE_ENDIAN 0
    #elif __x86_64 || __x86_64__ || _M_X64 || __i386 || __i386__ || _M_IX86
        #define PCG_LITTLE_ENDIAN 1
    #elif __powerpc__ || __POWERPC__ || __ppc__ || __PPC__ \
          || __m68k__ || __mc68000__
        #define PCG_LITTLE_ENDIAN 0
    #else
        #error Unable to determine target endianness
    #endif
#endif

namespace pcg_extras {

// Recent versions of GCC have intrinsics we can use to quickly calculate
// the number of leading and trailing zeros in a number.  If possible, we
// use them, otherwise we fall back to old-fashioned bit twiddling to figure
// them out.

#ifndef PCG_BITCOUNT_T
    typedef uint8_t bitcount_t;
#else
    typedef PCG_BITCOUNT_T bitcount_t;
#endif

/*
 * Provide some useful helper functions
 *      * flog2                 floor(log2(x))
 *      * trailingzeros         number of trailing zero bits
 */

#if defined(__GNUC__)   // Any GNU-compatible compiler supporting C++11 has
                        // some useful intrinsics we can use.

inline bitcount_t flog2(uint32_t v)
{
    return 31 - __builtin_clz(v);
}

inline bitcount_t trailingzeros(uint32_t v)
{
    return __builtin_ctz(v);
}

inline bitcount_t flog2(uint64_t v)
{
#if UINT64_MAX == ULONG_MAX
    return 63 - __builtin_clzl(v);
#elif UINT64_MAX == ULLONG_MAX
    return 63 - __builtin_clzll(v);
#else
    #error Cannot find a function for uint64_t
#endif
}

inline bitcount_t trailingzeros(uint64_t v)
{
#if UINT64_MAX == ULONG_MAX
    return __builtin_ctzl(v);
#elif UINT64_MAX == ULLONG_MAX
    return __builtin_ctzll(v);
#else
    #error Cannot find a function for uint64_t
#endif
}

#elif defined(_MSC_VER)  // Use MSVC++ intrinsics

#pragma intrinsic(_BitScanReverse, _BitScanForward)
#if defined(_M_X64) || defined(_M_ARM) || defined(_M_ARM64)
#pragma intrinsic(_BitScanReverse64, _BitScanForward64)
#endif

inline bitcount_t flog2(uint32_t v)
{
    unsigned long i;
    _BitScanReverse(&i, v);
    return bitcount_t(i);
}

inline bitcount_t trailingzeros(uint32_t v)
{
    unsigned long i;
    _BitScanForward(&i, v);
    return bitcount_t(i);
}

inline bitcount_t flog2(uint64_t v)
{
#if defined(_M_X64) || defined(_M_ARM) || defined(_M_ARM64)
    unsigned long i;
    _BitScanReverse64(&i, v);
    return bitcount_t(i);
#else
    // 32-bit x86
    uint32_t high = v >> 32;
    uint32_t low  = uint32_t(v);
    return high ? 32+flog2(high) : flog2(low);
#endif
}

inline bitcount_t trailingzeros(uint64_t v)
{
#if defined(_M_X64) || defined(_M_ARM) || defined(_M_ARM64)
    unsigned long i;
    _BitScanForward64(&i, v);
    return bitcount_t(i);
#else
    // 32-bit x86
    uint32_t high = v >> 32;
    uint32_t low  = uint32_t(v);
    return low ? trailingzeros(low) : trailingzeros(high)+32;
#endif
}

#else                   // Otherwise, we fall back to bit twiddling
                        // implementations

inline bitcount_t flog2(uint32_t v)
{
    // Based on code by Eric Cole and Mark Dickinson, which appears at
    // https://graphics.stanford.edu/~seander/bithacks.html#IntegerLogDeBruijn

    static const uint8_t multiplyDeBruijnBitPos[32] = {
      0, 9, 1, 10, 13, 21, 2, 29, 11, 14, 16, 18, 22, 25, 3, 30,
      8, 12, 20, 28, 15, 17, 24, 7, 19, 27, 23, 6, 26, 5, 4, 31
    };

    v |= v >> 1; // first round down to one less than a power of 2
    v |= v >> 2;
    v |= v >> 4;
    v |= v >> 8;
    v |= v >> 16;

    return multiplyDeBruijnBitPos[(uint32_t)(v * 0x07C4ACDDU) >> 27];
}

inline bitcount_t trailingzeros(uint32_t v)
{
    static const uint8_t multiplyDeBruijnBitPos[32] = {
      0, 1, 28, 2, 29, 14, 24, 3, 30, 22, 20, 15, 25, 17, 4, 8,
      31, 27, 13, 23, 21, 19, 16, 7, 26, 12, 18, 6, 11, 5, 10, 9
    };

    return multiplyDeBruijnBitPos[((uint32_t)((v & -v) * 0x077CB531U)) >> 27];
}

inline bitcount_t flog2(uint64_t v)
{
    uint32_t high = v >> 32;
    uint32_t low  = uint32_t(v);

    return high ? 32+flog2(high) : flog2(low);
}

inline bitcount_t trailingzeros(uint64_t v)
{
    uint32_t high = v >> 32;
    uint32_t low  = uint32_t(v);

    return low ? trailingzeros(low) : trailingzeros(high)+32;
}

#endif

inline bitcount_t flog2(uint8_t v)
{
    return flog2(uint32_t(v));
}

inline bitcount_t flog2(uint16_t v)
{
    return flog2(uint32_t(v));
}

#if __SIZEOF_INT128__
inline bitcount_t flog2(__uint128_t v)
{
    uint64_t high = uint64_t(v >> 64);
    uint64_t low  = uint64_t(v);

    return high ? 64+flog2(high) : flog2(low);
}
#endif

inline bitcount_t trailingzeros(uint8_t v)
{
    return trailingzeros(uint32_t(v));
}

inline bitcount_t trailingzeros(uint16_t v)
{
    return trailingzeros(uint32_t(v));
}

#if __SIZEOF_INT128__
inline bitcount_t trailingzeros(__uint128_t v)
{
    uint64_t high = uint64_t(v >> 64);
    uint64_t low  = uint64_t(v);
    return low ? trailingzeros(low) : trailingzeros(high)+64;
}
#endif

template <typename UInt>
inline bitcount_t clog2(UInt v)
{
    return flog2(v) + ((v & (-v)) != v);
}

template <typename UInt>
inline UInt addwithcarry(UInt x, UInt y, bool carryin, bool* carryout)
{
    UInt half_result = y + carryin;
    UInt result = x + half_result;
    *carryout = (half_result < y) || (result < x);
    return result;
}

template <typename UInt>
inline UInt subwithcarry(UInt x, UInt y, bool carryin, bool* carryout)
{
    UInt half_result = y + carryin;
    UInt result = x - half_result;
    *carryout = (half_result < y) || (result > x);
    return result;
}


template <typename UInt, typename UIntX2>
class uint_x4 {
// private:
    static constexpr unsigned int UINT_BITS = sizeof(UInt) * CHAR_BIT;
public:
    union {
#if PCG_LITTLE_ENDIAN
        struct {
            UInt v0, v1, v2, v3;
        } w;
        struct {
            UIntX2 v01, v23;
        } d;
#else
        struct {
            UInt v3, v2, v1, v0;
        } w;
        struct {
            UIntX2 v23, v01;
        } d;
#endif
        // For the array access versions, the code that uses the array
        // must handle endian itself.  Yuck.
        UInt wa[4];
        UIntX2 da[2];
    };

public:
    uint_x4() = default;

    constexpr uint_x4(UInt v3, UInt v2, UInt v1, UInt v0)
#if PCG_LITTLE_ENDIAN
       : w{v0, v1, v2, v3}
#else
       : w{v3, v2, v1, v0}
#endif
    {
        // Nothing (else) to do
    }

    constexpr uint_x4(UIntX2 v23, UIntX2 v01)
#if PCG_LITTLE_ENDIAN
       : d{v01,v23}
#else
       : d{v23,v01}
#endif
    {
        // Nothing (else) to do
    }

    constexpr uint_x4(UIntX2 v01)
#if PCG_LITTLE_ENDIAN
       : d{v01, UIntX2(0)}
#else
       : d{UIntX2(0),v01}
#endif
    {
        // Nothing (else) to do
    }

    template<class Integral,
             typename std::enable_if<(std::is_integral<Integral>::value
                                      && sizeof(Integral) <= sizeof(UIntX2))
                                    >::type* = nullptr>
    constexpr uint_x4(Integral v01)
#if PCG_LITTLE_ENDIAN
       : d{UIntX2(v01), UIntX2(0)}
#else
       : d{UIntX2(0), UIntX2(v01)}
#endif
    {
        // Nothing (else) to do
    }

    explicit constexpr operator UIntX2() const
    {
        return d.v01;
    }

    template<class Integral,
             typename std::enable_if<(std::is_integral<Integral>::value
                                      && sizeof(Integral) <= sizeof(UIntX2))
                                    >::type* = nullptr>
    explicit constexpr operator Integral() const
    {
        return Integral(d.v01);
    }

    explicit constexpr operator bool() const
    {
        return d.v01 || d.v23;
    }

    template<typename U, typename V>
    friend uint_x4<U,V> operator*(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator*(const uint_x4<U,V>&, V);

    template<typename U, typename V>
    friend std::pair< uint_x4<U,V>,uint_x4<U,V> >
        divmod(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator+(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator-(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator<<(const uint_x4<U,V>&, const bitcount_t shift);

    template<typename U, typename V>
    friend uint_x4<U,V> operator>>(const uint_x4<U,V>&, const bitcount_t shift);

    template<typename U, typename V>
    friend uint_x4<U,V> operator&(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator|(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator^(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator==(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator!=(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator<(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator<=(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator>(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator>=(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator~(const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator-(const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bitcount_t flog2(const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bitcount_t trailingzeros(const uint_x4<U,V>&);

    uint_x4& operator*=(const uint_x4& rhs)
    {
        uint_x4 result = *this * rhs;
        return *this = result;
    }

    uint_x4& operator*=(UIntX2 rhs)
    {
        uint_x4 result = *this * rhs;
        return *this = result;
    }

    uint_x4& operator/=(const uint_x4& rhs)
    {
        uint_x4 result = *this / rhs;
        return *this = result;
    }

    uint_x4& operator%=(const uint_x4& rhs)
    {
        uint_x4 result = *this % rhs;
        return *this = result;
    }

    uint_x4& operator+=(const uint_x4& rhs)
    {
        uint_x4 result = *this + rhs;
        return *this = result;
    }

    uint_x4& operator-=(const uint_x4& rhs)
    {
        uint_x4 result = *this - rhs;
        return *this = result;
    }

    uint_x4& operator&=(const uint_x4& rhs)
    {
        uint_x4 result = *this & rhs;
        return *this = result;
    }

    uint_x4& operator|=(const uint_x4& rhs)
    {
        uint_x4 result = *this | rhs;
        return *this = result;
    }

    uint_x4& operator^=(const uint_x4& rhs)
    {
        uint_x4 result = *this ^ rhs;
        return *this = result;
    }

    uint_x4& operator>>=(bitcount_t shift)
    {
        uint_x4 result = *this >> shift;
        return *this = result;
    }

    uint_x4& operator<<=(bitcount_t shift)
    {
        uint_x4 result = *this << shift;
        return *this = result;
    }

};

template<typename U, typename V>
bitcount_t flog2(const uint_x4<U,V>& v)
{
#if PCG_LITTLE_ENDIAN
    for (uint8_t i = 4; i !=0; /* dec in loop */) {
        --i;
#else
    for (uint8_t i = 0; i < 4; ++i) {
#endif
        if (v.wa[i] == 0)
             continue;
        return flog2(v.wa[i]) + uint_x4<U,V>::UINT_BITS*i;
    }
    abort();
}

template<typename U, typename V>
bitcount_t trailingzeros(const uint_x4<U,V>& v)
{
#if PCG_LITTLE_ENDIAN
    for (uint8_t i = 0; i < 4; ++i) {
#else
    for (uint8_t i = 4; i !=0; /* dec in loop */) {
        --i;
#endif
        if (v.wa[i] != 0)
            return trailingzeros(v.wa[i]) + uint_x4<U,V>::UINT_BITS*i;
    }
    return uint_x4<U,V>::UINT_BITS*4;
}

template <typename UInt, typename UIntX2>
std::pair< uint_x4<UInt,UIntX2>, uint_x4<UInt,UIntX2> >
    divmod(const uint_x4<UInt,UIntX2>& orig_dividend,
           const uint_x4<UInt,UIntX2>& divisor)
{
    // If the dividend is less than the divisor, the answer is always zero.
    // This takes care of boundary cases like 0/x (which would otherwise be
    // problematic because we can't take the log of zero.  (The boundary case
    // of division by zero is undefined.)
    if (orig_dividend < divisor)
        return { uint_x4<UInt,UIntX2>(UIntX2(0)), orig_dividend };

    auto dividend = orig_dividend;

    auto log2_divisor  = flog2(divisor);
    auto log2_dividend = flog2(dividend);
    // assert(log2_dividend >= log2_divisor);
    bitcount_t logdiff = log2_dividend - log2_divisor;

    constexpr uint_x4<UInt,UIntX2> ONE(UIntX2(1));
    if (logdiff == 0)
        return { ONE, dividend - divisor };

    // Now we change the log difference to
    //  floor(log2(divisor)) - ceil(log2(dividend))
    // to ensure that we *underestimate* the result.
    logdiff -= 1;

    uint_x4<UInt,UIntX2> quotient(UIntX2(0));

    auto qfactor = ONE << logdiff;
    auto factor  = divisor << logdiff;

    do {
        dividend -= factor;
        quotient += qfactor;
        while (dividend < factor) {
            factor  >>= 1;
            qfactor >>= 1;
        }
    } while (dividend >= divisor);

    return { quotient, dividend };
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator/(const uint_x4<UInt,UIntX2>& dividend,
                               const uint_x4<UInt,UIntX2>& divisor)
{
    return divmod(dividend, divisor).first;
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator%(const uint_x4<UInt,UIntX2>& dividend,
                               const uint_x4<UInt,UIntX2>& divisor)
{
    return divmod(dividend, divisor).second;
}


template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator*(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    constexpr auto UINT_BITS = uint_x4<UInt,UIntX2>::UINT_BITS;
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};
    bool carryin = false;
    bool carryout;
    UIntX2 a0b0 = UIntX2(a.w.v0) * UIntX2(b.w.v0);
    r.w.v0 = UInt(a0b0);
    r.w.v1 = UInt(a0b0 >> UINT_BITS);

    UIntX2 a1b0 = UIntX2(a.w.v1) * UIntX2(b.w.v0);
    r.w.v2 = UInt(a1b0 >> UINT_BITS);
    r.w.v1 = addwithcarry(r.w.v1, UInt(a1b0), carryin, &carryout);
    carryin = carryout;
    r.w.v2 = addwithcarry(r.w.v2, UInt(0U), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    UIntX2 a0b1 = UIntX2(a.w.v0) * UIntX2(b.w.v1);
    carryin = false;
    r.w.v2 = addwithcarry(r.w.v2, UInt(a0b1 >> UINT_BITS), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    carryin = false;
    r.w.v1 = addwithcarry(r.w.v1, UInt(a0b1), carryin, &carryout);
    carryin = carryout;
    r.w.v2 = addwithcarry(r.w.v2, UInt(0U), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    UIntX2 a1b1 = UIntX2(a.w.v1) * UIntX2(b.w.v1);
    carryin = false;
    r.w.v2 = addwithcarry(r.w.v2, UInt(a1b1), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(a1b1 >> UINT_BITS), carryin, &carryout);

    r.d.v23 += a.d.v01 * b.d.v23 + a.d.v23 * b.d.v01;

    return r;
}

 
template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator*(const uint_x4<UInt,UIntX2>& a,
                               UIntX2 b01)
{
    constexpr auto UINT_BITS = uint_x4<UInt,UIntX2>::UINT_BITS;
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};
    bool carryin = false;
    bool carryout;
    UIntX2 a0b0 = UIntX2(a.w.v0) * UIntX2(UInt(b01));
    r.w.v0 = UInt(a0b0);
    r.w.v1 = UInt(a0b0 >> UINT_BITS);

    UIntX2 a1b0 = UIntX2(a.w.v1) * UIntX2(UInt(b01));
    r.w.v2 = UInt(a1b0 >> UINT_BITS);
    r.w.v1 = addwithcarry(r.w.v1, UInt(a1b0), carryin, &carryout);
    carryin = carryout;
    r.w.v2 = addwithcarry(r.w.v2, UInt(0U), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    UIntX2 a0b1 = UIntX2(a.w.v0) * UIntX2(b01 >> UINT_BITS);
    carryin = false;
    r.w.v2 = addwithcarry(r.w.v2, UInt(a0b1 >> UINT_BITS), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    carryin = false;
    r.w.v1 = addwithcarry(r.w.v1, UInt(a0b1), carryin, &carryout);
    carryin = carryout;
    r.w.v2 = addwithcarry(r.w.v2, UInt(0U), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    UIntX2 a1b1 = UIntX2(a.w.v1) * UIntX2(b01 >> UINT_BITS);
    carryin = false;
    r.w.v2 = addwithcarry(r.w.v2, UInt(a1b1), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(a1b1 >> UINT_BITS), carryin, &carryout);

    r.d.v23 += a.d.v23 * b01;

    return r;
}


template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator+(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};

    bool carryin = false;
    bool carryout;
    r.w.v0 = addwithcarry(a.w.v0, b.w.v0, carryin, &carryout);
    carryin = carryout;
    r.w.v1 = addwithcarry(a.w.v1, b.w.v1, carryin, &carryout);
    carryin = carryout;
    r.w.v2 = addwithcarry(a.w.v2, b.w.v2, carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(a.w.v3, b.w.v3, carryin, &carryout);

    return r;
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator-(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};

    bool carryin = false;
    bool carryout;
    r.w.v0 = subwithcarry(a.w.v0, b.w.v0, carryin, &carryout);
    carryin = carryout;
    r.w.v1 = subwithcarry(a.w.v1, b.w.v1, carryin, &carryout);
    carryin = carryout;
    r.w.v2 = subwithcarry(a.w.v2, b.w.v2, carryin, &carryout);
    carryin = carryout;
    r.w.v3 = subwithcarry(a.w.v3, b.w.v3, carryin, &carryout);

    return r;
}


template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator&(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    return uint_x4<UInt,UIntX2>(a.d.v23 & b.d.v23, a.d.v01 & b.d.v01);
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator|(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    return uint_x4<UInt,UIntX2>(a.d.v23 | b.d.v23, a.d.v01 | b.d.v01);
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator^(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    return uint_x4<UInt,UIntX2>(a.d.v23 ^ b.d.v23, a.d.v01 ^ b.d.v01);
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator~(const uint_x4<UInt,UIntX2>& v)
{
    return uint_x4<UInt,UIntX2>(~v.d.v23, ~v.d.v01);
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator-(const uint_x4<UInt,UIntX2>& v)
{
    return uint_x4<UInt,UIntX2>(0UL,0UL) - v;
}

template <typename UInt, typename UIntX2>
bool operator==(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return (a.d.v01 == b.d.v01) && (a.d.v23 == b.d.v23);
}

template <typename UInt, typename UIntX2>
bool operator!=(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return !operator==(a,b);
}


template <typename UInt, typename UIntX2>
bool operator<(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return (a.d.v23 < b.d.v23)
           || ((a.d.v23 == b.d.v23) && (a.d.v01 < b.d.v01));
}

template <typename UInt, typename UIntX2>
bool operator>(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return operator<(b,a);
}

template <typename UInt, typename UIntX2>
bool operator<=(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return !(operator<(b,a));
}

template <typename UInt, typename UIntX2>
bool operator>=(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return !(operator<(a,b));
}



template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator<<(const uint_x4<UInt,UIntX2>& v,
                                const bitcount_t shift)
{
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};
    const bitcount_t bits    = uint_x4<UInt,UIntX2>::UINT_BITS;
    const bitcount_t bitmask = bits - 1;
    const bitcount_t shiftdiv = shift / bits;
    const bitcount_t shiftmod = shift & bitmask;

    if (shiftmod) {
        UInt carryover = 0;
#if PCG_LITTLE_ENDIAN
        for (uint8_t out = shiftdiv, in = 0; out < 4; ++out, ++in) {
#else
        for (uint8_t out = 4-shiftdiv, in = 4; out != 0; /* dec in loop */) {
            --out, --in;
#endif
            r.wa[out] = (v.wa[in] << shiftmod) | carryover;
            carryover = (v.wa[in] >> (bits - shiftmod));
        }
    } else {
#if PCG_LITTLE_ENDIAN
        for (uint8_t out = shiftdiv, in = 0; out < 4; ++out, ++in) {
#else
        for (uint8_t out = 4-shiftdiv, in = 4; out != 0; /* dec in loop */) {
            --out, --in;
#endif
            r.wa[out] = v.wa[in];
        }
    }

    return r;
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator>>(const uint_x4<UInt,UIntX2>& v,
                                const bitcount_t shift)
{
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};
    const bitcount_t bits    = uint_x4<UInt,UIntX2>::UINT_BITS;
    const bitcount_t bitmask = bits - 1;
    const bitcount_t shiftdiv = shift / bits;
    const bitcount_t shiftmod = shift & bitmask;

    if (shiftmod) {
        UInt carryover = 0;
#if PCG_LITTLE_ENDIAN
        for (uint8_t out = 4-shiftdiv, in = 4; out != 0; /* dec in loop */) {
            --out, --in;
#else
        for (uint8_t out = shiftdiv, in = 0; out < 4; ++out, ++in) {
#endif
            r.wa[out] = (v.wa[in] >> shiftmod) | carryover;
            carryover = (v.wa[in] << (bits - shiftmod));
        }
    } else {
#if PCG_LITTLE_ENDIAN
        for (uint8_t out = 4-shiftdiv, in = 4; out != 0; /* dec in loop */) {
            --out, --in;
#else
        for (uint8_t out = shiftdiv, in = 0; out < 4; ++out, ++in) {
#endif
            r.wa[out] = v.wa[in];
        }
    }

    return r;
}

} // namespace pcg_extras

#endif // PCG_UINT128_HPP_INCLUDED


==> Ancillary/Code/4Code/pcg-cpp-master/sample/codebook.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * Outputs a little spy codebook
 */

#include "pcg_random.hpp"
#include <cstdio>
#include <iostream>
#include <random>

int main()
{
    pcg32 rng(pcg_extras::seed_seq_from<std::random_device>{});
    std::clog << "RNG used: " << rng << "\n\n";
    
    for (int i = 0; i < 16; ++i) {
        for (int j = 0; j < 16; ++j) {
           printf("%03u ", rng(1000));
        }
        printf("\n");
    }
}

    
    

==> Ancillary/Code/4Code/pcg-cpp-master/sample/cppref-sample.cpp <==
/*
 * Random Number Generation Example
 *
 * Copyright 2012-2014 cppreference.com Contributors
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (CC-BY-SA-3.0 OR Apache-2.0 OR MIT)
 *
 * Code in this file is based on code from cppreference.com, specifically 
 * the sample code at http://en.cppreference.com/w/cpp/numeric/random
 * which is distributed under the Creative Commons Attribution-Share Alike
 * license.  You may distribute this file (and only this file) under
 * that license, see http://creativecommons.org/licenses/by-sa/3.0/.
 *
 * Also licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 */
 
/*
 * Produce a histogram of a normal distribution.
 */

#include <iostream>
#include <iomanip>
#include <string>
#include <map>
#include <random>
#include <cmath>

#include "pcg_random.hpp"
 
int main()
{
    // Seed with a real random value, if available
    pcg_extras::seed_seq_from<std::random_device> seed_source;
  
    // Make a random number engine 
    pcg32 rng(seed_source);

    // Choose a random mean between 1 and 6
    std::uniform_int_distribution<int> uniform_dist(1, 6);
    int mean = uniform_dist(rng);
    std::cout << "Randomly-chosen mean: " << mean << '\n';
 
    // Generate a normal distribution around that mean
    std::normal_distribution<> normal_dist(mean, 2);
    
    // Make a copy of the RNG state to use later
    pcg32 rng_checkpoint = rng;
 
    std::map<int, int> hist;
    for (int n = 0; n < 10000; ++n) {
        ++hist[std::round(normal_dist(rng))];
    }
    std::cout << "Normal distribution around " << mean << ":\n";
    for (auto p : hist) {
        std::cout << std::fixed << std::setprecision(1) << std::setw(2)
                  << p.first << ' ' << std::string(p.second/30, '*')
                  << '\n';
    }
    
    std::cout << "Required " << (rng - rng_checkpoint) << " random numbers.\n";
}


==> Ancillary/Code/4Code/pcg-cpp-master/sample/make-partytrick.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This program uses pcg32_k64, a 64-dimensionally equidistributed generator
 * to create a party-trick generator that, after 1MB of output, produces some
 * output that may not look "very random" to you. ;-)
 */

#include <cstdio>
#include <cstddef>
#include <cstdint>
#include <iostream>
#include <random>

#include "pcg_random.hpp"

/* 256 bytes of "non-random" data we want to place in the output sequence
 * of our 64-dimensionally equidistributed 32-bit (4 byte) integers
 * (64 * 4 = 256).
 */

char desired[] = "LalalalaMEEPMEEPMEEPLOOKRandomChanceThatAWasWordUnlikely things happen, right?This generator has period 2^2112, it contains many valid English sentences, including this one. It'll be a *long* time before you see another one though. Good luck. Back to work!";

/* Rather than put our 256 bytes in one block, we will scatter it around.
 * This table shows the offset of one byte to the next, in 256-byte (i.e., 
 * 64-tuple) increments.  '0' -> 0, '1' -> 1, '/' -> -1, '.' -> -2
 */
 
char breaks[] = "00/020.040001000/000200010000010000020001.0020003000000000000000000000000000007000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005000000000000000000000000000000000000000000000000000000000000000000000000000000000";

int main()
{
    // We'll output a totally different party-trick generator each time.
    // In each of 2^63 streams, there will be 2^64 generators that produce
    // this same party trick output.
    pcg32_k64 rng(pcg_extras::seed_seq_from<std::random_device>{});
    
    for (int i = 0; i < 256; ++i) {
        char c = desired[i];
        int offset = (breaks[i] - '0') * 64;
        if (offset > 0)
            rng.advance(offset);
        else if (offset < 0)
            rng.backstep(-offset);
        uint32_t prior = rng();
        uint32_t mask = ~(0xFFu << 8*(i % 4));
        uint32_t adj  = (prior & mask) | (uint32_t(c) << 8*(i % 4));
        // Back up to overwrite the random number we just got
        rng.backstep(1);
        rng.set(adj);
        // Only advance to next number if we've done all four bytes.
        if ((i % 4) != 3)
            rng.backstep(1);
    }
    
    // Backstep to the start.
    rng.backstep(64*32);
    
    // Backstep a further 1MB
    rng.backstep(1024 * 1024 / 4);

    // Output the RNG state
    std::cout << rng << "\n";
    return 0;
}

    
    

==> Ancillary/Code/4Code/pcg-cpp-master/sample/pcg-demo.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This file is based on the demo program for the C generation schemes.
 * It shows some basic generation tasks.
 */

#include <cstddef>
#include <cstdint>
#include <cstdlib>
#include <cassert>
#include <climits>
#include <iostream>
#include <iomanip>
#include <algorithm>
#include <numeric>
#include <random>       // for random_device

#include "pcg_random.hpp"

// This code can be compiled with the preprocessor symbol RNG set to the
// PCG generator you'd like to test.

#ifndef RNG
    #define RNG pcg32
    #define TWO_ARG_INIT 1
#endif

#define STRINGIFY_IMPL(x) #x
#define STRINGIFY(x)      STRINGIFY_IMPL(x)

using namespace std;
using pcg_extras::operator<<;   // Cause uint8_t to be printed as an int.

int main(int argc, char** argv)
{
    // Read command-line options

    int rounds = 5;
    bool nondeterministic_seed = false;

    ++argv;
    --argc;
    if (argc > 0 && strcmp(argv[0], "-r") == 0) {
        nondeterministic_seed = true;
        ++argv;
        --argc;
    }
    if (argc > 0) {
        rounds = atoi(argv[0]);
    }

    /* Many of the generators can be initialized with two arguments; the second
     * one specifies the stream.
     */

#if TWO_ARG_INIT
    RNG rng(42u, 54u);
#else
    RNG rng(42u);
#endif

    if (nondeterministic_seed) {
        // Seed with external entropy from std::random_device (a handy
        // utility provided by pcg_extras).
        rng.seed(pcg_extras::seed_seq_from<std::random_device>());
    }

    constexpr auto bits = sizeof(RNG::result_type) * CHAR_BIT;
    constexpr int how_many_nums = bits <= 8  ? 14
                                : bits <= 16 ? 10
                                :              6;
    constexpr int wrap_nums_at  = bits >  64 ? 2
                                : bits >  32 ? 3
                                :              how_many_nums;

    cout << STRINGIFY(RNG) << ":\n"
    //   << "      -  aka:         " << pcg_extras::printable_typename<RNG>()
    // ^-- we skip this line because the output is long, scary, ugly, and
    //     and varies depending on the platform
         << "      -  result:      " <<  bits << "-bit unsigned int\n"
         << "      -  period:      2^" << RNG::period_pow2();
    if (RNG::streams_pow2() > 0)
         cout << "   (* 2^" << RNG::streams_pow2() << " streams)";
    cout << "\n      -  size:        " << sizeof(RNG) << " bytes\n\n";

    for (int round = 1; round <= rounds; ++round) {
        printf("Round %d:\n", round);

        /* Make some N-bit numbers */
        cout << setw(4) << setfill(' ') << bits << "bit:";
        for (int i = 0; i < how_many_nums; ++i) {
            if (i > 0 && i % wrap_nums_at == 0)
                cout << "\n\t";
            cout << " 0x" << hex << setfill('0') 
                 << setw(sizeof(RNG::result_type)*2) << rng();
        }
        cout << endl;

        cout << "  Again:";
        rng.backstep(6);
        for (int i = 0; i < how_many_nums; ++i) {
            if (i > 0 && i % wrap_nums_at == 0)
                cout << "\n\t";
            cout << " 0x" << hex << setfill('0') 
                 << setw(sizeof(RNG::result_type)*2) << rng();
        }
        cout << dec << endl;

        /* Toss some coins */
        cout << "  Coins: ";
        for (int i = 0; i < 65; ++i)
            cout << (rng(2) ? "H" : "T");
        cout << endl;

        RNG rng_copy{rng};
        /* Roll some dice */
        printf("  Rolls:");
        for (int i = 0; i < 33; ++i)
            cout << " " << (uint32_t(rng(6)) + 1);
        cout << "\n   -->   rolling dice used " 
             << (rng - rng_copy) << " random numbers" << endl;

        /* Deal some cards using std::shuffle 
         * It's unspecified *how* std::shuffle shuffles the cards, or how many
         * random numbers it will use to do so, so we call std::shuffle and
         * measure how good it is.  We won't use it for the final shuffle
         * to avoid platform-dependent output.
         */
        rng_copy = rng;
        enum { SUITS = 4, NUMBERS = 13, CARDS = 52 };
        char cards[CARDS];
        iota(begin(cards), end(cards), 0);
        std::shuffle(begin(cards), end(cards), rng);
        auto std_shuffle_steps = rng - rng_copy;
        
        /* Restore RNG and deal again using pcg_extras::shuffle, which follows
         * the algorithm for shuffling that most programmers would expect.
         */      
        rng = rng_copy;
        iota(begin(cards), end(cards), 0);
        pcg_extras::shuffle(begin(cards), end(cards), rng);
        auto my_shuffle_steps = rng - rng_copy;

        /* Output the shuffled deck */
        printf("  Cards:");
        static const signed char number[] = {'A', '2', '3', '4', '5', '6', '7',
                                             '8', '9', 'T', 'J', 'Q', 'K'};
        static const signed char suit[] =   {'h', 'c', 'd', 's'};
        int i = 0;
        for (auto card : cards) {
            ++i;
            cout << " " << number[card / SUITS] << suit[card % SUITS];
            if (i % 22 == 0)
                cout << "\n\t";
        }
        
        /* Output statistics about shuffling */
        cout <<   "\n   -->   std::shuffle used "
             << std_shuffle_steps << " random numbers";
        typedef RNG::state_type rngdelta_t;
        if (std_shuffle_steps > rngdelta_t(52)) {
            cout << "\n\t -- that's " << (std_shuffle_steps - rngdelta_t(51)) 
                 << " more than we'd expect; inefficient implementation";
        }
        cout <<   "\n   -->   pcg_extras::shuffle used "
             << my_shuffle_steps << " random numbers";

        cout << "\n" << endl;
    }

    return 0;
}


==> Ancillary/Code/4Code/pcg-cpp-master/sample/spew.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This program outputs 215 GB of random bits (binary data).  This is
 * about the same as the total output of random.org in its 15 year history.
 * The code uses 1.25e-8 of the period, and chooses an arbitrary stream from 
 * 2^64 streams.
 *
 * Typical usage:
 *      ./spew | hexdump -C | less
 */

#include <cstdio>
#include <cstddef>
#include <cstdint>
#include <iostream>
#include <random>

#include <unistd.h>             // We use POSIX read/write for binary I/O

#include "pcg_random.hpp"

int main()
{
    pcg32_fast rng(pcg_extras::seed_seq_from<std::random_device>{});
    std::clog << rng << "\n\n";
    
    constexpr size_t BUFFER_SIZE = 1024ull * 128ull;
    uint32_t buffer[BUFFER_SIZE];
    constexpr size_t ROUNDS      = 215 * 1073741824ull / sizeof(buffer);
    
    for (size_t i = 0; i < ROUNDS; ++i) {
        for (auto& v : buffer)
            v = rng();
        write(1, (void*) buffer, sizeof(buffer));
    }
    return 0;
}

    
    

==> Ancillary/Code/4Code/pcg-cpp-master/sample/use-partytrick.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This program behaves like the spew program, the only difference is that
 * after 1 MB of output, the output gets "interesting" for a brief while.
 * See make-partytrick.cpp for more details.
 *
 * Typical usage:
 *      ./use-partytrick | hexdump -C | less
 */

#include <cstdio>
#include <cstddef>
#include <cstdint>
#include <iostream>
#include <sstream>
#include <string>
#include <random>

#include <unistd.h>

#include "pcg_random.hpp"

static const char* saved_state = 
 "6364136223846793005 3503324247726078831 6557656048857751321 103238831 "
 "665891259 1902651333 4073047566 368781010 3371458373 3520911659 1176018374 "
 "1290944887 2479283234 2214499777 3287447736 4241043352 2808175048 83300271 "
 "162496091 3372211384 3773661488 3842517107 154403914 1983905875 185363760 "
 "3574548828 4259275054 2055322655 3183516320 3827707798 2358810643 3947601356 "
 "1518701804 2987610801 4256672123 243420444 2418646926 1593945712 3293969771 "
 "1047458160 4148325853 4134598831 813996594 2374617805 712898811 2110551176 "
 "233031372 1753202862 281911517 1950853967 3790278509 4176603202 4256155456 "
 "1413186342 1718872307 2898301505 1732438719 622306094 366401535 2963949396 "
 "2676833081 98878999 999895120 425860638 4096143638 4063627507 2566817785";


int main()
{
    pcg32_k64 rng;
    std::istringstream inbuf(saved_state);
    inbuf >> rng;
    std::clog << inbuf.str() << "\n\n";
    if (inbuf.fail())
        abort();

    constexpr size_t BUFFER_SIZE = 1024ull * 128ull;
    uint32_t buffer[BUFFER_SIZE];
    constexpr size_t ROUNDS      = 215 * 1073741824ull / sizeof(buffer);
    
    for (size_t i = 0; i < ROUNDS; ++i) {
        for (auto& v : buffer)
            v = rng();
        write(1, (void*) buffer, sizeof(buffer));
    }

    return 0;
}

    
    

==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg128_once_insecure.cpp <==
#define RNG pcg128_once_insecure
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg128_oneseq_once_insecure.cpp <==
#define RNG pcg128_oneseq_once_insecure
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg16_once_insecure.cpp <==
#define RNG pcg16_once_insecure
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg16_oneseq_once_insecure.cpp <==
#define RNG pcg16_oneseq_once_insecure
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32.cpp <==
#define RNG pcg32
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_c1024.cpp <==
#define RNG pcg32_c1024
#define TWO_ARG_INIT 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_c1024_fast.cpp <==
#define RNG pcg32_c1024_fast
#define TWO_ARG_INIT 0

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_c64.cpp <==
#define RNG pcg32_c64
#define TWO_ARG_INIT 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_c64_fast.cpp <==
#define RNG pcg32_c64_fast
#define TWO_ARG_INIT 0

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_c64_oneseq.cpp <==
#define RNG pcg32_c64_oneseq
#define TWO_ARG_INIT 0

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_fast.cpp <==
#define RNG pcg32_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_k1024.cpp <==
#define RNG pcg32_k1024
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_k1024_fast.cpp <==
#define RNG pcg32_k1024_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_k16384.cpp <==
#define RNG pcg32_k16384
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_k16384_fast.cpp <==
#define RNG pcg32_k16384_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_k2.cpp <==
#define RNG pcg32_k2
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_k2_fast.cpp <==
#define RNG pcg32_k2_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_k64.cpp <==
#define RNG pcg32_k64
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_k64_fast.cpp <==
#define RNG pcg32_k64_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_k64_oneseq.cpp <==
#define RNG pcg32_k64_oneseq
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_once_insecure.cpp <==
#define RNG pcg32_once_insecure
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_oneseq.cpp <==
#define RNG pcg32_oneseq
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_oneseq_once_insecure.cpp <==
#define RNG pcg32_oneseq_once_insecure
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg32_unique.cpp <==
#define RNG pcg32_unique
#define TWO_ARG_INIT 0

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64.cpp <==
#define RNG pcg64
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64_c1024.cpp <==
#define RNG pcg64_c1024
#define TWO_ARG_INIT 1
#define AWKWARD_128BIT_CODE 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64_c1024_fast.cpp <==
#define RNG pcg64_c1024_fast
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64_c32.cpp <==
#define RNG pcg64_c32
#define TWO_ARG_INIT 1
#define AWKWARD_128BIT_CODE 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64_c32_fast.cpp <==
#define RNG pcg64_c32_fast
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64_c32_oneseq.cpp <==
#define RNG pcg64_c32_oneseq
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64_fast.cpp <==
#define RNG pcg64_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64_k1024.cpp <==
#define RNG pcg64_k1024
#define TWO_ARG_INIT 1
#define AWKWARD_128BIT_CODE 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64_k1024_fast.cpp <==
#define RNG pcg64_k1024_fast
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64_k32.cpp <==
#define RNG pcg64_k32
#define TWO_ARG_INIT 1
#define AWKWARD_128BIT_CODE 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64_k32_fast.cpp <==
#define RNG pcg64_k32_fast
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64_k32_oneseq.cpp <==
#define RNG pcg64_k32_oneseq
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64_once_insecure.cpp <==
#define RNG pcg64_once_insecure
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64_oneseq.cpp <==
#define RNG pcg64_oneseq
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64_oneseq_once_insecure.cpp <==
#define RNG pcg64_oneseq_once_insecure
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg64_unique.cpp <==
#define RNG pcg64_unique
#define TWO_ARG_INIT 0

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg8_once_insecure.cpp <==
#define RNG pcg8_once_insecure
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/check-pcg8_oneseq_once_insecure.cpp <==
#define RNG pcg8_oneseq_once_insecure
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/4Code/pcg-cpp-master/test-high/pcg-test-noadvance.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This file is based on the demo program for the C generation schemes.
 * It shows some basic generation tasks.
 */

#include <cstddef>
#include <cstdint>
#include <cstdlib>
#include <cassert>
#include <climits>
#include <iostream>
#include <iomanip>
#include <algorithm>
#include <numeric>
#include <random>       // for random_device

#include "pcg_random.hpp"

// This code can be compiled with the preprocessor symbol RNG set to the
// PCG generator you'd like to test.

#ifndef RNG
    #define RNG pcg32
    #define TWO_ARG_INIT 1
#endif

#define STRINGIFY_IMPL(x) #x
#define STRINGIFY(x)      STRINGIFY_IMPL(x)

using namespace std;
using pcg_extras::operator<<;

#if !PCG_EMULATED_128BIT_MATH || !AWKWARD_128BIT_CODE

int main(int argc, char** argv)
{
    // Read command-line options

    int rounds = 5;
    bool nondeterministic_seed = false;

    ++argv;
    --argc;
    if (argc > 0 && strcmp(argv[0], "-r") == 0) {
        nondeterministic_seed = true;
        ++argv;
        --argc;
    }
    if (argc > 0) {
        rounds = atoi(argv[0]);
    }

    /* Many of the generators can be initialized with two arguments; the second
     * one specifies the stream.
     */

#if TWO_ARG_INIT
    RNG rng(42u, 54u);
#else
    RNG rng(42u);
#endif

    if (nondeterministic_seed) {
        // Seed with external entropy from std::random_device (a handy
        // utility provided by pcg_extras).
        rng.seed(pcg_extras::seed_seq_from<std::random_device>());
    }

    constexpr auto bits = sizeof(RNG::result_type) * CHAR_BIT;
    constexpr int how_many_nums = bits <= 8  ? 14
                                : bits <= 16 ? 10
                                :              6;
    constexpr int wrap_nums_at  = bits >  64 ? 2
                                : bits >  32 ? 3
                                :              how_many_nums;

    cout << STRINGIFY(RNG) << ":\n"
    //   << "      -  aka:         " << pcg_extras::printable_typename<RNG>()
    // ^-- we skip this line because the output is long, scary, ugly, and
    //     and varies depending on the platform
         << "      -  result:      " <<  bits << "-bit unsigned int\n"
         << "      -  period:      2^" << RNG::period_pow2();
    if (RNG::streams_pow2() > 0)
         cout << "   (* 2^" << RNG::streams_pow2() << " streams)";
    cout << "\n      -  size:        " << sizeof(RNG) << " bytes\n\n";

    for (int round = 1; round <= rounds; ++round) {
        printf("Round %d:\n", round);

        /* Make some N-bit numbers */
        cout << setw(4) << setfill(' ') << bits << "bit:";
        for (int i = 0; i < how_many_nums; ++i) {
            if (i > 0 && i % wrap_nums_at == 0)
                cout << "\n\t";
            cout << " 0x" << hex << setfill('0') 
                 << setw(sizeof(RNG::result_type)*2) << rng();
        }
        cout << dec << endl;

        /* Toss some coins */
        cout << "  Coins: ";
        for (int i = 0; i < 65; ++i)
            cout << (rng(2) ? "H" : "T");
        cout << endl;

        /* Roll some dice */
        printf("  Rolls:");
        for (int i = 0; i < 33; ++i)
            cout << " " << (uint32_t(rng(6)) + 1);
        cout << endl;

        /* Deal some cards using pcg_extras::shuffle, which follows
         * the algorithm for shuffling that most programmers would expect.
         * (It's unspecified how std::shuffle works.)
         */      
        enum { SUITS = 4, NUMBERS = 13, CARDS = 52 };
        char cards[CARDS];
        iota(begin(cards), end(cards), 0);
        pcg_extras::shuffle(begin(cards), end(cards), rng);

        /* Output the shuffled deck */
        printf("  Cards:");
        static const signed char number[] = {'A', '2', '3', '4', '5', '6', '7',
                                             '8', '9', 'T', 'J', 'Q', 'K'};
        static const signed char suit[] =   {'h', 'c', 'd', 's'};
        int i = 0;
        for (auto card : cards) {
            ++i;
            cout << " " << number[card / SUITS] << suit[card % SUITS];
            if (i % 22 == 0)
                cout << "\n\t";
        }
        
        cout << "\n" << endl;
    }

    return 0;
}

#else //  i.e. PCG_EMULATED_128BIT_MATH && AWKWARD_128BIT_CODE

int main()
{
    // It's not that it *can't* be done, it just requires either C++14-style
    // constexpr or some things not to be declared const.
    cout << "Sorry, " STRINGIFY(RNG) " not supported with emulated 128-bit math"
         << endl;
}

#endif


==> Ancillary/Code/4Code/pcg-cpp-master/test-high/pcg-test.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This file is based on the demo program for the C generation schemes.
 * It shows some basic generation tasks.
 */

#include <cstddef>
#include <cstdint>
#include <cstdlib>
#include <cassert>
#include <climits>
#include <iostream>
#include <iomanip>
#include <algorithm>
#include <numeric>
#include <random>       // for random_device

#include "pcg_random.hpp"

// This code can be compiled with the preprocessor symbol RNG set to the
// PCG generator you'd like to test.

#ifndef RNG
    #define RNG pcg32
    #define TWO_ARG_INIT 1
#endif

#define STRINGIFY_IMPL(x) #x
#define STRINGIFY(x)      STRINGIFY_IMPL(x)

using namespace std;
using pcg_extras::operator<<;

#if !PCG_EMULATED_128BIT_MATH || !AWKWARD_128BIT_CODE

int main(int argc, char** argv)
{
    // Read command-line options

    int rounds = 5;
    bool nondeterministic_seed = false;

    ++argv;
    --argc;
    if (argc > 0 && strcmp(argv[0], "-r") == 0) {
        nondeterministic_seed = true;
        ++argv;
        --argc;
    }
    if (argc > 0) {
        rounds = atoi(argv[0]);
    }

    /* Many of the generators can be initialized with two arguments; the second
     * one specifies the stream.
     */

#if TWO_ARG_INIT
    RNG rng(42u, 54u);
#else
    RNG rng(42u);
#endif

    if (nondeterministic_seed) {
        // Seed with external entropy from std::random_device (a handy
        // utility provided by pcg_extras).
        rng.seed(pcg_extras::seed_seq_from<std::random_device>());
    }

    constexpr auto bits = sizeof(RNG::result_type) * CHAR_BIT;
    constexpr int how_many_nums = bits <= 8  ? 14
                                : bits <= 16 ? 10
                                :              6;
    constexpr int wrap_nums_at  = bits >  64 ? 2
                                : bits >  32 ? 3
                                :              how_many_nums;

    cout << STRINGIFY(RNG) << ":\n"
    //   << "      -  aka:         " << pcg_extras::printable_typename<RNG>()
    // ^-- we skip this line because the output is long, scary, ugly, and
    //     and varies depending on the platform
         << "      -  result:      " <<  bits << "-bit unsigned int\n"
         << "      -  period:      2^" << RNG::period_pow2();
    if (RNG::streams_pow2() > 0)
         cout << "   (* 2^" << RNG::streams_pow2() << " streams)";
    cout << "\n      -  size:        " << sizeof(RNG) << " bytes\n\n";

    for (int round = 1; round <= rounds; ++round) {
        printf("Round %d:\n", round);

        /* Make some N-bit numbers */
        cout << setw(4) << setfill(' ') << bits << "bit:";
        for (int i = 0; i < how_many_nums; ++i) {
            if (i > 0 && i % wrap_nums_at == 0)
                cout << "\n\t";
            cout << " 0x" << hex << setfill('0') 
                 << setw(sizeof(RNG::result_type)*2) << rng();
        }
        cout << endl;

        cout << "  Again:";
        rng.backstep(6);
        for (int i = 0; i < how_many_nums; ++i) {
            if (i > 0 && i % wrap_nums_at == 0)
                cout << "\n\t";
            cout << " 0x" << hex << setfill('0') 
                 << setw(sizeof(RNG::result_type)*2) << rng();
        }
        cout << dec << endl;

        /* Toss some coins */
        cout << "  Coins: ";
        for (int i = 0; i < 65; ++i)
            cout << (rng(2) ? "H" : "T");
        cout << endl;

        RNG rng_copy{rng};
        /* Roll some dice */
        printf("  Rolls:");
        for (int i = 0; i < 33; ++i)
            cout << " " << (uint32_t(rng(6)) + 1);
        cout << "\n   -->   rolling dice used " 
             << (rng - rng_copy) << " random numbers" << endl;

        /* Deal some cards using pcg_extras::shuffle, which follows
         * the algorithm for shuffling that most programmers would expect.
         * (It's unspecified how std::shuffle works.)
         */      
        enum { SUITS = 4, NUMBERS = 13, CARDS = 52 };
        char cards[CARDS];
        iota(begin(cards), end(cards), 0);
        pcg_extras::shuffle(begin(cards), end(cards), rng);

        /* Output the shuffled deck */
        printf("  Cards:");
        static const signed char number[] = {'A', '2', '3', '4', '5', '6', '7',
                                             '8', '9', 'T', 'J', 'Q', 'K'};
        static const signed char suit[] =   {'h', 'c', 'd', 's'};
        int i = 0;
        for (auto card : cards) {
            ++i;
            cout << " " << number[card / SUITS] << suit[card % SUITS];
            if (i % 22 == 0)
                cout << "\n\t";
        }
        
        cout << "\n" << endl;
    }

    return 0;
}

#else //  i.e. PCG_EMULATED_128BIT_MATH && AWKWARD_128BIT_CODE

int main()
{
    // It's not that it *can't* be done, it just requires either C++14-style
    // constexpr or some things not to be declared const.
    cout << "Sorry, " STRINGIFY(RNG) " not supported with emulated 128-bit math"
         << endl;
}

#endif


==> Ancillary/Code/4Code/pcg-cpp-master/test-high/run-tests.sh <==
#!/bin/sh
# 
# PCG Random Number Generation for C.
# 
# Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
#                     and the PCG Project contributors.
#
# SPDX-License-Identifier: (Apache-2.0 OR MIT)
#
# Licensed under the Apache License, Version 2.0 (provided in
# LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
# or under the MIT license (provided in LICENSE-MIT.txt and at
# http://opensource.org/licenses/MIT), at your option. This file may not
# be copied, modified, or distributed except according to those terms.
#
# Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
# express or implied.  See your chosen license for details.
#
# For additional information about the PCG random number generation scheme,
# visit http://www.pcg-random.org/.
#

echo Performing a quick sanity check...

mkdir -p actual
rm -f actual/*

./check-pcg32 > actual/check-pcg32.out
./check-pcg32_oneseq > actual/check-pcg32_oneseq.out
./check-pcg32 > /dev/null
./check-pcg32_fast > actual/check-pcg32_fast.out

./check-pcg64 > actual/check-pcg64.out
./check-pcg64_oneseq > actual/check-pcg64_oneseq.out
./check-pcg64_unique > /dev/null
./check-pcg64_fast > actual/check-pcg64_fast.out

./check-pcg8_once_insecure > actual/check-pcg8_once_insecure.out
./check-pcg16_once_insecure > actual/check-pcg16_once_insecure.out
./check-pcg32_once_insecure > actual/check-pcg32_once_insecure.out
./check-pcg64_once_insecure > actual/check-pcg64_once_insecure.out
./check-pcg128_once_insecure > actual/check-pcg128_once_insecure.out

./check-pcg8_oneseq_once_insecure > actual/check-pcg8_oneseq_once_insecure.out
./check-pcg16_oneseq_once_insecure > actual/check-pcg16_oneseq_once_insecure.out
./check-pcg32_oneseq_once_insecure > actual/check-pcg32_oneseq_once_insecure.out
./check-pcg64_oneseq_once_insecure > actual/check-pcg64_oneseq_once_insecure.out
./check-pcg128_oneseq_once_insecure > actual/check-pcg128_oneseq_once_insecure.out

./check-pcg32_k2 > actual/check-pcg32_k2.out
./check-pcg32_k2_fast > actual/check-pcg32_k2_fast.out

./check-pcg32_k64 > actual/check-pcg32_k64.out
./check-pcg32_k64_oneseq > actual/check-pcg32_k64_oneseq.out
./check-pcg32_k64_fast > actual/check-pcg32_k64_fast.out

./check-pcg32_c64 > actual/check-pcg32_c64.out
./check-pcg32_c64_oneseq > actual/check-pcg32_c64_oneseq.out
./check-pcg32_c64_fast > actual/check-pcg32_c64_fast.out

./check-pcg64_k32 > actual/check-pcg64_k32.out
./check-pcg64_k32_oneseq > actual/check-pcg64_k32_oneseq.out
./check-pcg64_k32_fast > actual/check-pcg64_k32_fast.out

./check-pcg64_c32 > actual/check-pcg64_c32.out
./check-pcg64_c32_oneseq > actual/check-pcg64_c32_oneseq.out
./check-pcg64_c32_fast > actual/check-pcg64_c32_fast.out

./check-pcg32_k1024 > actual/check-pcg32_k1024.out
./check-pcg32_k1024_fast > actual/check-pcg32_k1024_fast.out

./check-pcg32_c1024 > actual/check-pcg32_c1024.out
./check-pcg32_c1024_fast > actual/check-pcg32_c1024_fast.out

./check-pcg64_k1024 > actual/check-pcg64_k1024.out
./check-pcg64_k1024_fast > actual/check-pcg64_k1024_fast.out

./check-pcg64_c1024 > actual/check-pcg64_c1024.out
./check-pcg64_c1024_fast > actual/check-pcg64_c1024_fast.out

./check-pcg32_k16384 > actual/check-pcg32_k16384.out
./check-pcg32_k16384_fast > actual/check-pcg32_k16384_fast.out

find actual -type f -size -80c -delete

if diff -ru -x .gitignore expected actual
then
    echo All tests succeeded.
else
    echo ''
    if diff -x "*-pcg64_[ck]*.out" \
            -x "*-pcg128_[ck]*.out" -ru expected actual > /dev/null
    then
        echo All tests except tests awkward tests with 128-bit math succceed.
    else
        echo ERROR: Some tests failed.
    fi
fi


==> Ancillary/Code/5Code/5Code/Axions/analysis.cpp <==
#include "analysis.hpp"
#include "globalConstants.hpp"
#include <cstdint>
#include<cmath>
#include <iostream>
#include <fstream>
#include <immintrin.h>
#include "fftw3.h"
#include <tuple>
#include <array>
#include <string>
#include <omp.h>
#include <inttypes.h>
using namespace std;


inline float determinant(float a, float b, float c, float d)
{
	return (a * d - b * c);
}



inline __m256 determinant(__m256 a, __m256 b, __m256 c, __m256 d)
{
	return _mm256_sub_ps(_mm256_mul_ps(a,d),_mm256_mul_ps(b,c));
}

void evalTrinangle( array<int,8> &pierced,  array<int,8>& signTotal, const array<__m256, 3> & p1, const array<__m256, 3> & p2, const array<__m256, 3> & p3)
{
	__m256 a = _mm256_sub_ps(p1[1], p3[1]);
	__m256 b = _mm256_sub_ps(p2[1], p3[1]);
	__m256 c = _mm256_sub_ps(p1[2], p3[2]);
	__m256 d = _mm256_sub_ps(p2[2], p3[2]);

	__m256 det = determinant(a,b,c,d);
	__m256 negDet = _mm256_sub_ps(_mm256_set1_ps(0.0), det);
	__m256 compareMask = _mm256_cmp_ps(_mm256_max_ps(det,negDet),_mm256_set1_ps(1.e-7), 0x01); //less than- compare. Generates 0's if it fails,all-ones if true
	det =  _mm256_andnot_ps(compareMask, det); // Not of all ones is 0 and vice-versa --> zeros all small dets to truly zero
	det = _mm256_add_ps(det,compareMask); //Adds 0 to acutal dets, sets others to maximum
	__m256 alpha = _mm256_div_ps(_mm256_add_ps(_mm256_mul_ps(_mm256_sub_ps(p3[2], p2[2]), p3[1]), _mm256_mul_ps(b, p3[2])), det);
	__m256 beta = _mm256_div_ps(_mm256_add_ps(_mm256_mul_ps(c, p3[1]), _mm256_mul_ps(_mm256_sub_ps(p3[1], p1[1]), p3[2])), det);
//Zero out alphas and betas that got flagged as suspiciously small determinants before.
	
	alpha = _mm256_andnot_ps(compareMask, alpha);
	beta = _mm256_andnot_ps(compareMask, beta);
	__m256 linComb = _mm256_add_ps(_mm256_add_ps(_mm256_mul_ps(beta, p2[0]), _mm256_mul_ps(alpha, p1[0])), _mm256_mul_ps(_mm256_sub_ps(_mm256_sub_ps(_mm256_set1_ps(1.0), alpha), beta), p3[0]));
	
	float alpha_[8] = { 0 };
	float beta_[8] = { 0 };
	float linComb_[8] = { 0 };
	_mm256_storeu_ps(&(alpha_[0]), alpha);
	_mm256_storeu_ps(&(beta_[0]), beta);
	_mm256_storeu_ps(&(linComb_[0]), linComb);	


	for (int l = 0; l < 8; l++) {
		if ((alpha_[l] > 0) && (beta_[l] > 0) &&  (alpha_[l] + beta_[l] < 1)) {
			pierced[l] += 1;	
			if (linComb_[l] > 0) {
				signTotal[l] += 1;
			}
			else {
				signTotal[l] -= 1;
			}
			
		}
		
	}	
	return;
}




void evalTrinangle(int& pierced, int& signTotal, const array<float,3> &p1, const array<float,3> &p2, const array<float,3> &p3, long& colinear)
{
	//first off get the determinant of the first two vectors second and third component
	/*
	a = p1[1]-p3[1]
	b = p2[1]-p3[1]
	c = p1[2]-p3[2]
	d = p2[2]-p3[2]

	*/
	//det A = det A^Transpose
	float a = (float)p1[1] - (float)p3[1];
	float b = (float)p2[1] - (float)p3[1];
	float c = (float)p1[2] - (float)p3[2];
	float d = (float)p2[2] - (float)p3[2];
	float det = determinant(a, c, b, d);
	if (abs(det) < 1.e-7) {
		//cout << "Warning: two sides of triangle are colinear." << endl;
		colinear++;
		//cout << colinear << " " << p1[1] << " " << p1[2] << " " <<p2[1] << " " << p2[2] << " " << p3[1] << " " << p3[2]<< endl;
		return;
	}
	//We are now certain that the determinant is large enough to solve numerically, alpha A + beta B = c
	float alpha = 1 / det * (-d * p3[1] + b * p3[2]);
	float beta = 1 / det * (c * p3[1] - a * p3[2]);
	float linComb = alpha * p1[0] + beta * p2[0] + (1 - alpha - beta) * p3[0];
	if ((alpha > 0) && (beta > 0) && (1 - alpha - beta > 0)) {
		float linComb = alpha * p1[0] + beta * p2[0] + (1 - alpha - beta) * p3[0];
		pierced += 1;
		if (linComb > 0) {
			signTotal += 1;
		}
		else {
			signTotal -= 1;
		}
	}

	return;
}




void findDefects(lattice& lattice) {

		long defectCount = 0;
		long piercedPositive = 0;
		long piercedNegative = 0;
		long warnCountWierd = 0;
		long colinear_ = 0;
		//Create files for animating output; Comment out for improved Performance/Less Output
		/*
		 ofstream defectsOut("./Animate/Defects/defects_"+to_string(t)+".txt");
		 ofstream positiveOut("./Animate/Positive/positive_" + to_string(t) + ".txt");
		 ofstream negativeOut("./Animate/Negative/negative_" + to_string(t) + ".txt");
		 ofstream wierdOut("./Animate/Wierd/wierd_" + to_string(t) + ".txt");
		 */

#pragma omp parallel for reduction(+:defectCount,piercedPositive,piercedNegative,warnCountWierd,colinear_)
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					if constexpr (avxMode == 0) {
						for (int w = 0; w < avxSize; w++) {
							int cellPierced = 0;
							int cellSign = 0;
							//this is a little messy, but there is no path across the surface of a cube creating exactly all the needed triangles with no vertex being used more than once.
							//Assign the vectors in field-space associated with each corner of a cube
							int ip1 = (i + 1) % latticeSize;
							int jp1 = (j + 1) % latticeSize;
							int kp1 = (k + 1) % latticeFieldBlocks;
							int wp1 = (w + 1) % avxSize;
							array<float, 3> a; 
							array<float, 3> b;
							array<float, 3> c;
							array<float, 3> d;
							array<float, 3> e;
							array<float, 3> f;
							array<float, 3> g;
							array<float, 3> h;

							if (kp1 != 0) {
								 a = { lattice(i,j,k).field1[w], lattice(i,j,k).field2[w] ,lattice(i,j,k).field3[w] };
								 b = { lattice(i,j,kp1).field1[w], lattice(i,j,kp1).field2[w] ,lattice(i,j,kp1).field3[w] };
								 c = { lattice(i,jp1,k).field1[w], lattice(i,jp1,k).field2[w] ,lattice(i,jp1,k).field3[w] };
								 d = { lattice(i,jp1,kp1).field1[w], lattice(i,jp1,kp1).field2[w] ,lattice(i,jp1,kp1).field3[w] };
								 e = { lattice(ip1,j,k).field1[w], lattice(ip1,j,k).field2[w] ,lattice(ip1,j,k).field3[w] };
								 f = { lattice(ip1,j,kp1).field1[w],lattice(ip1,j,kp1).field2[w] ,lattice(ip1,j,kp1).field3[w] };
								 g = { lattice(ip1,jp1,k).field1[w],lattice(ip1,jp1,k).field2[w] ,lattice(ip1,jp1,k).field3[w] };
								 h = { lattice(ip1,jp1,kp1).field1[w],lattice(ip1,jp1,kp1).field2[w] ,lattice(ip1,jp1,kp1).field3[w] };
							}
							if (kp1 == 0) {
								 a = { lattice(i,j,k).field1[w],lattice(i,j,k).field2[w] ,lattice(i,j,k).field3[w] };
								 b = { lattice(i,j,kp1).field1[wp1],lattice(i,j,kp1).field2[wp1] ,lattice(i,j,kp1).field3[wp1] };
								 c = { lattice(i,jp1,k).field1[w],lattice(i,jp1,k).field2[w] ,lattice(i,jp1,k).field3[w] };
								 d = { lattice(i,jp1,kp1).field1[wp1],lattice(i,jp1,kp1).field2[wp1] ,lattice(i,jp1,kp1).field3[wp1] };
								 e = { lattice(ip1,j,k).field1[w],lattice(ip1,j,k).field2[w] ,lattice(ip1,j,k).field3[w] };
								 f = { lattice(ip1,j,kp1).field1[wp1],lattice(ip1,j,kp1).field2[wp1] ,lattice(ip1,j,kp1).field3[wp1] };
								 g = { lattice(ip1,jp1,k).field1[w],lattice(ip1,jp1,k).field2[w] ,lattice(ip1,jp1,k).field3[w] };
								 h = { lattice(ip1,jp1,kp1).field1[wp1],lattice(ip1,jp1,kp1).field2[wp1] ,lattice(ip1,jp1,kp1).field3[wp1] };
							}


							//next part is also messy. Total of 12 Calls of EvalTriangle because again there is no closedy cycle across all the vertexes in the fashion needed
							//might be a smarter way to do it that is less prone to errors but whatever, who cares anyways.
							evalTrinangle(cellPierced, cellSign, a, b, c, colinear_);
							evalTrinangle(cellPierced, cellSign, b, c, d, colinear_);
							evalTrinangle(cellPierced, cellSign, a, b, e, colinear_);
							evalTrinangle(cellPierced, cellSign, b, e, f, colinear_);
							evalTrinangle(cellPierced, cellSign, a, c, e, colinear_);
							evalTrinangle(cellPierced, cellSign, c, e, g, colinear_);
							evalTrinangle(cellPierced, cellSign, e, f, g, colinear_);
							evalTrinangle(cellPierced, cellSign, f, g, h, colinear_);
							evalTrinangle(cellPierced, cellSign, b, d, f, colinear_);
							evalTrinangle(cellPierced, cellSign, d, f, h, colinear_);
							evalTrinangle(cellPierced, cellSign, c, d, g, colinear_);
							evalTrinangle(cellPierced, cellSign, d, g, h, colinear_);

							//Now we can think about the results of a cell in total. The cellPierced counter has to be either 0 or 2 for a given cell. Anything else means something must have gone wrong
							//Keep track of whether something goes wrong simultaneously when a triangle is degenerate (a line)
							//The cellSign can be either 0, or +-2. If it is 0, there is one ray piercing in positive direction and one in negative direction which means the cell contains a defect
							// If cellSign is +-2 the cell is pierced by a ray but does not contain a defect

							//Cancel early if something funky happened.
							if ((cellPierced != 0) && (cellPierced != 2)) {
								//cout << "Warning: Cell is pierced " << cellPierced << "times at (" <<i <<","<<j<<"," <<k<<","<<w<<")"<<  endl;		
								warnCountWierd++;
					/*			
#pragma omp critical
								wierdOut << i << "," << j << "," << (k + latticeFieldBlocks * w) << endl;
								*/
							}

							if (cellPierced == 2) {
								if (cellSign == 0) {
									defectCount += 1;
						/*		
#pragma omp critical

									defectsOut << i << "," << j << "," << (k + latticeFieldBlocks * w) << endl;
									*/
								}
								if (cellSign == 2) {
									piercedPositive += 1;
								/*
#pragma omp critical

									positiveOut << i << "," << j << "," << (k + latticeFieldBlocks * w) << endl;
									*/
								}
								if (cellSign == -2) {
									piercedNegative += 1;
								/*	
#pragma omp critical

									negativeOut << i << "," << j << "," << (k + latticeFieldBlocks * w) << endl;
									*/
								}
							}


						}
					}
					else {
						int ip1 = (i + 1) % latticeSize;
						int jp1 = (j + 1) % latticeSize;
						int kp1 = (k + 1) % latticeFieldBlocks;					
						array<__m256, 3> a;
						array<__m256, 3> b;
						array<__m256, 3> c;
						array<__m256, 3> d;
						array<__m256, 3> e;
						array<__m256, 3> f;
						array<__m256, 3> g;
						array<__m256, 3> h;
						if (kp1 != 0) {
							a = { _mm256_load_ps((&lattice(i,j,k).field1[0])),_mm256_load_ps((&lattice(i,j,k).field2[0])) ,_mm256_load_ps((&lattice(i,j,k).field3[0])) };
							b = { _mm256_load_ps((&lattice(i,j,kp1).field1[0])),_mm256_load_ps((&lattice(i,j,kp1).field2[0])) ,_mm256_load_ps((&lattice(i,j,kp1).field3[0])) };
							c = { _mm256_load_ps((&lattice(i,jp1,k).field1[0])),_mm256_load_ps((&lattice(i,jp1,k).field2[0])) ,_mm256_load_ps((&lattice(i,jp1,k).field3[0])) };
							d = { _mm256_load_ps((&lattice(i,jp1,kp1).field1[0])),_mm256_load_ps((&lattice(i,jp1,kp1).field2[0])) ,_mm256_load_ps((&lattice(i,jp1,kp1).field3[0])) };
							e = { _mm256_load_ps((&lattice(ip1,j,k).field1[0])),_mm256_load_ps((&lattice(ip1,j,k).field2[0])) ,_mm256_load_ps((&lattice(ip1,j,k).field3[0])) };
							f = { _mm256_load_ps((&lattice(ip1,j,kp1).field1[0])),_mm256_load_ps((&lattice(ip1,j,kp1).field2[0])),_mm256_load_ps((&lattice(ip1,j,kp1).field3[0])) };
							g = { _mm256_load_ps((&lattice(ip1,jp1,k).field1[0])),_mm256_load_ps((&lattice(ip1,jp1,k).field2[0])) ,_mm256_load_ps((&lattice(ip1,jp1,k).field3[0])) };
							h = { _mm256_load_ps((&lattice(ip1,jp1,kp1).field1[0])),_mm256_load_ps((&lattice(ip1,jp1,kp1).field2[0])) ,_mm256_load_ps((&lattice(ip1,jp1,kp1).field3[0])) };
						}
						else {
							__m256i index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6,7,0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							//That index describes a left shuffle, so the 2nd numer goes in slot 1, 3rd in 2 etc. I want a left shuffle, because the neighbour of the last point should be the first point of the looped over field block
							a = { _mm256_load_ps((&lattice(i,j,k).field1[0])),_mm256_load_ps((&lattice(i,j,k).field2[0])) ,_mm256_load_ps((&lattice(i,j,k).field3[0])) };
							b = { _mm256_load_ps((&lattice(i,j,kp1).field1[0])),_mm256_load_ps((&lattice(i,j,kp1).field2[0])) ,_mm256_load_ps((&lattice(i,j,kp1).field3[0])) };
							c = { _mm256_load_ps((&lattice(i,jp1,k).field1[0])),_mm256_load_ps((&lattice(i,jp1,k).field2[0])) ,_mm256_load_ps((&lattice(i,jp1,k).field3[0])) };
							d = { _mm256_load_ps((&lattice(i,jp1,kp1).field1[0])),_mm256_load_ps((&lattice(i,jp1,kp1).field2[0])) ,_mm256_load_ps((&lattice(i,jp1,kp1).field3[0])) };
							e = { _mm256_load_ps((&lattice(ip1,j,k).field1[0])),_mm256_load_ps((&lattice(ip1,j,k).field2[0])) ,_mm256_load_ps((&lattice(ip1,j,k).field3[0])) };
							f = { _mm256_load_ps((&lattice(ip1,j,kp1).field1[0])),_mm256_load_ps((&lattice(ip1,j,kp1).field2[0])),_mm256_load_ps((&lattice(ip1,j,kp1).field3[0])) };
							g = { _mm256_load_ps((&lattice(ip1,jp1,k).field1[0])),_mm256_load_ps((&lattice(ip1,jp1,k).field2[0])) ,_mm256_load_ps((&lattice(ip1,jp1,k).field3[0])) };
							h = { _mm256_load_ps((&lattice(ip1,jp1,kp1).field1[0])),_mm256_load_ps((&lattice(ip1,jp1,kp1).field2[0])) ,_mm256_load_ps((&lattice(ip1,jp1,kp1).field3[0])) };
							//Permute every slot with a kp1
							b[0] = _mm256_permutevar8x32_ps(b[0], index); b[1] = _mm256_permutevar8x32_ps(b[1], index); b[2] = _mm256_permutevar8x32_ps(b[2], index);
							d[0] = _mm256_permutevar8x32_ps(d[0], index); d[1] = _mm256_permutevar8x32_ps(d[1], index); d[2] = _mm256_permutevar8x32_ps(d[2], index);
							f[0] = _mm256_permutevar8x32_ps(f[0], index); f[1] = _mm256_permutevar8x32_ps(f[1], index); f[2] = _mm256_permutevar8x32_ps(f[2], index);
							h[0] = _mm256_permutevar8x32_ps(h[0], index); h[1] = _mm256_permutevar8x32_ps(h[1], index); h[2] = _mm256_permutevar8x32_ps(h[2], index);


						}
						array<int, 8> cellSign_ = { 0,0,0,0,0,0,0,0 };
						array<int, 8> cellPierced_ = { 0,0,0,0,0,0,0,0 };
						evalTrinangle(cellPierced_, cellSign_, a, b, c );
						evalTrinangle(cellPierced_, cellSign_, b, c, d );
						evalTrinangle(cellPierced_, cellSign_, a, b, e );
						evalTrinangle(cellPierced_, cellSign_, b, e, f );
						evalTrinangle(cellPierced_, cellSign_, a, c, e);
						evalTrinangle(cellPierced_, cellSign_, c, e, g);
						evalTrinangle(cellPierced_, cellSign_, e, f, g);
						evalTrinangle(cellPierced_, cellSign_, f, g, h);
						evalTrinangle(cellPierced_, cellSign_, b, d, f);
						evalTrinangle(cellPierced_, cellSign_, d, f, h);
						evalTrinangle(cellPierced_, cellSign_, c, d, g);
						evalTrinangle(cellPierced_, cellSign_, d, g, h);

						for (int l = 0; l < 8; l++) {
							if ((cellPierced_[l] != 0) && (cellPierced_[l] != 2)) {
								//cout << "Warning: Cell is pierced " << cellPierced << "times at (" <<i <<","<<j<<"," <<k<<","<<w<<")"<<  endl;		
								warnCountWierd++;
							}

							if (cellPierced_[l] == 2) {
								if (cellSign_[l] == 0) {
									defectCount += 1;
								}
								if (cellSign_[l] == 2) {
									piercedPositive += 1;
								}
								if (cellSign_[l] == -2) {
									piercedNegative += 1;
								}
							}
						}

					}
				}
			}
		}
		static ofstream outfile("defectCounts.txt");
		outfile <<t<<","<< defectCount << "," << warnCountWierd << "," << piercedPositive << "," << piercedNegative << "," << colinear_ << endl;
		std::cout << "Defect Cells:" << defectCount << "  positive Pierced: " << piercedPositive << "  Negative Pierced " << piercedNegative << endl <<
			" Warnings(wierd): " << warnCountWierd << "  Colinear Warnings: " << colinear_ << endl << endl;
		return;
	}


	void transpose8_ps(__m256& row0, __m256& row1, __m256& row2, __m256& row3, __m256& row4, __m256& row5, __m256& row6, __m256& row7) {//Transposes 8x8 matrix. Can be used for more efficient interleaving
		__m256 __t0, __t1, __t2, __t3, __t4, __t5, __t6, __t7;
		__m256 __tt0, __tt1, __tt2, __tt3, __tt4, __tt5, __tt6, __tt7;
		__t0 = _mm256_unpacklo_ps(row0, row1);
		__t1 = _mm256_unpackhi_ps(row0, row1);
		__t2 = _mm256_unpacklo_ps(row2, row3);
		__t3 = _mm256_unpackhi_ps(row2, row3);
		__t4 = _mm256_unpacklo_ps(row4, row5);
		__t5 = _mm256_unpackhi_ps(row4, row5);
		__t6 = _mm256_unpacklo_ps(row6, row7);
		__t7 = _mm256_unpackhi_ps(row6, row7);
		__tt0 = _mm256_shuffle_ps(__t0, __t2, _MM_SHUFFLE(1, 0, 1, 0));
		__tt1 = _mm256_shuffle_ps(__t0, __t2, _MM_SHUFFLE(3, 2, 3, 2));
		__tt2 = _mm256_shuffle_ps(__t1, __t3, _MM_SHUFFLE(1, 0, 1, 0));
		__tt3 = _mm256_shuffle_ps(__t1, __t3, _MM_SHUFFLE(3, 2, 3, 2));
		__tt4 = _mm256_shuffle_ps(__t4, __t6, _MM_SHUFFLE(1, 0, 1, 0));
		__tt5 = _mm256_shuffle_ps(__t4, __t6, _MM_SHUFFLE(3, 2, 3, 2));
		__tt6 = _mm256_shuffle_ps(__t5, __t7, _MM_SHUFFLE(1, 0, 1, 0));
		__tt7 = _mm256_shuffle_ps(__t5, __t7, _MM_SHUFFLE(3, 2, 3, 2));
		row0 = _mm256_permute2f128_ps(__tt0, __tt4, 0x20);
		row1 = _mm256_permute2f128_ps(__tt1, __tt5, 0x20);
		row2 = _mm256_permute2f128_ps(__tt2, __tt6, 0x20);
		row3 = _mm256_permute2f128_ps(__tt3, __tt7, 0x20);
		row4 = _mm256_permute2f128_ps(__tt0, __tt4, 0x31);
		row5 = _mm256_permute2f128_ps(__tt1, __tt5, 0x31);
		row6 = _mm256_permute2f128_ps(__tt2, __tt6, 0x31);
		row7 = _mm256_permute2f128_ps(__tt3, __tt7, 0x31);
	}


void deinterleaveCopy(lattice& current, lattice& old,float field1[], const int fieldNum ) {
	if ((latticeSize%(avxSize*8)) == 0) {//Use faster (memory throughput-wise) 8x8 avx reads for deinterleaving
	//if (0 == 1){
		if (fieldNum == 1) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field1[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s+1).field1[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s+2).field1[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s+3).field1[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s+4).field1[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s+5).field1[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s+6).field1[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s+7).field1[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field1[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field1[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field1[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field1[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field1[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field1[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field1[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field1[0]));
						
						//Take average
						__m256 mul = _mm256_set1_ps(0.5);
						cur0 = _mm256_mul_ps(_mm256_add_ps(cur0, old0), mul);
						cur1 = _mm256_mul_ps(_mm256_add_ps(cur1, old1), mul);
						cur2 = _mm256_mul_ps(_mm256_add_ps(cur2, old2), mul);
						cur3 = _mm256_mul_ps(_mm256_add_ps(cur3, old3), mul);
						cur4 = _mm256_mul_ps(_mm256_add_ps(cur4, old4), mul);
						cur5 = _mm256_mul_ps(_mm256_add_ps(cur5, old5), mul);
						cur6 = _mm256_mul_ps(_mm256_add_ps(cur6, old6), mul);
						cur7 = _mm256_mul_ps(_mm256_add_ps(cur7, old7), mul);

						transpose8_ps( cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_stream_ps(&field1[8 * s + 8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
					
				}
			}
		}
		if (fieldNum == 2) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
					//std::cout <<  i << " blib" << std::endl;
				for (int j = 0; j < latticeSize; j++) {
						//std::cout << j << "blib" << std::endl;
					 int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < matBlocks; s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s + 0).field2[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field2[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field2[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field2[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field2[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field2[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field2[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field2[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s + 0).field2[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field2[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field2[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field2[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field2[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field2[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field2[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field2[0]));

						//Take average
						__m256 mul = _mm256_set1_ps(0.5);
						cur0 = _mm256_mul_ps(_mm256_add_ps(cur0, old0), mul);
						cur1 = _mm256_mul_ps(_mm256_add_ps(cur1, old1), mul);
						cur2 = _mm256_mul_ps(_mm256_add_ps(cur2, old2), mul);
						cur3 = _mm256_mul_ps(_mm256_add_ps(cur3, old3), mul);
						cur4 = _mm256_mul_ps(_mm256_add_ps(cur4, old4), mul);
						cur5 = _mm256_mul_ps(_mm256_add_ps(cur5, old5), mul);
						cur6 = _mm256_mul_ps(_mm256_add_ps(cur6, old6), mul);
						cur7 = _mm256_mul_ps(_mm256_add_ps(cur7, old7), mul);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  
								/*
						if(uintptr_t(&field1[8*s + 8 * matBlocks * 0 + latticeSize * (j + latticeSize * i)])%31 == 0){
							std::cout << "Alignment is  wrong" << endl;
							}*/

						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur3);
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur4);
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur5);
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur6);
						_mm256_storeu_ps(&(field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)]), cur7);

					}
				}
			}
		}
		if (fieldNum == 3) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
					//std::cout << "blob" << endl;
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field3[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field3[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field3[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field3[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field3[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field3[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field3[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field3[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field3[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field3[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field3[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field3[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field3[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field3[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field3[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field3[0]));

						//Take average
						__m256 mul = _mm256_set1_ps(0.5);
						cur0 = _mm256_mul_ps(_mm256_add_ps(cur0, old0), mul);
						cur1 = _mm256_mul_ps(_mm256_add_ps(cur1, old1), mul);
						cur2 = _mm256_mul_ps(_mm256_add_ps(cur2, old2), mul);
						cur3 = _mm256_mul_ps(_mm256_add_ps(cur3, old3), mul);
						cur4 = _mm256_mul_ps(_mm256_add_ps(cur4, old4), mul);
						cur5 = _mm256_mul_ps(_mm256_add_ps(cur5, old5), mul);
						cur6 = _mm256_mul_ps(_mm256_add_ps(cur6, old6), mul);
						cur7 = _mm256_mul_ps(_mm256_add_ps(cur7, old7), mul);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}
		if (fieldNum == 4) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
				//std::cout << "blob" << endl;
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field4[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field4[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field4[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field4[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field4[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field4[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field4[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field4[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field4[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field4[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field4[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field4[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field4[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field4[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field4[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field4[0]));

						//Take average
						__m256 mul = _mm256_set1_ps(0.5);
						cur0 = _mm256_mul_ps(_mm256_add_ps(cur0, old0), mul);
						cur1 = _mm256_mul_ps(_mm256_add_ps(cur1, old1), mul);
						cur2 = _mm256_mul_ps(_mm256_add_ps(cur2, old2), mul);
						cur3 = _mm256_mul_ps(_mm256_add_ps(cur3, old3), mul);
						cur4 = _mm256_mul_ps(_mm256_add_ps(cur4, old4), mul);
						cur5 = _mm256_mul_ps(_mm256_add_ps(cur5, old5), mul);
						cur6 = _mm256_mul_ps(_mm256_add_ps(cur6, old6), mul);
						cur7 = _mm256_mul_ps(_mm256_add_ps(cur7, old7), mul);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}
		if (fieldNum == 5) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
				//std::cout << "blob" << endl;
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field5[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field5[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field5[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field5[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field5[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field5[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field5[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field5[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field5[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field5[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field5[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field5[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field5[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field5[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field5[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field5[0]));

						//Take average
						__m256 mul = _mm256_set1_ps(0.5);
						cur0 = _mm256_mul_ps(_mm256_add_ps(cur0, old0), mul);
						cur1 = _mm256_mul_ps(_mm256_add_ps(cur1, old1), mul);
						cur2 = _mm256_mul_ps(_mm256_add_ps(cur2, old2), mul);
						cur3 = _mm256_mul_ps(_mm256_add_ps(cur3, old3), mul);
						cur4 = _mm256_mul_ps(_mm256_add_ps(cur4, old4), mul);
						cur5 = _mm256_mul_ps(_mm256_add_ps(cur5, old5), mul);
						cur6 = _mm256_mul_ps(_mm256_add_ps(cur6, old6), mul);
						cur7 = _mm256_mul_ps(_mm256_add_ps(cur7, old7), mul);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}
	}
	else {
		if (fieldNum == 1) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = (current(i, j, k).field1[w] + old(i, j, k).field1[w]) / 2;
						}
					}
				}
			}
		}
		if (fieldNum == 2) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = (current(i, j, k).field2[w] + old(i, j, k).field2[w]) / 2;
						}
					}
				}
			}
		}
		if (fieldNum == 3) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = (current(i, j, k).field3[w] + old(i, j, k).field3[w]) / 2;
						}
					}
				}
			}
		}
		if (fieldNum == 4) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = (current(i, j, k).field4[w] + old(i, j, k).field4[w]) / 2;
						}
					}
				}
			}
		}
		if (fieldNum == 5) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = (current(i, j, k).field5[w] + old(i, j, k).field5[w]) / 2;
						}
					}
				}
			}
		}
	}
}

void deinterleaveDerivCopy(lattice& current, lattice& old,float field1[], const int fieldNum) {
	if (latticeSize%( avxSize * 8) == 0) {//Use faster (memory throughput-wise) 8x8 avx reads for deinterleaving
		if (fieldNum == 1) {
#pragma omp parallel for num_threads(64) 
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field1[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field1[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field1[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field1[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field1[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field1[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field1[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field1[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field1[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field1[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field1[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field1[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field1[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field1[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field1[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field1[0]));

						//Take average
						cur0 = _mm256_sub_ps(cur0, old0);
						cur1 = _mm256_sub_ps(cur1, old1);
						cur2 = _mm256_sub_ps(cur2, old2);
						cur3 = _mm256_sub_ps(cur3, old3);
						cur4 = _mm256_sub_ps(cur4, old4);
						cur5 = _mm256_sub_ps(cur5, old5);
						cur6 = _mm256_sub_ps(cur6, old6);
						cur7 = _mm256_sub_ps(cur7, old7);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[8 * s + 8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}
		if (fieldNum == 2) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field2[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field2[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field2[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field2[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field2[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field2[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field2[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field2[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field2[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field2[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field2[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field2[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field2[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field2[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field2[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field2[0]));

						//Take average
						cur0 = _mm256_sub_ps(cur0, old0);
						cur1 = _mm256_sub_ps(cur1, old1);
						cur2 = _mm256_sub_ps(cur2, old2);
						cur3 = _mm256_sub_ps(cur3, old3);
						cur4 = _mm256_sub_ps(cur4, old4);
						cur5 = _mm256_sub_ps(cur5, old5);
						cur6 = _mm256_sub_ps(cur6, old6);
						cur7 = _mm256_sub_ps(cur7, old7);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}
		if (fieldNum == 3) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field3[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field3[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field3[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field3[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field3[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field3[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field3[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field3[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field3[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field3[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field3[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field3[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field3[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field3[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field3[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field3[0]));

						//Take average
						
						cur0 = _mm256_sub_ps(cur0, old0);
						cur1 = _mm256_sub_ps(cur1, old1);
						cur2 = _mm256_sub_ps(cur2, old2);
						cur3 = _mm256_sub_ps(cur3, old3);
						cur4 = _mm256_sub_ps(cur4, old4);
						cur5 = _mm256_sub_ps(cur5, old5);
						cur6 = _mm256_sub_ps(cur6, old6);
						cur7 = _mm256_sub_ps(cur7, old7);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}
		if (fieldNum == 4) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field4[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field4[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field4[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field4[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field4[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field4[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field4[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field4[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field4[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field4[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field4[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field4[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field4[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field4[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field4[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field4[0]));

						//Take average

						cur0 = _mm256_sub_ps(cur0, old0);
						cur1 = _mm256_sub_ps(cur1, old1);
						cur2 = _mm256_sub_ps(cur2, old2);
						cur3 = _mm256_sub_ps(cur3, old3);
						cur4 = _mm256_sub_ps(cur4, old4);
						cur5 = _mm256_sub_ps(cur5, old5);
						cur6 = _mm256_sub_ps(cur6, old6);
						cur7 = _mm256_sub_ps(cur7, old7);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}

		if (fieldNum == 5) {
#pragma omp parallel for num_threads(64)
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					constexpr int matBlocks = latticeSize / (8 * avxSize);
					for (int s = 0; s < latticeSize / (8 * avxSize); s++) {//Subindex for last dimension split into "8x8 matrices"
						__m256 cur0 = _mm256_load_ps(&(current(i, j, 8 * s).field5[0]));//Load first 8 8-vectors of current and old fields
						__m256 cur1 = _mm256_load_ps(&(current(i, j, 8 * s + 1).field5[0]));
						__m256 cur2 = _mm256_load_ps(&(current(i, j, 8 * s + 2).field5[0]));
						__m256 cur3 = _mm256_load_ps(&(current(i, j, 8 * s + 3).field5[0]));
						__m256 cur4 = _mm256_load_ps(&(current(i, j, 8 * s + 4).field5[0]));
						__m256 cur5 = _mm256_load_ps(&(current(i, j, 8 * s + 5).field5[0]));
						__m256 cur6 = _mm256_load_ps(&(current(i, j, 8 * s + 6).field5[0]));
						__m256 cur7 = _mm256_load_ps(&(current(i, j, 8 * s + 7).field5[0]));
						__m256 old0 = _mm256_load_ps(&(old(i, j, 8 * s).field5[0]));
						__m256 old1 = _mm256_load_ps(&(old(i, j, 8 * s + 1).field5[0]));
						__m256 old2 = _mm256_load_ps(&(old(i, j, 8 * s + 2).field5[0]));
						__m256 old3 = _mm256_load_ps(&(old(i, j, 8 * s + 3).field5[0]));
						__m256 old4 = _mm256_load_ps(&(old(i, j, 8 * s + 4).field5[0]));
						__m256 old5 = _mm256_load_ps(&(old(i, j, 8 * s + 5).field5[0]));
						__m256 old6 = _mm256_load_ps(&(old(i, j, 8 * s + 6).field5[0]));
						__m256 old7 = _mm256_load_ps(&(old(i, j, 8 * s + 7).field5[0]));

						//Take average

						cur0 = _mm256_sub_ps(cur0, old0);
						cur1 = _mm256_sub_ps(cur1, old1);
						cur2 = _mm256_sub_ps(cur2, old2);
						cur3 = _mm256_sub_ps(cur3, old3);
						cur4 = _mm256_sub_ps(cur4, old4);
						cur5 = _mm256_sub_ps(cur5, old5);
						cur6 = _mm256_sub_ps(cur6, old6);
						cur7 = _mm256_sub_ps(cur7, old7);

						transpose8_ps(cur0, cur1, cur2, cur3, cur4, cur5, cur6, cur7);//Deinterleaves the "8x8"  

						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 0 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur0);//Saves 64 values along the k-direction in one go.
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 1 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur1);//The wierd memory adresses come from properly saving the 
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 2 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur2);//different independently transposed 8x8 blocks to memory
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 3 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur3);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 4 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur4);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 5 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur5);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 6 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur6);
						_mm256_storeu_ps(&field1[(long)8 * s + (long)8 * matBlocks * 7 + (long)(latticeSize + 2) * (j + latticeSize * i)], cur7);

					}
				}
			}
		}

	}
	else {

		if (fieldNum == 1) {
#pragma omp parallel for
			for (int i = 0; i < latticeSize; i++) {
				for (int j = 0; j < latticeSize; j++) {
					for (int w = 0; w < avxSize; w++) {
						for (int k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = current(i, j, k).field1[w] - old(i, j, k).field1[w];
						}
					}
				}
			}
		}
		if (fieldNum == 2) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = current(i, j, k).field2[w] - old(i, j, k).field2[w];
						}
					}
				}
			}
		}
		if (fieldNum == 3) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = current(i, j, k).field3[w] - old(i, j, k).field3[w];
						}
					}
				}
			}
		}
		if (fieldNum == 4) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = current(i, j, k).field4[w] - old(i, j, k).field4[w];
						}
					}
				}
			}
		}

		if (fieldNum == 5) {
#pragma omp parallel for
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long w = 0; w < avxSize; w++) {
						for (long k = 0; k < latticeFieldBlocks; k++) {
							field1[k + latticeFieldBlocks * w + ((latticeSize + 2) * (j + latticeSize * i))] = current(i, j, k).field5[w] - old(i, j, k).field5[w];
						}
					}
				}
			}
		}

	}
}

void applyNorm(fftwf_complex* field, float norm){
	if (((uintptr_t)field & 31) == 0) {//Check for 32 byte alignment to use avx for nulling out memory
		//std::cout << "mem Aligned" << std::endl;
		__m256 normVec = _mm256_set1_ps(norm);
#pragma omp parallel for num_threads(64) 
		//Microsoft-specific: Default width for "long" = 4 byte not 8; So need to use long long here
		for (long long i = 0; i < (long long)latticeSize * (long long)latticeSize * 2 * ((long long)latticeSize / 2 + 1); i = i + 8) {
			__m256 temp = _mm256_load_ps((float*)field + i);
			_mm256_stream_ps((float*)field + i,_mm256_mul_ps(temp,normVec));
		}
	}
	else {
#pragma omp parallel for num_threads(64) 
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					(field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[0] = norm * ((field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[0]);
					(field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[1] = norm * ((field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[1]);
				}
			}
		}
	}

}

void setFieldZero(fftwf_complex* field) {
	
	if(((uintptr_t)field & 31) == 0){//Check for 32 byte alignment to use avx for nulling out memory
		//std::cout << "mem Aligned" << std::endl;
		__m256 zeros = _mm256_set1_ps(0);
#pragma omp parallel for num_threads(64) 
		//Microsoft-specific long long
		for (long long i = 0; i < (long long)latticeSize * (long long)latticeSize * 2 * ((long long)latticeSize / 2 + 1); i = i + 8) {
			_mm256_stream_ps((float*)field+i, zeros);
		}
	}
	else {
#pragma omp parallel for num_threads(64) 
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					(field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[0] = 0;
					(field[k + (latticeSize / 2 + 1) * (j + latticeSize * i)])[1] = 0;
				}
			}
		}
	}
}



	void fourierEval(lattice& current, lattice& old, fftwf_plan & fieldPlan,float* field) {
		
		 /*
		//remove the inverse transform's plans later, they only serve testing purposes.
		fftw_plan_with_nthreads(12);
		 fftwf_plan field1PlanRev = fftwf_plan_dft_c2r_3d(latticeSize, latticeSize, latticeSize, (fftwf_complex*)field1, field1, FFTW_PATIENT);
		fftw_plan_with_nthreads(12);
		 fftwf_plan field2PlanRev = fftwf_plan_dft_c2r_3d(latticeSize, latticeSize, latticeSize, (fftwf_complex*)field2, field2, FFTW_PATIENT);
		fftw_plan_with_nthreads(12);
		 fftwf_plan field3PlanRev = fftwf_plan_dft_c2r_3d(latticeSize, latticeSize, latticeSize, (fftwf_complex*)field3, field3, FFTW_PATIENT);
		 */
		
		//First treat the regular field2
		double kinAxionNum = 0;
		double potAxionNum = 0;
		double axionMass = 0;
		if (t < tmax) {
			axionMass = L * (latticeStep*latticeStep)* std::pow(t * timeStep / t0, 2) / (t0 * t0);
		}
		else
		{
			axionMass = L * (latticeStep * latticeStep) * std::pow(tmax * timeStep / t0, 2) / (t0 * t0);
		}
		//Gives a normalised dft in the sense that multiplying the coefficients by 1/sqrt(latticeSize^3) preserves the l2 norm of any function input
		//Microsoft specific: long long
		double norm = 1/sqrt((long long)latticeSize * latticeSize * latticeSize);
		//fill array with field2 values in a deinterleaved form so the FT is sensible.

		setFieldZero((fftwf_complex*)field);
			std::cout << "Field nulled" << endl;
			deinterleaveCopy(current, old, field, 2);
			std::cout << field[0] <<" copied field values"<< endl;
			applyNorm((fftwf_complex*)field, norm);
			std::cout << field[0] << "renormed Values" << endl; 
			fftwf_execute(fieldPlan);
			std::cout << field[0] << " FT values" << endl;
			

		//should have a normalised FT of field2 in Memory now.
		/*  We now calculate the quantity sum (phi_k)^2*sqrt([2pi/latticeSize]^2*(i^2+j^2+k^2) + (ax/t0)^2*(t/t0)^9)              */
#pragma omp parallel for reduction(+:potAxionNum) num_threads(128)
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
					long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
					if (k == 0 || k == latticeSize / 2) {
						potAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
							(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
					}
					else{
						potAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
							(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
					}
				}
			}
		}
		// repeat same schtick for the 3-component:


		setFieldZero((fftwf_complex*)field);
			deinterleaveCopy(current, old, field, 3);
			applyNorm((fftwf_complex*)field, norm);
			fftwf_execute(fieldPlan);
			

#pragma omp parallel for reduction(+:potAxionNum) num_threads(128)
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long k = 0; k < latticeSize / 2 + 1; k++) {
						long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
						long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
						if (k == 0 || k == latticeSize / 2) {
							potAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						}
						else {
							potAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						}
					}
				}
			}

			// repeat same schtick for the 4-component:


			setFieldZero((fftwf_complex*)field);
			deinterleaveCopy(current, old, field, 4);
			applyNorm((fftwf_complex*)field, norm);
			fftwf_execute(fieldPlan);


#pragma omp parallel for reduction(+:potAxionNum) num_threads(128)
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long k = 0; k < latticeSize / 2 + 1; k++) {
						long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
						long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
						if (k == 0 || k == latticeSize / 2) {
							potAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						}
						else {
							potAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						}
					}
				}
			}

			// repeat same schtick for the 5-component:


			setFieldZero((fftwf_complex*)field);
			deinterleaveCopy(current, old, field, 5);
			applyNorm((fftwf_complex*)field, norm);
			fftwf_execute(fieldPlan);


#pragma omp parallel for reduction(+:potAxionNum) num_threads(128)
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long k = 0; k < latticeSize / 2 + 1; k++) {
						long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
						long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
						if (k == 0 || k == latticeSize / 2) {
							potAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								* (double)sqrt(axionMass +
									(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						}
						else {
							potAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								* (double)sqrt(axionMass +
									(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						}
					}
				}
			}

		//now do the derivative parts: 
				/*
				We now calculate the quantity sum (phiDot_k)^2/sqrt([2pi/latticeSize]^2*(i^2+j^2+k^2) + (ax/t0)^2*(t/t0)^9) * (ax/at)^2 <-- last factor is cost of doing buisness with derivative approximation
				*/
				//With the 2-component:
			setFieldZero((fftwf_complex*)field);
		deinterleaveDerivCopy(current, old, field, 2);
		applyNorm((fftwf_complex*)field, norm);
		fftwf_execute(fieldPlan);
		
		
#pragma omp parallel for reduction(+:kinAxionNum) num_threads(128)
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
					long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
					if (k == 0 || k == latticeSize / 2) {
						kinAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
							(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
					}
					else {
						kinAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
							(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep );
					}
				}
			}
		}
		//and the 3 component

		setFieldZero((fftwf_complex*)field);

			deinterleaveDerivCopy(current, old, field, 3);
			applyNorm((fftwf_complex*)field, norm);
			fftwf_execute(fieldPlan);
		

#pragma omp parallel for reduction(+:kinAxionNum) num_threads(128)
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long k = 0; k < latticeSize / 2 + 1; k++) {
						long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
						long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
						if (k == 0 || k == latticeSize / 2) {
							kinAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
								/ ((double)timeStep * timeStep);
						}
						else {
							kinAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
								/ ((double)timeStep * timeStep);
						}
					}
				}
			}
			//and the 4 component

			setFieldZero((fftwf_complex*)field);

			deinterleaveDerivCopy(current, old, field, 4);
			applyNorm((fftwf_complex*)field, norm);
			fftwf_execute(fieldPlan);


#pragma omp parallel for reduction(+:kinAxionNum) num_threads(128)
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long k = 0; k < latticeSize / 2 + 1; k++) {
						long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
						long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
						if (k == 0 || k == latticeSize / 2) {
							kinAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
								/ ((double)timeStep * timeStep);
						}
						else {
							kinAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
								/ ((double)timeStep * timeStep);
						}
					}
				}
			}

			//and the 5 component

			setFieldZero((fftwf_complex*)field);

			deinterleaveDerivCopy(current, old, field, 5);
			applyNorm((fftwf_complex*)field, norm);
			fftwf_execute(fieldPlan);


#pragma omp parallel for reduction(+:kinAxionNum) num_threads(128)
			for (long i = 0; i < latticeSize; i++) {
				for (long j = 0; j < latticeSize; j++) {
					for (long k = 0; k < latticeSize / 2 + 1; k++) {
						long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
						long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
						if (k == 0 || k == latticeSize / 2) {
							kinAxionNum += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								/ (double)sqrt(axionMass +
									(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
								/ ((double)timeStep * timeStep);
						}
						else {
							kinAxionNum += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
								+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
								/ (double)sqrt(axionMass +
									(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
								/ ((double)timeStep * timeStep);
						}
					}
				}
			}


		std::cout << field[0] <<"Last field output of fourier routine" << endl;

		
		static ofstream outfile("axionNum.txt");
		outfile << t << "," << potAxionNum<<","<<kinAxionNum << endl;

		return;
		

	}

	void potentialEnergy(lattice& current)
	{
		static ofstream outfile("potEnergy.txt");
		double potEnergy = 0;
		double minEnergy = 0;
		double temp = 0;
#pragma omp parallel for
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						temp = (double)std::pow((std::pow(current(i, j, k).field1[w], 2) + (double)std::pow(current(i, j, k).field2[w], 2) + (double)std::pow(current(i, j, k).field3[w], 2) - 1), 2) * (lambda / 8);
							if (t < tmax) {
								temp += L * std::pow(t * timeStep / t0, 9) / (t0 * t0) * (double)current(i, j, k).field1[w];
							}
							else
							{
								temp += L * std::pow(tmax * timeStep / t0, 9) / (t0 * t0) * (double)current(i, j, k).field1[w];
							}
						if (temp < minEnergy) {
#pragma omp critical
							{
								if (temp < minEnergy) {
									minEnergy = temp;
							}
							}
							
						}
					}
				}
			}
		}
		
#pragma omp parallel for reduction(+:potEnergy)
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						potEnergy += (double)std::pow((std::pow(current(i, j, k).field1[w], 2) + (double)std::pow(current(i, j, k).field2[w], 2) + (double)std::pow(current(i, j, k).field3[w], 2) - 1),2) * (lambda / 8)
										 - minEnergy;
						if (t < tmax) {
							potEnergy += L * std::pow(t * timeStep / t0, 9) / (t0 * t0) * (double)current(i, j, k).field1[w];
						}
						else
						{
							potEnergy += L * std::pow(tmax * timeStep / t0, 9) / (t0 * t0) * (double)current(i, j, k).field1[w];
						}
					}
				}
			}
		}
		potEnergy = potEnergy / std::pow(latticeSize, 3);
		outfile <<t <<","<< potEnergy <<"," <<minEnergy <<  endl;
	}

	void gradientEnergy(lattice& current)
	{

		static ofstream outfile("gradEnergy.txt");
		double gradEnergy = 0;
#pragma omp parallel for reduction(+:gradEnergy)
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						int ip1 = (((i + 1) % latticeSize) + latticeSize) % latticeSize;
						int im1 = (((i - 1) % latticeSize) + latticeSize) % latticeSize;
						int jp1 = (((j + 1) % latticeSize) + latticeSize) % latticeSize;
						int jm1 = (((j - 1) % latticeSize) + latticeSize) % latticeSize;
						int kp1 = (((k + 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int km1 = (((k - 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int wp1 = (((w + 1) % avxSize) + avxSize) % avxSize;
						int wm1 = (((w - 1) % avxSize) + avxSize) % avxSize;						
						if (0 < k && k < (latticeFieldBlocks - 1)) {
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field1[w] + current((ip1), j, k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, (jp1), k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, j, kp1).field1[w], 2)) ;
							gradEnergy += (double)0.5 * (double)(std::pow(-current(i, j, k).field2[w] + current((ip1), j, k).field2[w], 2) +
								(double)std::pow(-current(i, j, k).field2[w] + current(i, (jp1), k).field2[w], 2)
								+ (double)std::pow(-current(i, j, k).field2[w] + current(i, j, kp1).field2[w], 2));
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field3[w] + current((ip1), j, k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, (jp1), k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, j, kp1).field3[w], 2));
						}
						if (k == 0) {
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field1[w] + current((ip1), j, k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, (jp1), k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, j, kp1).field1[w], 2));
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field2[w] + current((ip1), j, k).field2[w], 2)
								+ (double)std::pow(-current(i, j, k).field2[w] + current(i, (jp1), k).field2[w], 2)
								+ (double)std::pow(-current(i, j, k).field2[w] + current(i, j, kp1).field2[w], 2));
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field3[w] + current((ip1), j, k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, (jp1), k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, j, kp1).field3[w], 2));
						}
						if (k == (latticeFieldBlocks - 1)) {
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field1[w] + current((ip1), j, k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, (jp1), k).field1[w], 2)
								+ (double)std::pow(-current(i, j, k).field1[w] + current(i, j, kp1).field1[wp1], 2));
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field2[w] + current((ip1), j, k).field2[w], 2)
								+ (double)std::pow(-current(i, j, k).field2[w] + current(i, (jp1), k).field2[w], 2)
								+ (double)std::pow(-current(i, j, k).field2[w] + current(i, j, kp1).field2[wp1], 2));
							gradEnergy += (double)0.5 * (std::pow(-current(i, j, k).field3[w] + current((ip1), j, k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, (jp1), k).field3[w], 2)
								+ (double)std::pow(-current(i, j, k).field3[w] + current(i, j, kp1).field3[wp1], 2));
						}
					}
				}
			}
		}
		gradEnergy = gradEnergy / std::pow(latticeSize, 3);
		outfile << t << "," << gradEnergy << endl;
	}

	void kineticEnergy(lattice& current, lattice& old)
	{
		static ofstream outfile("kinEnergy.txt");
		double kinEnergy = 0;
#pragma omp parallel for reduction(+:kinEnergy)
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						kinEnergy += (double)0.5 * (std::pow(current(i, j, k).field1[w] - old(i, j, k).field1[w], 2)
								+ (double)std::pow(current(i, j, k).field2[w] - old(i, j, k).field2[w], 2)
								+ (double)std::pow(current(i, j, k).field3[w] - old(i, j, k).field3[w], 2));
					}
				}
			}
		}
		kinEnergy = kinEnergy / std::pow(latticeSize, 3);
		outfile << t << "," << kinEnergy << endl;
	}

	void avgPhi1(lattice& current) {
		float phi1 = 0;
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						phi1 += current(i, j, k).field2[w];
					}
				}
			}
		}
		cout << "the average value of Phi 2 is:" << phi1 / std::pow(latticeSize, 3) << endl;
	}


	void axionsNoGradient(lattice& current, lattice& old)
	{
		double potAxions = 0;
		double kinAxions = 0;
		double phiPhiDot = 0;
		double axionMass = 0;
		if (t < tmax) {
			axionMass = L * (latticeStep * latticeStep) * std::pow(t * timeStep / t0, 9) / (t0 * t0);
		}
		else
		{
			axionMass = L * (latticeStep * latticeStep) * std::pow(tmax * timeStep / t0, 9) / (t0 * t0);
		}
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						potAxions += sqrt(axionMass) * std::pow(current(i, j, k).field2[w] + old(i, j, k).field2[w], 2)/4;
						potAxions += sqrt(axionMass) * std::pow(current(i, j, k).field3[w] + old(i, j, k).field3[w], 2)/4;
						kinAxions += 1/sqrt(axionMass) * std::pow(current(i, j, k).field2[w]-old(i,j,k).field2[w], 2)/((double)timeStep * timeStep);
						kinAxions += 1/sqrt(axionMass) * std::pow(current(i, j, k).field3[w]-old(i,j,k).field3[w], 2)/((double)timeStep * timeStep);
						//phiPhiDot += 1 / sqrt(axionMass) * ((double)current(i, j, k).field2[w] + old(i, j, k).field2[w])/2 * ((double)current(i, j, k).field2[w] - old(i, j, k).field2[w]) / ((double)timeStep);
						//phiPhiDot += 1 / sqrt(axionMass) * ((double)current(i, j, k).field3[w] + old(i, j, k).field3[w])/2 * ((double)current(i, j, k).field3[w] - old(i, j, k).field3[w]) / ((double)timeStep);
					}
				}
			}
		}
		static ofstream outfile("normalAxionNum.txt");
		outfile << t << "," << potAxions << "," << kinAxions << "," << phiPhiDot << endl;
	}


	void createSpectra(lattice& current, lattice& old, fftwf_plan& fieldPlan, float* field) {

		/*
	   //remove the inverse transform's plans later, they only serve testing purposes.
	   fftw_plan_with_nthreads(12);
		fftwf_plan field1PlanRev = fftwf_plan_dft_c2r_3d(latticeSize, latticeSize, latticeSize, (fftwf_complex*)field1, field1, FFTW_PATIENT);
	   fftw_plan_with_nthreads(12);
		fftwf_plan field2PlanRev = fftwf_plan_dft_c2r_3d(latticeSize, latticeSize, latticeSize, (fftwf_complex*)field2, field2, FFTW_PATIENT);
	   fftw_plan_with_nthreads(12);
		fftwf_plan field3PlanRev = fftwf_plan_dft_c2r_3d(latticeSize, latticeSize, latticeSize, (fftwf_complex*)field3, field3, FFTW_PATIENT);
		*/

		//First treat the regular field2
		int nBins = floor(TWOPI * t0*sqrt(3));
		double binWidth = sqrt(3)* TWOPI / (2 * nBins);
		nBins += 1;
		double kinAxionNum[nBins] = { 0 };
		double potAxionNum[nBins] = { 0 };
		double kinAxionNum2pi[nBins] = { 0 };
		double potAxionNum2pi[nBins] = { 0 };
		double axionMass = 0;
		if (t < tmax) {
			axionMass = L * (latticeStep * latticeStep) * std::pow(t * timeStep / t0, 9) / (t0 * t0);
		}
		else
		{
			axionMass = L * (latticeStep * latticeStep) * std::pow(tmax * timeStep / t0, 9) / (t0 * t0);
		}
		//Gives a normalised dft in the sense that multiplying the coefficients by 1/sqrt(latticeSize^3) preserves the l2 norm of any function input
		//Microsoft specific: long long
		double norm = 1 / sqrt((long long)latticeSize * latticeSize * latticeSize);
		//fill array with field2 values in a deinterleaved form so the FT is sensible.

		setFieldZero((fftwf_complex*)field);
		std::cout << "Field nulled" << endl;
		deinterleaveCopy(current, old, field, 2);
		std::cout << field[0] << " copied field values" << endl;
		applyNorm((fftwf_complex*)field, norm);
		std::cout << field[0] << "renormed Values" << endl;
		fftwf_execute(fieldPlan);
		std::cout << field[0] << " FT values" << endl;


		//should have a normalised FT of field2 in Memory now.
		/*  We now calculate the quantity sum (phi_k)^2*sqrt([2pi/latticeSize]^2*(i^2+j^2+k^2) + (ax/t0)^2*(t/t0)^9)              */
//#pragma omp parallel for reduction(+:potAxionNum) num_threads(128)
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
					long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
					int modeBin = floor(sqrt(i_ * i_ + j_ * j_ + k * k) / latticeSize * TWOPI / binWidth);
					if (k == 0 || k == latticeSize / 2) {
						potAxionNum[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						potAxionNum2pi[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
					}
					else {
						potAxionNum[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						potAxionNum2pi[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
					}
				}
			}
		}
		// repeat same schtick for the 3-component:


		setFieldZero((fftwf_complex*)field);
		deinterleaveCopy(current, old, field, 3);
		applyNorm((fftwf_complex*)field, norm);
		fftwf_execute(fieldPlan);


		//#pragma omp parallel for reduction(+:potAxionNum) num_threads(128)
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
					long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
					int modeBin = floor(sqrt(i_ * i_ + j_ * j_ + k * k) / latticeSize * TWOPI / binWidth);
					if (k == 0 || k == latticeSize / 2) {
						potAxionNum[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						potAxionNum2pi[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
					}
					else {
						potAxionNum[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						potAxionNum2pi[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
					}
				}
			}
		}
		//now do the derivative parts: 
				/*
				We now calculate the quantity sum (phiDot_k)^2/sqrt([2pi/latticeSize]^2*(i^2+j^2+k^2) + (ax/t0)^2*(t/t0)^9) * (ax/at)^2 <-- last factor is cost of doing buisness with derivative approximation
				*/
				//With the 2-component:
		setFieldZero((fftwf_complex*)field);
		deinterleaveDerivCopy(current, old, field, 2);
		applyNorm((fftwf_complex*)field, norm);
		fftwf_execute(fieldPlan);


		//#pragma omp parallel for reduction(+:kinAxionNum) num_threads(128)
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
					long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
					int modeBin = floor(sqrt(i_ * i_ + j_ * j_ + k * k) / latticeSize * TWOPI / binWidth);
					if (k == 0 || k == latticeSize / 2) {
						kinAxionNum[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
						kinAxionNum2pi[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
					}
					else {
						kinAxionNum[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
						kinAxionNum2pi[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
					}
				}
			}
		}
		//and the 3 component

		setFieldZero((fftwf_complex*)field);

		deinterleaveDerivCopy(current, old, field, 3);
		applyNorm((fftwf_complex*)field, norm);
		fftwf_execute(fieldPlan);


		//#pragma omp parallel for reduction(+:kinAxionNum) num_threads(128)
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
					long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
					int modeBin = floor(sqrt(i_ * i_ + j_ * j_ + k * k) / latticeSize * TWOPI / binWidth);
					if (k == 0 || k == latticeSize / 2) {
						kinAxionNum[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
						kinAxionNum2pi[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
					}
					else {
						kinAxionNum[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
						kinAxionNum2pi[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
					}
				}
			}
		}

		// repeat same schtick for the 4-component: -------------------------------------------------------------------------------------------------------------------------------------------------------


		setFieldZero((fftwf_complex*)field);
		deinterleaveCopy(current, old, field, 4);
		applyNorm((fftwf_complex*)field, norm);
		fftwf_execute(fieldPlan);


//#pragma omp parallel for reduction(+:potAxionNum) num_threads(128)
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
					long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
					int modeBin = floor(sqrt(i_ * i_ + j_ * j_ + k * k) / latticeSize * TWOPI / binWidth);
					if (k == 0 || k == latticeSize / 2) {
						potAxionNum[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						potAxionNum2pi[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
					}
					else {
						potAxionNum[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						potAxionNum2pi[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
					}
				}
			}
		}


		setFieldZero((fftwf_complex*)field);

		deinterleaveDerivCopy(current, old, field, 4);
		applyNorm((fftwf_complex*)field, norm);
		fftwf_execute(fieldPlan);


		//#pragma omp parallel for reduction(+:kinAxionNum) num_threads(128)
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
					long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
					int modeBin = floor(sqrt(i_ * i_ + j_ * j_ + k * k) / latticeSize * TWOPI / binWidth);
					if (k == 0 || k == latticeSize / 2) {
						kinAxionNum[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
						kinAxionNum2pi[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
					}
					else {
						kinAxionNum[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
						kinAxionNum2pi[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
					}
				}
			}
		}

		// repeat same schtick for the 5-component: -------------------------------------------------------------------------------------------------------------------------------------------------------


		setFieldZero((fftwf_complex*)field);
		deinterleaveCopy(current, old, field, 5);
		applyNorm((fftwf_complex*)field, norm);
		fftwf_execute(fieldPlan);


		//#pragma omp parallel for reduction(+:potAxionNum) num_threads(128)
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
					long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
					int modeBin = floor(sqrt(i_ * i_ + j_ * j_ + k * k) / latticeSize * TWOPI / binWidth);
					if (k == 0 || k == latticeSize / 2) {
						potAxionNum[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						potAxionNum2pi[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
					}
					else {
						potAxionNum[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
						potAxionNum2pi[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							* (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize));
					}
				}
			}
		}


		setFieldZero((fftwf_complex*)field);

		deinterleaveDerivCopy(current, old, field, 5);
		applyNorm((fftwf_complex*)field, norm);
		fftwf_execute(fieldPlan);


		//#pragma omp parallel for reduction(+:kinAxionNum) num_threads(128)
		for (long i = 0; i < latticeSize; i++) {
			for (long j = 0; j < latticeSize; j++) {
				for (long k = 0; k < latticeSize / 2 + 1; k++) {
					long i_ = ((i < (latticeSize / 2 + 1)) ? i : (latticeSize - i));
					long j_ = ((j < (latticeSize / 2 + 1)) ? j : (latticeSize - j));
					int modeBin = floor(sqrt(i_ * i_ + j_ * j_ + k * k) / latticeSize * TWOPI / binWidth);
					if (k == 0 || k == latticeSize / 2) {
						kinAxionNum[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
						kinAxionNum2pi[modeBin] += 1 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
					}
					else {
						kinAxionNum[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) / (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
						kinAxionNum2pi[modeBin] += 2 * ((double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][0], 2)
							+ (double)pow(((fftwf_complex*)field)[k + (latticeSize / 2 + 1) * (j + latticeSize * i)][1], 2))
							/ (double)sqrt(axionMass +
								(double)gradientStrength * ((double)i_ * i_ + (double)j_ * j_ + (double)k * k) * (TWOPI * TWOPI) / ((double)latticeSize * latticeSize))
							/ ((double)timeStep * timeStep);
					}
				}
			}
		}


		std::cout << field[0] << "Last field output of fourier routine" << endl;


		static ofstream kinSpect("kinSpect.txt");
		static ofstream kinSpect2pi("kinSpect2pi.txt");
		static ofstream potSpect("potSpect.txt");
		static ofstream potSpect2pi("potSpect2pi.txt");
		static  int firstLog = 1;
		if (firstLog) {
			kinSpect << nBins << "," << binWidth << "," << "kinAxionNum" << endl;
			kinSpect2pi << nBins << "," << binWidth << "," << "kinAxionNum2pi" << endl;
			potSpect << nBins << "," << binWidth << "," << "potAxionNum" << endl;
			potSpect2pi << nBins << "," << binWidth << "," << "potAxionNum2pi" << endl;
			firstLog = 0;
		}

		kinSpect << t;
		kinSpect2pi << t;
		potSpect << t;
		potSpect2pi << t;

		for (int i = 0; i < nBins; i++)
		{
			kinSpect << "," << kinAxionNum[i];
			kinSpect2pi << "," << kinAxionNum2pi[i];
			potSpect << "," << potAxionNum[i];
			potSpect2pi << "," << potAxionNum2pi[i];
		}
		kinSpect << endl;
		kinSpect2pi << endl;
		potSpect << endl;
		potSpect2pi << endl;

		return;


	}


==> Ancillary/Code/5Code/5Code/Axions/analysis.hpp <==
#pragma once
#include "initialize.hpp"
#include <immintrin.h>
#include "fftw3.h"


inline double determinant(double a,double b,double c,double d);

void findDefects(lattice& lattice);

void fourierEval(lattice& current, lattice& old,fftwf_plan & fieldPlan, float* field);

void createSpectra(lattice& current, lattice& old, fftwf_plan& fieldPlan, float* field);

void potentialEnergy(lattice& current);

void gradientEnergy(lattice& current);

void kineticEnergy(lattice& current, lattice& old);

void avgPhi1(lattice& current);

void axionsNoGradient(lattice& current, lattice& old);

void setFieldZero(fftwf_complex* field);

void deinterleaveCopy(lattice& current, lattice& old, float field1[], const int fieldNum);

void deinterleaveDerivCopy(lattice& current, lattice& old, float field1[], const int fieldNum);

==> Ancillary/Code/5Code/5Code/Axions/globalConstants.hpp <==
#pragma once
#include <random>
#include "randomUtilities.hpp"
constexpr double TWOPI =(double)6.28318530718;
//Crucial program parameters
 constexpr int avxSize = 8;
 constexpr int latticeSize = 1536;
 constexpr int latticeFieldBlocks = latticeSize / avxSize;
 constexpr int maxTimeSteps = 4000;
 constexpr int avxMode = 1;//0 for no avx; 1 for avx2;2 for avx512;
 constexpr float gradientStrength = 1;//default gradient strength should always be 1 - or 0 for classical particles. Maybe interesting physics for different strengths?
 extern float timeDerivStrength;
 constexpr int updateFormula = 1; //Just keep  this at 1, never buxfixed the other formula...
 //This is only there for testing reasons. Proper simulations always use conformal Time. Turns on non rescaled field equations
#define physicalTimeMode 0
#if physicalTimeMode == 1
 inline float t = 0;
 constexpr float timeStep = 0.05;
 constexpr float latticeStep = 1;
 constexpr float lambda = 1;
 constexpr float fa = 1.;
 constexpr float ma = 1.;
 inline float hubbleParam = 0.25;
 inline float scaleFactor = 1.;
#else
 inline int t = 0; //This is tau, our conformal time rescaled to be the step count in the program
 constexpr float L = 1;//Just a number to control the tilt term; have it smaller than 1 to prevent instability
 constexpr float latticeStep = 1;
 constexpr float timeStep = 0.15;
 constexpr float t0 = 85;//This is the t0 from the relation m_a*t_0 = 1 (t_0 conformal time), equivalent to axion mass
 constexpr int tmax = int(15 * t0 / timeStep);
 constexpr float lambda = (1.0*1.0) / (1);//Lambda fixes the saxion mass by lambda = m_s^2
//Note that we do not need time evolving hubble parameters and/or scale factors; All rescaling done makes the scalefactor into a power of conformal time, and the hubble parameter is scaled out
//maybe fourier-trafo later should scale by proper scale factor and not tau; (Ends up only being a multiplicative factor anyways?)
#endif


==> Ancillary/Code/5Code/5Code/Axions/initialize.hpp <==
#pragma once
#include <iostream>
#include "globalConstants.hpp"
#include "randomUtilities.hpp"


/*
The Data structure is to be interpreted as follows: Imagine a 3D-Array representing Space, x,y,z with 3 fields f1,f2,f3 living on it;
An intuitive approach to keeping this data might be having one large array space[x][y][z] representing space containing tuples {f1,f2,f3} at each position.
This structure is not optimal for fast computations though - to guarantee maximum amounts of cache hits, cache line alignment needs to be considered. The cache line is <int avxSize> bits large.
For best performance, field values needed for one avx operation should be in continguous memory and aligned to the cache boundaries.
One possible strategy to achieve this might be to have a struct field{ x[],y[],z[]} containing the spatial arrays to keep points in continguous memory, and then having 3 of these/ one array of length 3.

The strategy used here is to have one struct containing <int avxSize> large arrays of field values, or exactly one cache line's worth, for the x,y and z dimensions. If a total of N spatial points is
desired, these "building blocks" make up an array of size N/avxSize. One of these arrays is maintained per field (and possibly merged into another array of length 3 for 3 fields) This aids alignment.
If the cache line is avxSize bits large, the struct singleFieldBlock needs an alignment.

Might prove difficult for buffer rows later when using MPI for multi-node systems. Buffer rows cannot be contained in field block (padding an entire Block takes 8x more buffer rows and wastes a LOT of 
memory!) Still, room for improvement here.

*/
//alignas argument in byte --> provide avxSize in "slots" for a cache line for ease of use

template <int avxSize = 8, typename dType = float> struct alignas(avxSize * sizeof(dType)) alignedField {
	dType field1[avxSize];
	dType field2[avxSize];
	dType field3[avxSize];
	dType field4[avxSize];
	dType field5[avxSize];
};


class lattice {
	typedef alignedField<avxSize, float>* alignedFieldBlock;
	typedef alignedFieldBlock* alignedFieldSlice;
private:
	alignedField<avxSize, float>* lattice_ = new alignedField<avxSize, float>[latticeFieldBlocks * latticeSize * latticeSize];// also dont have the big data thing you want just initialized like this; new = be careful of scope, maybe just declare here.
	inline alignedField<avxSize,float>& getAt(int& i, int& j, int& k) {// this method works on the contained array
		return lattice_[(long)latticeSize * latticeFieldBlocks * i + latticeFieldBlocks * j + k];
	};
public:
	lattice() {//This. Don't. Do. This. Yourself. Empty constructor = really dumb idea, but it works here.
	};
	~lattice() {
		delete[] lattice_;
		std::cout << "destructor called" << std::endl;
	}
	inline alignedField<avxSize, float>& operator()(int i, int j, int k) {//this one on lattice class instances
		return lattice_[(long)latticeSize * latticeFieldBlocks * i + latticeFieldBlocks * j + k];
	}
	template <typename randomPointGenerator> auto initialize(randomPointGenerator&& RPG) {
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int m = 0; m < avxSize; m++) {
						auto randVect = RPG();
						auto& latticeFieldBlock = getAt(i, j, k);
						(latticeFieldBlock).field1[m] = std::get<0>(randVect);
						(latticeFieldBlock).field2[m] = std::get<1>(randVect);
						(latticeFieldBlock).field3[m] = std::get<2>(randVect);
						(latticeFieldBlock).field4[m] = std::get<3>(randVect);
						(latticeFieldBlock).field5[m] = std::get<4>(randVect);
						//std::cout << latticeFieldBlock.field1[m] << std::endl;

					}
				}
			}
		}
	};

	/*
	instead of 6 start/stop arguments just takes 2 - parallel operation will only be done on one lattice dimension
	For now, the arbitrary dimension of index regions across which the array will be split is chosen to the first dimension i of index tuple (i,j,k), so memory regions maximally spread out from one another
	given the implemented memory allocation structure
	*/
	template <typename randomPointGenerator> auto initialize(randomPointGenerator&& RPG,int start, int stop){	
		for (int i = start; i < stop; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int m = 0; m < avxSize; m++) {
						auto randVect = RPG();
						auto& latticeFieldBlock = getAt(i, j, k);
						(latticeFieldBlock).field1[m] = std::get<0>(randVect);
						(latticeFieldBlock).field2[m] = std::get<1>(randVect);
						(latticeFieldBlock).field3[m] = std::get<2>(randVect);
						(latticeFieldBlock).field4[m] = std::get<3>(randVect);
						(latticeFieldBlock).field5[m] = std::get<4>(randVect);
						//std::cout << latticeFieldBlock.field1[m] << std::endl;

					}
				}
			}
		}
	};
};

/*
Takes randomPointGenerator Argument. A randomPointGenerator is an object that can be called with no arguments and returns std::tuple of length 3 representing
a random point on the unit sphere. For good results, make sure the points are uniformly distributed.
Standard usage might be:
 initialize([&](){return randomPointGenerator(std::random::(distribution),std::random::(random_engine);} with distribution and random engine compliant with the <random> header
/*/
template <typename randomPointGenerator> auto initialize(randomPointGenerator&& RPG) {
	alignedField<avxSize,float>* field = new alignedField<avxSize, float>[latticeSize / avxSize];
	for (int blockCounter = 0; blockCounter < latticeFieldBlocks; blockCounter++) {
		auto randVect = RPG();
		for (int blockIndex = 0; blockIndex < avxSize; blockIndex++) {
			field[blockCounter].field1[blockIndex] = std::get<0>(randVect);
			field[blockCounter].field2[blockIndex] = std::get<1>(randVect);
			field[blockCounter].field3[blockIndex] = std::get<2>(randVect);
			field[blockCounter].field4[blockIndex] = std::get<3>(randVect);
			field[blockCounter].field5[blockIndex] = std::get<4>(randVect);

		}
	}
	return field;
};


==> Ancillary/Code/5Code/5Code/Axions/main.cpp <==
#include <fenv.h>
#include <iostream>
#include <cstdlib>
#include <cstdint>
#include <cmath>
#include <tuple>
#include <cstdint>
#include "globalConstants.hpp"
#include "randomUtilities.hpp"
#include "initialize.hpp"
#include "update.hpp"
#include "analysis.hpp"
#include <omp.h>
#include "fftw3.h"
#include <ostream>
#include <fstream>
#include <limits>
#include "pcg_random.hpp"



using namespace std;

std::random_device trueRand;//This makes sure that there is only exactly one instance of each of the random generators, globally. This is probably dumb and needs to be redone
//								once the code is ported to a parallel/vector environment
static const uint32_t seed = 19031999;
 std::mt19937 mt(seed);
 std::uniform_real_distribution<float> uDistf(-1, 1);
 std::normal_distribution<float> gDist(0,1);
 xoshiro256StarStar_engine xoshiroStarStar = xoshiro256StarStar_engine(seed, seed, seed,seed);//proper way to do this is have 4 different seeds..
 
 float timeDerivStrength = 1;

int main() {
	feenableexcept(FE_ALL_EXCEPT & ~FE_INEXACT & ~FE_UNDERFLOW);
	
	for (int i = 0; i < 100000; i++) { //call it a little to guarantee randomness even with bad seed
		xoshiroStarStar();
	}

	static ofstream paramFile("runParams.txt");
	paramFile << "Tilt coefficient L: " << L << endl << "Lattice Spacing: " << latticeStep << endl << "Time Spacing: " << timeStep << endl <<
					"Maximum Time Steps: " << maxTimeSteps << endl << "Lattice Size (Points): " << latticeSize << endl  <<
					"gradient Strength: " << gradientStrength << endl << "Lambda(m_s^2): " << lambda << "t0: " << t0 << endl
					 << "t_max: " << tmax << endl;
	paramFile.close();
	/*
	Inizialize fields; All three fields will have separate arrays for each of them. This is done for the simple reason that I cannot be bothered to figure out how memory
	alignment and contiguousy should be handled for that case. I assume if I can be bothered later on, when vectorizing I can just glue all field arrays on a row into sensible memory
	chunks. This would have to occur in order of Initialization and most likely make the code more readable.
	*/
	//int(*distanceArray)[9900000] = (int(*)[9900000]) calloc(282, 9900000);

	//auto giantArray = new int[1000000000];
	lattice latticeEven;
	lattice latticeOdd;
	cout << "construction done" << endl;
	static ofstream seedfile("seed.txt");
	int numThreads;
        int seed1 = trueRand();
        int seed2 = trueRand();
        int seed3 = trueRand();
        int seed4 = trueRand();
#pragma omp parallel num_threads(64)
	{
//		int seed1 = trueRand();
//		int seed2 = trueRand();
//		int seed3 = trueRand();
//		int seed4 = trueRand();
		#pragma omp single
		{
			numThreads = omp_get_num_threads();
		}		
#pragma omp critical
		{
			cout << seed1 << " " << seed2 << " " << seed3 << " " << seed4 << " " << "Thread: " << omp_get_thread_num() << " " << endl;
			seedfile << seed1 << " " << seed2 << " " << seed3 << " " << seed4 << " " << "Thread: " << omp_get_thread_num() << " " << endl;
		}
		std::normal_distribution<float> gDistLoc(0, 1);
		std::uniform_real_distribution<float> uDistfLoc(-1, 1);
		std::mt19937 mtLoc(seed1);
		xoshiro256StarStar_engine xoshiroStarStarLoc = xoshiro256StarStar_engine(seed1, seed2, seed3, seed4);
		pcg32_k64 pcgRNGLoc(seed1,omp_get_thread_num());
		for (int i = 0; i < 100000; i++) {
			mtLoc();
			xoshiroStarStarLoc();
			pcgRNGLoc();
		}

		//For Correct multithread init,  jump ahead the different xoshiro instances to guarantee separate orbits!
		for(int i = 0; i<omp_get_thread_num(); i++){
			xoshiroStarStarLoc.jump();
		}

#pragma omp for 
		for (int i = 0; i < numThreads; i++) {
			int start = i * (latticeSize / numThreads);
			int stop = start + latticeSize / numThreads;
			//note the different field amplitudes;Everything is rescaled such that the fieldamplitude of the first time step is 1 - so that of the second has to be 2
			if (updateFormula == 1) {
				latticeEven.initialize([&]() {return gaussianPointPicking(gDistLoc, pcgRNGLoc, 1); }, start, stop);
				latticeOdd.initialize([&]() {return gaussianPointPicking(gDistLoc, pcgRNGLoc, 1); }, start, stop);
			}
			else{
				latticeEven.initialize([&]() {return gaussianPointPicking(gDistLoc, mtLoc, 1); }, start, stop);
				latticeOdd.initialize([&]() {return gaussianPointPicking(gDistLoc, mtLoc, 2); }, start, stop);
			}
		}
	}
	seedfile.close();
	cout << numThreads * (latticeSize / numThreads);
		//integer divison in above might miss the last couple rows when division leaves a remainder, following is the catch all for that in single threadedness.
	if (updateFormula == 1 && (latticeSize != numThreads * (latticeSize / numThreads))) {
		latticeEven.initialize([&]() {return gaussianPointPicking(gDist, mt, 1); }, numThreads * (latticeSize / numThreads), (latticeSize));
		latticeOdd.initialize([&]() {return gaussianPointPicking(gDist, mt, 1); }, numThreads * (latticeSize / numThreads), (latticeSize));
	}
	/*else {
		latticeEven.initialize([&]() {return gaussianPointPicking(gDist, xoshiroStarStar, 1); }, 12 * (latticeSize / 12), (latticeSize));
		latticeOdd.initialize([&]() {return gaussianPointPicking(gDist, xoshiroStarStar, 2); }, 12 * (latticeSize / 12), (latticeSize));
	}*/

	cout <<endl  <<latticeEven(0, 0, 0).field1[1] << ", " << latticeEven(0, 0, 0).field2[1] << ", " << latticeEven(0, 0, 0).field3[1] << endl;
	t += 2;//The way I understand things t = 0 there is no field (singularity) at t = timestep I have my first field IV and at t = 2*timeStep second IV
	cout << "init done" << endl;
	cout << "checking init for wierdness" << endl;
/*	for (int i = 0; i < latticeSize; i++) {
		for (int j = 0; j < latticeSize; j++) {
			for (int k = 0; k < latticeFieldBlocks; k++) {
				for (int w = 0; w < avxSize; w++) {
					float a[3] = { latticeEven(i,j,k).field1[w],latticeEven(i,j,k).field2[w] ,latticeEven(i,j,k).field3[w] };
					float b[3] = { latticeOdd(i,j,k).field1[w],latticeOdd(i,j,k).field2[w] ,latticeOdd(i,j,k).field3[w] };
					if (a[0] == 0 || a[1] == 0 || a[2] == 0) {
						cout << "(" << i << "," << j << "," << k << "," << w << "," << ")" << endl;
					}


				}
			}
		}
	}*/	
	cout << "pot Energy" << endl;	
	//Before doing anything, fftw threading has to be enabled. 
	cout << "pot Energy 2" << endl;
	int diditwork = fftwf_init_threads();


	//make fftw-compatible memory regions for fields
	//There is some padding on the last dimension in accordance to the fftw spec for inplace real to complex transforms
	float* field = static_cast<float*>(std::aligned_alloc( 64 ,sizeof(float) * latticeSize * latticeSize * (2 * ((latticeSize / 2) + 1)) ) );

	//Windows use is non-portable here; Aligned Alloc --> aligned malloc
	//float* field = static_cast<float*>(_aligned_malloc(sizeof(float)* (long)latticeSize* (long)latticeSize* (2 * (((long)latticeSize / 2) + 1)),64));

	std::cout << "Field Pointer Alignment is:" << ((uintptr_t)field & 31) <<endl;

	std::cout << field[0] << endl;

	//make plans for r2c inplace transform on given fields. FFTW_PATIENT is used, but because wisdom is accumulated for the lifetime of the programm, most likely only the first plan creation takes time, the rest are constant cost.
	//honestly, I will only need 1 plan and just refill my array. The plan is specific for field size, not data.
	fftwf_import_wisdom_from_filename("WisdomFile");
	fftwf_plan_with_nthreads(omp_get_num_procs());
	fftwf_plan fieldPlan = fftwf_plan_dft_r2c_3d(latticeSize, latticeSize, latticeSize, field, (fftwf_complex*)field, FFTW_MEASURE);
	fftwf_export_wisdom_to_filename("WisdomFile");
/*
	for (int i = 0; i < 1000; i++) {
		deinterleaveCopy(latticeEven, latticeOdd, field, 1);
	}*/
	

	for ( ; t < tmax;) {
		cout << "Timesteps " << t<<" and "<<t+1 << "started" << endl;
		update(latticeEven, latticeOdd);
		t++;
		//cout << 2 * t + 1 << endl;
		cout << latticeOdd(0, 0, 0).field1[1]<< endl;
		if ( t%27 == 0 || t== 9933 || t ==9999) { //Odd nums go here
			//findDefects(latticeOdd); 
			fourierEval(latticeOdd,latticeEven,fieldPlan,field);
			//createSpectra(latticeOdd,latticeEven,fieldPlan,field);
			//axionsNoGradient(latticeOdd, latticeEven);
			//axionsNoGradient(latticeOdd, latticeEven);
			//gradientEnergy(latticeOdd);
			//potentialEnergy(latticeOdd);
			//kineticEnergy(latticeOdd, latticeEven);
			//avgPhi1(latticeOdd);
		}
		//if(t%35==0){
		//	fourierEval(latticeOdd,latticeEven,fieldPlan,field);
		//}

		update(latticeOdd, latticeEven);
		t++;
		if (t == 9999 || t == 9999){//Even nums go here
			fourierEval(latticeEven,latticeOdd,fieldPlan,field);
			//createSpectra(latticeEven,latticeOdd,fieldPlan,field);
		}
		//findDefects(latticeEven);
		cout << latticeEven(0, 0, 0).field1[1]<<endl;
		
	}
	timeDerivStrength = 0;
	for (; t < maxTimeSteps;) {
		cout << "Timesteps " << t << " and " << t + 1 << "started" << endl;

		update(latticeEven, latticeOdd);
		t++;
		//cout << 2 * t + 1 << endl;
		cout << latticeOdd(0, 0, 0).field1[1] << endl;
		if (t % 27 == 0) {
			findDefects(latticeOdd);
			//fourierEval(latticeOdd, latticeEven, fieldPlan, field);
			//gradientEnergy(latticeOdd);
			//potentialEnergy(latticeOdd);
			//kineticEnergy(latticeOdd, latticeEven);
			//avgPhi1(latticeOdd);
		}

		update(latticeOdd, latticeEven);
		t++;
		//findDefects(latticeEven);
		cout << latticeEven(0, 0, 0).field1[1] << endl;

	}
	if (updateFormula == 1) {
		cout << latticeEven(0, 0, 0).field1[1] << ", " << latticeEven(0, 0, 0).field2[1] << ", " << latticeEven(0, 0, 0).field3[1] << endl;
	}
	else{
		cout << latticeEven(0, 0, 0).field1[1] / (maxTimeSteps) << ", " << latticeEven(0, 0, 0).field2[1]/(maxTimeSteps) << ", " << latticeEven(0, 0, 0).field3[1] / (maxTimeSteps) << endl;
	}

	fftwf_destroy_plan(fieldPlan);

	std::free(field);

	//Non-portable windows:
	//_aligned_free(field);
	return 0;
}


==> Ancillary/Code/5Code/5Code/Axions/randomUtilities.hpp <==
#pragma once
#include<cstdint>
#include <limits>
#include<tuple>
#include<cmath>
#include"globalConstants.hpp"

class xoshiro256StarStar_engine {
protected:
	uint_fast64_t s0_, s1_, s2_, s3_; //seed values for initial state vector
	static inline uint_fast64_t rotl(const uint_fast64_t x, int k) {
		return (x << k) | (x >> (64 - k));
	}

public:
	xoshiro256StarStar_engine(uint_fast64_t s0, uint_fast64_t s1, uint_fast64_t s2, uint_fast64_t s3)
		:s0_(s0), s1_(s1), s2_(s2), s3_((s0 || s1 || s2 || s3) ? s3 : 1) {
		//everything initialized by list in constructor
	}
	using result_type = uint_fast64_t;
	static constexpr result_type min() { return std::numeric_limits<result_type>::min(); }
	static constexpr result_type max() { return std::numeric_limits<result_type>::max(); }
	result_type operator()() {
		const result_type result_StarStar = rotl(s1_ * 5, 7) * 9;
		const uint_fast64_t t = s1_ << 17;
		s2_ ^= s0_;
		s3_ ^= s1_;
		s1_ ^= s2_;
		s0_ ^= s3_;

		s2_ ^= t;

		s3_ = rotl(s3_, 45);
		return result_StarStar;
	}

	void jump() {
		//Wierd jump array
		static const uint_fast64_t JUMP[] = { 0x180ec6d33cfd0aba, 0xd5a61266f0c9392c, 0xa9582618e03fc9aa, 0x39abdc4529b1661c };

		uint_fast64_t sj0 = 0;
		uint_fast64_t sj1 = 0;
		uint_fast64_t sj2 = 0;
		uint_fast64_t sj3 = 0;


		for (int i = 0; i < sizeof JUMP / sizeof * JUMP; i++)
			for (int b = 0; b < 64; b++) {
				if (JUMP[i] & UINT64_C(1) << b) {
					sj0 ^= s0_;
					sj1 ^= s1_;
					sj2 ^= s2_;
					sj3 ^= s3_;
				}
				(*this)();
			}

		s0_ = sj0;
		s1_ = sj1;
		s2_ = sj2;
		s3_ = sj3;
	}


};

template <typename dist_t, typename RNG_engine_t > auto spherePointPicking(dist_t&& dist, RNG_engine_t&& RNG_engine, float amplitude) {
	auto x0 = dist(RNG_engine);
	auto x1 = dist(RNG_engine);
	auto x2 = dist(RNG_engine);
	auto x3 = dist(RNG_engine);
	auto norm4 = x0 * x0 + x2 * x2 + x3 * x3 + x1 * x1;
	while (norm4 >= 1) {
		//cout<<norm4<< " failed"<<endl;
	   // cout<<x1<<x2<<x3<<x0<<endl;
		 x1 = dist(RNG_engine);
		 x2 = dist(RNG_engine);
		 x3 = dist(RNG_engine);
		 x0 = dist(RNG_engine);
		norm4 = x0 * x0 + x2 * x2 + x3 * x3 + x1 * x1;
		
	}
	//cout<<norm4<< " success"<<endl;
		   // cout<<x1<<x2<<x3<<x0<<endl;
	auto x = 2 * ((x1 * x3) + (x0 * x2)) / norm4;
	auto y = 2 * ((x2 * x3) - (x0 * x1)) / norm4;
	auto z = (x0 * x0 + x3 * x3 - x1 * x1 - x2 * x2) / norm4;
	return std::tuple(x, y, z);
};

template <typename dist_t, typename RNG_engine_t > auto spherePointPicking2(dist_t&& dist, RNG_engine_t&& RNG_engine, float amplitude) {
	auto x0 = dist(RNG_engine);
	auto x1 = dist(RNG_engine);
	auto x2 = dist(RNG_engine);
	auto x3 = dist(RNG_engine);
	auto norm4 = x0 * x0 + x2 * x2 + x3 * x3 + x1 * x1;
	while (norm4 >= 1) {
		//cout<<norm4<< " failed"<<endl;
	   // cout<<x1<<x2<<x3<<x0<<endl;
		x1 = dist(RNG_engine);
		x2 = dist(RNG_engine);
		x3 = dist(RNG_engine);
		x0 = dist(RNG_engine);
		norm4 = x0 * x0 + x2 * x2 + x3 * x3 + x1 * x1;

	}
	//cout<<norm4<< " success"<<endl;
		   // cout<<x1<<x2<<x3<<x0<<endl;
	auto x = 2 * ((x1 * x3) + (x0 * x2)) / norm4;
	auto y = 2 * ((x2 * x3) - (x0 * x1)) / norm4;
	auto z = (x0 * x0 + x3 * x3 - x1 * x1 - x2 * x2) / norm4;
	return std::tuple(x, y, z);
};


template <typename dist_t, typename RNG_engine_t> auto gaussianPointPicking(dist_t & dist, RNG_engine_t& RNG_engine,float amplitude) {
	auto x0 = dist(RNG_engine);
	auto x1 = dist(RNG_engine);
	auto x2 = dist(RNG_engine);
	auto x3 = dist(RNG_engine);
	auto x4 = dist(RNG_engine);
	auto norm5 = std::sqrt(x0 * x0 + x1 * x1 + x2 * x2 + x3 * x3 + x4*x4)*amplitude;
	return std::tuple(x0 / norm5, x1 / norm5, x2 / norm5, x3/ norm5, x4 / norm5);
};




==> Ancillary/Code/5Code/5Code/Axions/update.cpp <==
#pragma once
#include "initialize.hpp"
#include "globalConstants.hpp"
#include <cmath>
#include <immintrin.h>
#include <iostream>



#if physicalTimeMode == 1 
void update(lattice& current, lattice& old) {
	if constexpr (avxMode == 0) {
#pragma omp parallel for
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						//Arbitrary Model choice: The chiral anomaly/projection term is for field1, the other two fields are regular
						float potentialBuffer = 0;
						float gradSquaredBuffer = 0;
						float timeDerivBuffer = 0;

						/*this is another notationally incredibly stupid way of doing things because my lattice has different lengths for the k dimension...*/
						//we want the indices to properly wrap, which in actually only concerns 0 and maximal index
						int ip1 = (((i + 1) % latticeSize) + latticeSize) % latticeSize;
						int im1 = (((i - 1) % latticeSize) + latticeSize) % latticeSize;
						int jp1 = (((j + 1) % latticeSize) + latticeSize) % latticeSize;
						int jm1 = (((j - 1) % latticeSize) + latticeSize) % latticeSize;
						int kp1 = (((k + 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int km1 = (((k - 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int wp1 = (((w + 1) % avxSize) + avxSize) % avxSize;
						int wm1 = (((w - 1) % avxSize) + avxSize) % avxSize;

						//because loading in/out of vectors is expensive and the equations for all the fields sort of separate, we first operate for field1 then field2 then field3
						//This means the root field block we are looking at can stay in a vector register for all operations

						//Calculate potentialBuffer first, because all fields need same value (f1^2+f2^2+f3^2-fa^2)*^lambda/4
						potentialBuffer = (std::pow(current(i, j, k).field1[w], 2) + std::pow(current(i, j, k).field2[w], 2) + std::pow(current(i, j, k).field3[w], 2) - fa * fa) * (lambda / 4);
						/* To vectorize, start with floading field3 block and mm_ _mult and work to field1 so it can stay in register for all following operations*/
						//For field 1:
						if (0 < k && k < (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
								current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[w] + current(i, j, (km1)).field1[w]);
						}
						if (k == 0) {							
							gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
								current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[w] + current(i, j, (km1)).field1[wm1]);
						}
						if (k == (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
								current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[wp1] + current(i, j, (km1)).field1[w]);
						}
						//currently, because I am lazy only the second time derivative is a central difference; The first ist a plain old forward/backward difference
						timeDerivBuffer = current(i, j, k).field1[w] - old(i, j, k).field1[w];

						//now put all the parts together. Due to my shoddy notation in my array handling class I'll have to type it out for all three fields...
						//old gets filled up with the new values (essentially a dst lattice for our purposes here)

						float updateBuffer = -old(i, j, k).field1[w] + 2 * current(i, j, k).field1[w] - 3 * hubbleParam * timeStep * timeDerivBuffer +
							std::pow(timeStep, 2) * (-potentialBuffer * current(i, j, k).field1[w] - std::pow(ma * fa, 2) + 1 / std::pow(scaleFactor * latticeStep, 2) * gradSquaredBuffer);
						old(i, j, k).field1[w] = updateBuffer;

						//field2
						if (0 < k && k < (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
								current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[w] + current(i, j, (km1)).field2[w]);
						}
						if (k == 0) {
							gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
								current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[w] + current(i, j, (km1)).field2[wm1]);
						}
						if (k == (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
								current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[wp1] + current(i, j, (km1)).field2[w]);
						}
						timeDerivBuffer = current(i, j, k).field2[w] - old(i, j, k).field2[w];
						updateBuffer = -old(i, j, k).field2[w] + 2 * current(i, j, k).field2[w] - 3 * hubbleParam * timeStep * timeDerivBuffer +
							std::pow(timeStep, 2) * (-potentialBuffer * current(i, j, k).field2[w] + 1 / std::pow(scaleFactor * latticeStep, 2) * gradSquaredBuffer);
						old(i, j, k).field2[w] = updateBuffer;



						//field3
						if (0 < k && k < (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
								current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[w] + current(i, j, (km1)).field3[w]);
						}
						if (k == 0) {
							gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
								current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[w] + current(i, j, (km1)).field3[wm1]);
						}
						if (k == (latticeFieldBlocks - 1)) {
							gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
								current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[wp1] + current(i, j, (km1)).field3[w]);
						}
						timeDerivBuffer = current(i, j, k).field3[w] - old(i, j, k).field3[w];
						updateBuffer = -old(i, j, k).field3[w] + 2 * current(i, j, k).field3[w] - 3 * hubbleParam * timeStep * timeDerivBuffer +
							std::pow(timeStep, 2) * (-potentialBuffer * current(i, j, k).field3[w] + 1 / std::pow(scaleFactor * latticeStep, 2) * gradSquaredBuffer);
						old(i, j, k).field3[w] = updateBuffer;


					}
				}
			}

		}
	}
	else {
		if constexpr(avxMode == 1){//do avx2 stuff
#pragma omp parallel for
			for (int i = 0; i < latticeSize; i++) {
				
				for (int j = 0; j < latticeSize; j++) {
					if (i == 31&&j==31) {
						//std::cout << "debug line found" << std::endl;
					}
					for (int k = 0; k < latticeFieldBlocks; k++) {//first try at implementing is with a separate temp buffer because I don't know if I can stack multiple avx Commands
						__m256 potentialBuffer = _mm256_setzero_ps();
						__m256 temp1 = _mm256_setzero_ps();
						__m256 temp2 = _mm256_setzero_ps();
						temp1 = _mm256_load_ps(&(current(i, j, k).field2[0]));
						temp2 = _mm256_load_ps(&(current(i, j, k).field3[0]));
						temp1 = _mm256_mul_ps(temp1, temp1);
						temp2 = _mm256_mul_ps(temp2, temp2);
						potentialBuffer = _mm256_add_ps(temp1, temp2);
						//now load field1 into temp1 buffer and dont touch until all operations are done.
						temp1 = _mm256_load_ps(&(current(i, j, k).field1[0]));
						temp2 = _mm256_mul_ps(temp1, temp1);
						potentialBuffer = _mm256_add_ps(potentialBuffer, temp2); 
						temp2 = _mm256_set1_ps(fa * fa);
						potentialBuffer = _mm256_sub_ps(potentialBuffer, temp2);
						temp2 = _mm256_set1_ps(lambda / 4.0);
						potentialBuffer = _mm256_mul_ps(potentialBuffer, temp2);
						//For Field1:
						__m256 gradSquaredBuffer = _mm256_setzero_ps();
						int ip1 = (((i + 1) % latticeSize) + latticeSize) % latticeSize;//These wrap arounds still work because this is not the direction in which the "vector" is pointing, so they all wrap at once
						int im1 = (((i - 1) % latticeSize) + latticeSize) % latticeSize;
						int jp1 = (((j + 1) % latticeSize) + latticeSize) % latticeSize;
						int jm1 = (((j - 1) % latticeSize) + latticeSize) % latticeSize;

						temp2 = _mm256_set1_ps(6.0);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field1

						temp2 = _mm256_load_ps(&(current(ip1, j, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						__m256i index = _mm256_setzero_si256();
						//Replace the k wrap arounds with a switch case
						
						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field1[0]));
							index = _mm256_setr_epi32(7, 0,1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks-1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field1[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6,7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
							
						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
							
							
						
						//No wierd wrap around required for the timeDerivBuffer
						__m256 timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field1[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						//reassemble all contributions for field1 in update Formula
						__m256 updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps((hubbleParam*timeStep*(-3)));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps(-(timeStep * timeStep));
						temp2 = _mm256_mul_ps(temp2, potentialBuffer);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						//special field1 treatment
						temp2 = _mm256_set1_ps(-ma * ma * fa * fa*timeStep*timeStep);
						updateBuffer = _mm256_add_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(timeStep * timeStep / (scaleFactor * scaleFactor * latticeStep * latticeStep));
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						
						float bullshit[8] = { 0 };
						_mm256_storeu_ps(&(bullshit[0]), updateBuffer);
						for (int m = 0; m < 8; m++) {
							if (bullshit[m] > 10000000 || bullshit[m] < -10000000) {
							//	std::cout << "Bullshit found at " << i<<"," << j<< "," << k*m <<" for field 1"<< std::endl;
							}
						}
						

						_mm256_store_ps(&(old(i, j, k).field1[0]), updateBuffer); //Set updated field values into memory of "old" lattice.


						//For Field 2

						temp1 = _mm256_load_ps(&(current(i, j, k).field2[0]));//leave this in memory, dont touch anymore
						gradSquaredBuffer = _mm256_setzero_ps();					

						temp2 = _mm256_set1_ps(6);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field2
						temp2 = _mm256_load_ps(&(current(ip1, j, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						//Replace the k wrap arounds with a switch case
						/*
						switch (k) {
						case 0:
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, latticeFieldBlocks-1).field2[0]));
							__m256i index = _mm256_setr_epi32(7,0,1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;
						case (latticeFieldBlocks-1):
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field2[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;
						default: //normal case when no wrap around is needed
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;

						}
						*/
						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field2[0]));
							index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field2[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						//No wierd wrap around required for the timeDerivBuffer
						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field2[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						//reassemble all contributions for field2 in update Formula
						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps(hubbleParam * timeStep * (-3));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps(-timeStep * timeStep);
						temp2 = _mm256_mul_ps(temp2, potentialBuffer);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						
						temp2 = _mm256_set1_ps(timeStep * timeStep / (scaleFactor * scaleFactor * latticeStep * latticeStep));
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						
						_mm256_storeu_ps(&(bullshit[0]), updateBuffer);
						for (int m = 0; m < 8; m++) {
							if (bullshit[m] > 10000000 || bullshit[m] < -10000000) {
							//	std::cout << "Bullshit found at " << i<<"," << j<< "," << k <<" for field 2"<< std::endl;
							}
						}
						
						_mm256_store_ps(&(old(i, j, k).field2[0]), updateBuffer); //Set updated field values into memory of "old" lattice.

						//Field3 stuff

						temp1 = _mm256_load_ps(&(current(i, j, k).field3[0]));//leave this in memory, dont touch anymore
						gradSquaredBuffer = _mm256_setzero_ps();						

						temp2 = _mm256_set1_ps(6);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field3
						temp2 = _mm256_load_ps(&(current(ip1, j, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						//Replace the k wrap arounds with a switch case
						/*
						switch (k) {
						case 0:
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, latticeFieldBlocks-1).field3[0]));
							__m256i index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;
						case (latticeFieldBlocks-1):
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field3[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;
						default: //normal case when no wrap around is needed
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							break;

						}
						*/
						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field3[0]));
							index = _mm256_setr_epi32(7, 0,1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field3[0]));
							index = _mm256_setr_epi32( 1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						//No wierd wrap around required for the timeDerivBuffer
						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field3[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						//reassemble all contributions for field3 in update Formula
						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps(hubbleParam * timeStep * (-3));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps(-timeStep * timeStep);
						temp2 = _mm256_mul_ps(temp2, potentialBuffer);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						
						temp2 = _mm256_set1_ps(timeStep * timeStep / (scaleFactor * scaleFactor * latticeStep * latticeStep));
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						
						 _mm256_storeu_ps(&(bullshit[0]), updateBuffer);
						for (int m = 0; m < 8; m++) {
							if (bullshit[m] > 10000000 || bullshit[m] < -10000000) {
							//	std::cout << "Bullshit found at " << i << "," << j << "," << k << " for field 3" << std::endl;
							}
						}
						
						_mm256_store_ps(&(old(i, j, k).field3[0]), updateBuffer); //Set updated field values into memory of "old" lattice.

					}//end of k loop
				}
			}

		}



		else {
			if constexpr (avxMode == 2) {//do avx512 stuff

			}
		}
	}

}
#else
void update(lattice& current, lattice& old) {
	if constexpr (avxMode == 0) {
#pragma omp parallel for
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
					for (int w = 0; w < avxSize; w++) {
						//Arbitrary Model choice: The chiral anomaly/projection term is for field1, the other two fields are regular
						float potentialBuffer = 0; //these will probably be changed to alignedfieldBlocks for vector usage (Buffersize is 96 Byte, we can afford that compared to actualy grid size)
						float gradSquaredBuffer = 0;
						float timeDerivBuffer = 0;
						float updateBuffer = 0;
						/*this is another notationally incredibly stupid way of doing things because my lattice has different lengths for the k dimension...*/
						//we want the indices to properly wrap, which in actually only concerns 0 and maximal index
						int ip1 = (((i + 1) % latticeSize) + latticeSize) % latticeSize;
						int im1 = (((i - 1) % latticeSize) + latticeSize) % latticeSize;
						int jp1 = (((j + 1) % latticeSize) + latticeSize) % latticeSize;
						int jm1 = (((j - 1) % latticeSize) + latticeSize) % latticeSize;
						int kp1 = (((k + 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int km1 = (((k - 1) % latticeFieldBlocks) + latticeFieldBlocks) % latticeFieldBlocks;
						int wp1 = (((w + 1) % avxSize) + avxSize) % avxSize;
						int wm1 = (((w - 1) % avxSize) + avxSize) % avxSize;

						//because loading in/out of vectors is expensive and the equations for all the fields sort of separate, we first operate for field1 then field2 then field3
						//This means the root field block we are looking at can stay in a vector register for all operations

						//Calculate potentialBuffer first, because all fields need same value (f1^2+f2^2+f3^2-a^2)*^lambda/4
						//a^2 is replaced by t^2 conformal time because a = (a1/t1^1/2)* t in terms of conformal time; The factor (a1/t1^1/2) is subsequently scaled into the initial field amplitude
						if (updateFormula == 1) {
							potentialBuffer = (std::pow(current(i, j, k).field1[w], 2) + std::pow(current(i, j, k).field2[w], 2) + std::pow(current(i, j, k).field3[w], 2) - 1) * (lambda / 4);
						}
						else {
							potentialBuffer = (std::pow(current(i, j, k).field1[w], 2) + std::pow(current(i, j, k).field2[w], 2) + std::pow(current(i, j, k).field3[w], 2) - t*t) * (lambda / 4);

						}
							/* To vectorize, start with floading field3 block and mm_ _mult and work to field1 so it can stay in register for all following operations*/
							//For field 1:
							if (0 < k && k < (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
									current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[w] + current(i, j, (km1)).field1[w]);
							}
							if (k == 0) {
								gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
									current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[w] + current(i, j, (km1)).field1[wm1]);
							}
							if (k == (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field1[w] + current((ip1), j, k).field1[w] + current((im1), j, k).field1[w] +
									current(i, (jp1), k).field1[w] + current(i, (jm1), k).field1[w] + current(i, j, (kp1)).field1[wp1] + current(i, j, (km1)).field1[w]);
							}

							timeDerivBuffer = current(i, j, k).field1[w] - old(i, j, k).field1[w];

							//now put all the parts together. Due to my shoddy notation in my array handling class I'll have to type it out for all three fields...
							//old gets filled up with the new values (essentially a dst lattice for our purposes here)
							if constexpr (updateFormula == 1) {
								updateBuffer = (-old(i, j, k).field1[w] + 2 * current(i, j, k).field1[w]) - timeDerivStrength * 2 / (t) * (timeDerivBuffer)+
									std::pow(timeStep, 2) * (gradientStrength * std::pow(1 / latticeStep, 2) * gradSquaredBuffer - current(i, j, k).field1[w] * potentialBuffer -
										L * std::pow(t * timeStep / t0, 9));
							}
							else {
								updateBuffer = (-old(i, j, k).field1[w] + 2 * current(i, j, k).field1[w]) + std::pow(timeStep / latticeStep, 2) * gradientStrength * gradSquaredBuffer -
									std::pow(timeStep / t, 2) * current(i, j, k).field1[w] * potentialBuffer - L * std::pow(t * timeStep / t0, 10) * t0 * timeStep;
							}

							old(i, j, k).field1[w] = updateBuffer;

							//field2
							if (0 < k && k < (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
									current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[w] + current(i, j, (km1)).field2[w]);
							}
							if (k == 0) {
								gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
									current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[w] + current(i, j, (km1)).field2[wm1]);
							}
							if (k == (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field2[w] + current((ip1), j, k).field2[w] + current((im1), j, k).field2[w] +
									current(i, (jp1), k).field2[w] + current(i, (jm1), k).field2[w] + current(i, j, (kp1)).field2[wp1] + current(i, j, (km1)).field2[w]);
							}

							timeDerivBuffer = current(i, j, k).field2[w] - old(i, j, k).field2[w];

							if constexpr (updateFormula == 1) {
								updateBuffer = (-old(i, j, k).field2[w] + 2 * current(i, j, k).field2[w]) - timeDerivStrength * 2 / (t) * (timeDerivBuffer)+
									std::pow(timeStep, 2) * (gradientStrength * std::pow(1 / latticeStep, 2) * gradSquaredBuffer - current(i, j, k).field2[w] * potentialBuffer);
							}
							else {
								updateBuffer = (-old(i, j, k).field2[w] + 2 * current(i, j, k).field2[w]) + std::pow(timeStep / latticeStep, 2) * gradientStrength * gradSquaredBuffer -
									std::pow(timeStep / t, 2) * current(i, j, k).field2[w] * potentialBuffer;
							}

							old(i, j, k).field2[w] = updateBuffer;



							//field3
							if (0 < k && k < (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
									current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[w] + current(i, j, (km1)).field3[w]);
							}
							if (k == 0) {
								gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
									current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[w] + current(i, j, (km1)).field3[wm1]);
							}
							if (k == (latticeFieldBlocks - 1)) {
								gradSquaredBuffer = (-6 * current(i, j, k).field3[w] + current((ip1), j, k).field3[w] + current((im1), j, k).field3[w] +
									current(i, (jp1), k).field3[w] + current(i, (jm1), k).field3[w] + current(i, j, (kp1)).field3[wp1] + current(i, j, (km1)).field3[w]);
							}

							timeDerivBuffer = current(i, j, k).field3[w] - old(i, j, k).field3[w];

							if constexpr (updateFormula == 1) {
								updateBuffer = (-old(i, j, k).field3[w] + 2 * current(i, j, k).field3[w]) -  timeDerivStrength * 2 / (t) * (timeDerivBuffer)+
									std::pow(timeStep, 2) * (gradientStrength * std::pow(1 / latticeStep, 2) * gradSquaredBuffer - current(i, j, k).field3[w] * potentialBuffer );
							}
							else {
								updateBuffer = (-old(i, j, k).field3[w] + 2 * current(i, j, k).field3[w]) + std::pow(timeStep / latticeStep, 2) * gradientStrength * gradSquaredBuffer -
									std::pow(timeStep / t, 2) * current(i, j, k).field3[w] * potentialBuffer;
							}

							old(i, j, k).field3[w] = updateBuffer;
													
					}
				}
			}

		}
	}
	else {
#pragma omp parallel for
		for (int i = 0; i < latticeSize; i++) {
			for (int j = 0; j < latticeSize; j++) {
				for (int k = 0; k < latticeFieldBlocks; k++) {
						//Arbitrary Model choice: The chiral anomaly/projection term is for field1, the other two fields are regular
						__m256 potentialBuffer = _mm256_setzero_ps();
						__m256 gradSquaredBuffer = _mm256_setzero_ps();
						__m256 timeDerivBuffer = _mm256_setzero_ps();
						__m256 updateBuffer = _mm256_setzero_ps();
						//Two temporary buffers to keep control over what moves and what stays in memory.
						__m256 temp1 = _mm256_setzero_ps();
						__m256 temp2 = _mm256_setzero_ps();

						//populate potential buffer first, it doesnt change for any of the fields:

						temp1 = _mm256_load_ps(&(current(i, j, k).field2[0]));
						temp2 = _mm256_load_ps(&(current(i, j, k).field3[0]));
						temp1 = _mm256_mul_ps(temp1, temp1);
						temp2 = _mm256_mul_ps(temp2, temp2);
						potentialBuffer = _mm256_add_ps(temp1, temp2); //phi2^2+phi3^2
						temp1 = _mm256_load_ps(&(current(i, j, k).field4[0]));
						temp1 = _mm256_mul_ps(temp1, temp1);
						potentialBuffer = _mm256_add_ps(potentialBuffer, temp1);//phi2^2 + phi3^2 + phi4^2
                                                temp1 = _mm256_load_ps(&(current(i, j, k).field5[0]));
                                                temp1 = _mm256_mul_ps(temp1, temp1);
                                                potentialBuffer = _mm256_add_ps(potentialBuffer, temp1);//phi2^2 + phi3^2 + phi4^2 + phi5^2
						temp1 = _mm256_load_ps(&(current(i, j, k).field1[0])); //working field, the first one we're interested in
						temp2 = _mm256_mul_ps(temp1, temp1);
						potentialBuffer = _mm256_add_ps(potentialBuffer, temp2); //phi1^2+phi2^2+phi3^2
						temp2 = _mm256_set1_ps(1);
						potentialBuffer = _mm256_sub_ps(potentialBuffer, temp2);//phi1^2+phi2^2+phi3^2-1
						temp2 = _mm256_set1_ps(-lambda / 4.0*timeStep*timeStep);
						potentialBuffer = _mm256_mul_ps(potentialBuffer, temp2);//-(phi1^2+phi2^2+phi3^2-1)*lambda/4*timeStep^2

						int ip1 = (((i + 1) % latticeSize) + latticeSize) % latticeSize;//The trivial periodic indices without permutation of vectors required
						int im1 = (((i - 1) % latticeSize) + latticeSize) % latticeSize;
						int jp1 = (((j + 1) % latticeSize) + latticeSize) % latticeSize;
						int jm1 = (((j - 1) % latticeSize) + latticeSize) % latticeSize;


						gradSquaredBuffer = _mm256_setzero_ps();
						temp2 = _mm256_set1_ps(6.0);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field1

						temp2 = _mm256_load_ps(&(current(ip1, j, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field1[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);//-6(i,j,k)+(ipm1,j,k)+(i,jpm1,k) with field1

						//Now permuting when the k-direction wraps around!
						__m256i index = _mm256_setzero_si256();

						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field1[0]));
							index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field1[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field1[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field1[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps(( timeDerivStrength / t * (-2)));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps((timeStep * timeStep)/(latticeStep*latticeStep)*gradientStrength);
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						updateBuffer = _mm256_fmadd_ps(temp1, potentialBuffer, updateBuffer);
						//Special field1 treatment
						float inhomogenity = 0;
						if (t < tmax) {
							 inhomogenity = -L * std::pow(t * timeStep / t0, 2) * timeStep * timeStep/(t0*t0);
						}
						else {
							 inhomogenity = -L * std::pow(tmax * timeStep / t0, 2) * timeStep * timeStep/(t0 * t0);

						}
						temp2 = _mm256_set1_ps(inhomogenity);
						updateBuffer = _mm256_add_ps(temp2, updateBuffer);

						_mm256_store_ps(&(old(i, j, k).field1[0]), updateBuffer); //Set updated field values into memory of "old" lattice.


						//Field2 - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - - 
						temp1 = _mm256_load_ps(&(current(i, j, k).field2[0]));//leave this in memory, dont touch anymore


						gradSquaredBuffer = _mm256_setzero_ps();
						temp2 = _mm256_set1_ps(6.0);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field1

						temp2 = _mm256_load_ps(&(current(ip1, j, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field2[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);//-6(i,j,k)+(ipm1,j,k)+(i,jpm1,k) with field1

						//Now permuting when the k-direction wraps around!
						index = _mm256_setzero_si256();

						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field2[0]));
							index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field2[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field2[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field2[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps((timeDerivStrength / t * (-2)));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps((timeStep * timeStep) / (latticeStep * latticeStep) * gradientStrength);
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						updateBuffer = _mm256_fmadd_ps(temp1, potentialBuffer, updateBuffer);
						

						_mm256_store_ps(&(old(i, j, k).field2[0]), updateBuffer); //Set updated field values into memory of "old" lattice.


					//Field3 - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - -  - - - - - - - - - - - 
						
						
						
						temp1 = _mm256_load_ps(&(current(i, j, k).field3[0]));//leave this in memory, dont touch anymore

						gradSquaredBuffer = _mm256_setzero_ps();
						temp2 = _mm256_set1_ps(6.0);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field3

						temp2 = _mm256_load_ps(&(current(ip1, j, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field3[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);//-6(i,j,k)+(ipm1,j,k)+(i,jpm1,k) with field3

						//Now permuting when the k-direction wraps around!
						index = _mm256_setzero_si256();

						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field3[0]));
							index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field3[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field3[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field3[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps(( timeDerivStrength / t * (-2)));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps((timeStep * timeStep) / (latticeStep * latticeStep) * gradientStrength);
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						updateBuffer = _mm256_fmadd_ps(temp1, potentialBuffer, updateBuffer);
						

						_mm256_store_ps(&(old(i, j, k).field3[0]), updateBuffer); //Set updated field values into memory of "old" lattice.


						//Field 4 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
						
						temp1 = _mm256_load_ps(&(current(i, j, k).field4[0]));//leave this in memory, dont touch anymore

						gradSquaredBuffer = _mm256_setzero_ps();
						temp2 = _mm256_set1_ps(6.0);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field4

						temp2 = _mm256_load_ps(&(current(ip1, j, k).field4[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field4[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field4[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field4[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);//-6(i,j,k)+(ipm1,j,k)+(i,jpm1,k) with field4

						//Now permuting when the k-direction wraps around!
						index = _mm256_setzero_si256();

						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field4[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field4[0]));
							index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field4[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field4[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field4[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field4[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field4[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps((timeDerivStrength / t * (-2)));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps((timeStep * timeStep) / (latticeStep * latticeStep) * gradientStrength);
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						updateBuffer = _mm256_fmadd_ps(temp1, potentialBuffer, updateBuffer);


						_mm256_store_ps(&(old(i, j, k).field4[0]), updateBuffer); //Set updated field values into memory of "old" lattice.

						//Field 5 - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

						temp1 = _mm256_load_ps(&(current(i, j, k).field5[0]));//leave this in memory, dont touch anymore

						gradSquaredBuffer = _mm256_setzero_ps();
						temp2 = _mm256_set1_ps(6.0);
						temp2 = _mm256_mul_ps(temp2, temp1);
						gradSquaredBuffer = _mm256_sub_ps(gradSquaredBuffer, temp2);//~-6*current(i,j,k).field5

						temp2 = _mm256_load_ps(&(current(ip1, j, k).field5[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(im1, j, k).field5[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jp1, k).field5[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

						temp2 = _mm256_load_ps(&(current(i, jm1, k).field5[0]));
						gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);//-6(i,j,k)+(ipm1,j,k)+(i,jpm1,k) with field5

						//Now permuting when the k-direction wraps around!
						index = _mm256_setzero_si256();

						if (k == 0) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field5[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, (latticeFieldBlocks - 1)).field5[0]));
							index = _mm256_setr_epi32(7, 0, 1, 2, 3, 4, 5, 6); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}
						if (k == (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field5[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
							//now the wrap around, realised by loading the last block (k=latticeFieldBlocks) and permuting by one spot
							temp2 = _mm256_load_ps(&(current(i, j, 0).field5[0]));
							index = _mm256_setr_epi32(1, 2, 3, 4, 5, 6, 7, 0); //depending on endianness and stuff this *might* be really wrong... but I think I got the reverse endian right
							temp2 = _mm256_permutevar8x32_ps(temp2, index);
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						if (0 < k && k < (latticeFieldBlocks - 1)) {
							temp2 = _mm256_load_ps(&(current(i, j, k + 1).field5[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);

							temp2 = _mm256_load_ps(&(current(i, j, k - 1).field5[0]));
							gradSquaredBuffer = _mm256_add_ps(gradSquaredBuffer, temp2);
						}

						timeDerivBuffer = _mm256_setzero_ps();
						temp2 = _mm256_load_ps(&(old(i, j, k).field5[0]));
						timeDerivBuffer = _mm256_sub_ps(temp1, temp2);

						updateBuffer = _mm256_setzero_ps();
						updateBuffer = _mm256_sub_ps(updateBuffer, temp2);
						temp2 = _mm256_set1_ps(2);
						updateBuffer = _mm256_fmadd_ps(temp2, temp1, updateBuffer);
						temp2 = _mm256_set1_ps((timeDerivStrength / t * (-2)));
						updateBuffer = _mm256_fmadd_ps(temp2, timeDerivBuffer, updateBuffer);
						temp2 = _mm256_set1_ps((timeStep * timeStep) / (latticeStep * latticeStep) * gradientStrength);
						updateBuffer = _mm256_fmadd_ps(temp2, gradSquaredBuffer, updateBuffer);
						updateBuffer = _mm256_fmadd_ps(temp1, potentialBuffer, updateBuffer);


						_mm256_store_ps(&(old(i, j, k).field5[0]), updateBuffer); //Set updated field values into memory of "old" lattice.



				}
			}
		}



}
	
}
#endif


==> Ancillary/Code/5Code/5Code/Axions/update.hpp <==
#pragma once
void update(lattice& current, lattice& old);

==> Ancillary/Code/5Code/5Code/pcg-cpp-master/include/pcg_extras.hpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This file provides support code that is useful for random-number generation
 * but not specific to the PCG generation scheme, including:
 *      - 128-bit int support for platforms where it isn't available natively
 *      - bit twiddling operations
 *      - I/O of 128-bit and 8-bit integers
 *      - Handling the evilness of SeedSeq
 *      - Support for efficiently producing random numbers less than a given
 *        bound
 */

#ifndef PCG_EXTRAS_HPP_INCLUDED
#define PCG_EXTRAS_HPP_INCLUDED 1

#include <cinttypes>
#include <cstddef>
#include <cstdlib>
#include <cstring>
#include <cassert>
#include <limits>
#include <iostream>
#include <type_traits>
#include <utility>
#include <locale>
#include <iterator>

#ifdef __GNUC__
    #include <cxxabi.h>
#endif

/*
 * Abstractions for compiler-specific directives
 */

#ifdef __GNUC__
    #define PCG_NOINLINE __attribute__((noinline))
#else
    #define PCG_NOINLINE
#endif

/*
 * Some members of the PCG library use 128-bit math.  When compiling on 64-bit
 * platforms, both GCC and Clang provide 128-bit integer types that are ideal
 * for the job.
 *
 * On 32-bit platforms (or with other compilers), we fall back to a C++
 * class that provides 128-bit unsigned integers instead.  It may seem
 * like we're reinventing the wheel here, because libraries already exist
 * that support large integers, but most existing libraries provide a very
 * generic multiprecision code, but here we're operating at a fixed size.
 * Also, most other libraries are fairly heavyweight.  So we use a direct
 * implementation.  Sadly, it's much slower than hand-coded assembly or
 * direct CPU support.
 *
 */
#if __SIZEOF_INT128__
    namespace pcg_extras {
        typedef __uint128_t pcg128_t;
    }
    #define PCG_128BIT_CONSTANT(high,low) \
            ((pcg_extras::pcg128_t(high) << 64) + low)
#else
    #include "pcg_uint128.hpp"
    namespace pcg_extras {
        typedef pcg_extras::uint_x4<uint32_t,uint64_t> pcg128_t;
    }
    #define PCG_128BIT_CONSTANT(high,low) \
            pcg_extras::pcg128_t(high,low)
    #define PCG_EMULATED_128BIT_MATH 1
#endif


namespace pcg_extras {

/*
 * We often need to represent a "number of bits".  When used normally, these
 * numbers are never greater than 128, so an unsigned char is plenty.
 * If you're using a nonstandard generator of a larger size, you can set
 * PCG_BITCOUNT_T to have it define it as a larger size.  (Some compilers
 * might produce faster code if you set it to an unsigned int.)
 */

#ifndef PCG_BITCOUNT_T
    typedef uint8_t bitcount_t;
#else
    typedef PCG_BITCOUNT_T bitcount_t;
#endif

/*
 * C++ requires us to be able to serialize RNG state by printing or reading
 * it from a stream.  Because we use 128-bit ints, we also need to be able
 * ot print them, so here is code to do so.
 *
 * This code provides enough functionality to print 128-bit ints in decimal
 * and zero-padded in hex.  It's not a full-featured implementation.
 */

template <typename CharT, typename Traits>
std::basic_ostream<CharT,Traits>&
operator<<(std::basic_ostream<CharT,Traits>& out, pcg128_t value)
{
    auto desired_base = out.flags() & out.basefield;
    bool want_hex = desired_base == out.hex;

    if (want_hex) {
        uint64_t highpart = uint64_t(value >> 64);
        uint64_t lowpart  = uint64_t(value);
        auto desired_width = out.width();
        if (desired_width > 16) {
            out.width(desired_width - 16);
        }
        if (highpart != 0 || desired_width > 16)
            out << highpart;
        CharT oldfill = '\0';
        if (highpart != 0) {
            out.width(16);
            oldfill = out.fill('0');
        }
        auto oldflags = out.setf(decltype(desired_base){}, out.showbase);
        out << lowpart;
        out.setf(oldflags);
        if (highpart != 0) {
            out.fill(oldfill);
        }
        return out;
    }
    constexpr size_t MAX_CHARS_128BIT = 40;

    char buffer[MAX_CHARS_128BIT];
    char* pos = buffer+sizeof(buffer);
    *(--pos) = '\0';
    constexpr auto BASE = pcg128_t(10ULL);
    do {
        auto div = value / BASE;
        auto mod = uint32_t(value - (div * BASE));
        *(--pos) = '0' + char(mod);
        value = div;
    } while(value != pcg128_t(0ULL));
    return out << pos;
}

template <typename CharT, typename Traits>
std::basic_istream<CharT,Traits>&
operator>>(std::basic_istream<CharT,Traits>& in, pcg128_t& value)
{
    typename std::basic_istream<CharT,Traits>::sentry s(in);

    if (!s)
         return in;

    constexpr auto BASE = pcg128_t(10ULL);
    pcg128_t current(0ULL);
    bool did_nothing = true;
    bool overflow = false;
    for(;;) {
        CharT wide_ch = in.get();
        if (!in.good())
            break;
        auto ch = in.narrow(wide_ch, '\0');
        if (ch < '0' || ch > '9') {
            in.unget();
            break;
        }
        did_nothing = false;
        pcg128_t digit(uint32_t(ch - '0'));
        pcg128_t timesbase = current*BASE;
        overflow = overflow || timesbase < current;
        current = timesbase + digit;
        overflow = overflow || current < digit;
    }

    if (did_nothing || overflow) {
        in.setstate(std::ios::failbit);
        if (overflow)
            current = ~pcg128_t(0ULL);
    }

    value = current;

    return in;
}

/*
 * Likewise, if people use tiny rngs, we'll be serializing uint8_t.
 * If we just used the provided IO operators, they'd read/write chars,
 * not ints, so we need to define our own.  We *can* redefine this operator
 * here because we're in our own namespace.
 */

template <typename CharT, typename Traits>
std::basic_ostream<CharT,Traits>&
operator<<(std::basic_ostream<CharT,Traits>&out, uint8_t value)
{
    return out << uint32_t(value);
}

template <typename CharT, typename Traits>
std::basic_istream<CharT,Traits>&
operator>>(std::basic_istream<CharT,Traits>& in, uint8_t& target)
{
    uint32_t value = 0xdecea5edU;
    in >> value;
    if (!in && value == 0xdecea5edU)
        return in;
    if (value > uint8_t(~0)) {
        in.setstate(std::ios::failbit);
        value = ~0U;
    }
    target = uint8_t(value);
    return in;
}

/* Unfortunately, the above functions don't get found in preference to the
 * built in ones, so we create some more specific overloads that will.
 * Ugh.
 */

inline std::ostream& operator<<(std::ostream& out, uint8_t value)
{
    return pcg_extras::operator<< <char>(out, value);
}

inline std::istream& operator>>(std::istream& in, uint8_t& value)
{
    return pcg_extras::operator>> <char>(in, value);
}



/*
 * Useful bitwise operations.
 */

/*
 * XorShifts are invertable, but they are someting of a pain to invert.
 * This function backs them out.  It's used by the whacky "inside out"
 * generator defined later.
 */

template <typename itype>
inline itype unxorshift(itype x, bitcount_t bits, bitcount_t shift)
{
    if (2*shift >= bits) {
        return x ^ (x >> shift);
    }
    itype lowmask1 = (itype(1U) << (bits - shift*2)) - 1;
    itype highmask1 = ~lowmask1;
    itype top1 = x;
    itype bottom1 = x & lowmask1;
    top1 ^= top1 >> shift;
    top1 &= highmask1;
    x = top1 | bottom1;
    itype lowmask2 = (itype(1U) << (bits - shift)) - 1;
    itype bottom2 = x & lowmask2;
    bottom2 = unxorshift(bottom2, bits - shift, shift);
    bottom2 &= lowmask1;
    return top1 | bottom2;
}

/*
 * Rotate left and right.
 *
 * In ideal world, compilers would spot idiomatic rotate code and convert it
 * to a rotate instruction.  Of course, opinions vary on what the correct
 * idiom is and how to spot it.  For clang, sometimes it generates better
 * (but still crappy) code if you define PCG_USE_ZEROCHECK_ROTATE_IDIOM.
 */

template <typename itype>
inline itype rotl(itype value, bitcount_t rot)
{
    constexpr bitcount_t bits = sizeof(itype) * 8;
    constexpr bitcount_t mask = bits - 1;
#if PCG_USE_ZEROCHECK_ROTATE_IDIOM
    return rot ? (value << rot) | (value >> (bits - rot)) : value;
#else
    return (value << rot) | (value >> ((- rot) & mask));
#endif
}

template <typename itype>
inline itype rotr(itype value, bitcount_t rot)
{
    constexpr bitcount_t bits = sizeof(itype) * 8;
    constexpr bitcount_t mask = bits - 1;
#if PCG_USE_ZEROCHECK_ROTATE_IDIOM
    return rot ? (value >> rot) | (value << (bits - rot)) : value;
#else
    return (value >> rot) | (value << ((- rot) & mask));
#endif
}

/* Unfortunately, both Clang and GCC sometimes perform poorly when it comes
 * to properly recognizing idiomatic rotate code, so for we also provide
 * assembler directives (enabled with PCG_USE_INLINE_ASM).  Boo, hiss.
 * (I hope that these compilers get better so that this code can die.)
 *
 * These overloads will be preferred over the general template code above.
 */
#if PCG_USE_INLINE_ASM && __GNUC__ && (__x86_64__  || __i386__)

inline uint8_t rotr(uint8_t value, bitcount_t rot)
{
    asm ("rorb   %%cl, %0" : "=r" (value) : "0" (value), "c" (rot));
    return value;
}

inline uint16_t rotr(uint16_t value, bitcount_t rot)
{
    asm ("rorw   %%cl, %0" : "=r" (value) : "0" (value), "c" (rot));
    return value;
}

inline uint32_t rotr(uint32_t value, bitcount_t rot)
{
    asm ("rorl   %%cl, %0" : "=r" (value) : "0" (value), "c" (rot));
    return value;
}

#if __x86_64__
inline uint64_t rotr(uint64_t value, bitcount_t rot)
{
    asm ("rorq   %%cl, %0" : "=r" (value) : "0" (value), "c" (rot));
    return value;
}
#endif // __x86_64__

#elif defined(_MSC_VER)
  // Use MSVC++ bit rotation intrinsics

#pragma intrinsic(_rotr, _rotr64, _rotr8, _rotr16)

inline uint8_t rotr(uint8_t value, bitcount_t rot)
{
    return _rotr8(value, rot);
}

inline uint16_t rotr(uint16_t value, bitcount_t rot)
{
    return _rotr16(value, rot);
}

inline uint32_t rotr(uint32_t value, bitcount_t rot)
{
    return _rotr(value, rot);
}

inline uint64_t rotr(uint64_t value, bitcount_t rot)
{
    return _rotr64(value, rot);
}

#endif // PCG_USE_INLINE_ASM


/*
 * The C++ SeedSeq concept (modelled by seed_seq) can fill an array of
 * 32-bit integers with seed data, but sometimes we want to produce
 * larger or smaller integers.
 *
 * The following code handles this annoyance.
 *
 * uneven_copy will copy an array of 32-bit ints to an array of larger or
 * smaller ints (actually, the code is general it only needing forward
 * iterators).  The copy is identical to the one that would be performed if
 * we just did memcpy on a standard little-endian machine, but works
 * regardless of the endian of the machine (or the weirdness of the ints
 * involved).
 *
 * generate_to initializes an array of integers using a SeedSeq
 * object.  It is given the size as a static constant at compile time and
 * tries to avoid memory allocation.  If we're filling in 32-bit constants
 * we just do it directly.  If we need a separate buffer and it's small,
 * we allocate it on the stack.  Otherwise, we fall back to heap allocation.
 * Ugh.
 *
 * generate_one produces a single value of some integral type using a
 * SeedSeq object.
 */

 /* uneven_copy helper, case where destination ints are less than 32 bit. */

template<class SrcIter, class DestIter>
SrcIter uneven_copy_impl(
    SrcIter src_first, DestIter dest_first, DestIter dest_last,
    std::true_type)
{
    typedef typename std::iterator_traits<SrcIter>::value_type  src_t;
    typedef typename std::iterator_traits<DestIter>::value_type dest_t;

    constexpr bitcount_t SRC_SIZE  = sizeof(src_t);
    constexpr bitcount_t DEST_SIZE = sizeof(dest_t);
    constexpr bitcount_t DEST_BITS = DEST_SIZE * 8;
    constexpr bitcount_t SCALE     = SRC_SIZE / DEST_SIZE;

    size_t count = 0;
    src_t value = 0;

    while (dest_first != dest_last) {
        if ((count++ % SCALE) == 0)
            value = *src_first++;       // Get more bits
        else
            value >>= DEST_BITS;        // Move down bits

        *dest_first++ = dest_t(value);  // Truncates, ignores high bits.
    }
    return src_first;
}

 /* uneven_copy helper, case where destination ints are more than 32 bit. */

template<class SrcIter, class DestIter>
SrcIter uneven_copy_impl(
    SrcIter src_first, DestIter dest_first, DestIter dest_last,
    std::false_type)
{
    typedef typename std::iterator_traits<SrcIter>::value_type  src_t;
    typedef typename std::iterator_traits<DestIter>::value_type dest_t;

    constexpr auto SRC_SIZE  = sizeof(src_t);
    constexpr auto SRC_BITS  = SRC_SIZE * 8;
    constexpr auto DEST_SIZE = sizeof(dest_t);
    constexpr auto SCALE     = (DEST_SIZE+SRC_SIZE-1) / SRC_SIZE;

    while (dest_first != dest_last) {
        dest_t value(0UL);
        unsigned int shift = 0;

        for (size_t i = 0; i < SCALE; ++i) {
            value |= dest_t(*src_first++) << shift;
            shift += SRC_BITS;
        }

        *dest_first++ = value;
    }
    return src_first;
}

/* uneven_copy, call the right code for larger vs. smaller */

template<class SrcIter, class DestIter>
inline SrcIter uneven_copy(SrcIter src_first,
                           DestIter dest_first, DestIter dest_last)
{
    typedef typename std::iterator_traits<SrcIter>::value_type  src_t;
    typedef typename std::iterator_traits<DestIter>::value_type dest_t;

    constexpr bool DEST_IS_SMALLER = sizeof(dest_t) < sizeof(src_t);

    return uneven_copy_impl(src_first, dest_first, dest_last,
                            std::integral_constant<bool, DEST_IS_SMALLER>{});
}

/* generate_to, fill in a fixed-size array of integral type using a SeedSeq
 * (actually works for any random-access iterator)
 */

template <size_t size, typename SeedSeq, typename DestIter>
inline void generate_to_impl(SeedSeq&& generator, DestIter dest,
                             std::true_type)
{
    generator.generate(dest, dest+size);
}

template <size_t size, typename SeedSeq, typename DestIter>
void generate_to_impl(SeedSeq&& generator, DestIter dest,
                      std::false_type)
{
    typedef typename std::iterator_traits<DestIter>::value_type dest_t;
    constexpr auto DEST_SIZE = sizeof(dest_t);
    constexpr auto GEN_SIZE  = sizeof(uint32_t);

    constexpr bool GEN_IS_SMALLER = GEN_SIZE < DEST_SIZE;
    constexpr size_t FROM_ELEMS =
        GEN_IS_SMALLER
            ? size * ((DEST_SIZE+GEN_SIZE-1) / GEN_SIZE)
            : (size + (GEN_SIZE / DEST_SIZE) - 1)
                / ((GEN_SIZE / DEST_SIZE) + GEN_IS_SMALLER);
                        //  this odd code ^^^^^^^^^^^^^^^^^ is work-around for
                        //  a bug: http://llvm.org/bugs/show_bug.cgi?id=21287

    if (FROM_ELEMS <= 1024) {
        uint32_t buffer[FROM_ELEMS];
        generator.generate(buffer, buffer+FROM_ELEMS);
        uneven_copy(buffer, dest, dest+size);
    } else {
        uint32_t* buffer = static_cast<uint32_t*>(malloc(GEN_SIZE * FROM_ELEMS));
        generator.generate(buffer, buffer+FROM_ELEMS);
        uneven_copy(buffer, dest, dest+size);
        free(static_cast<void*>(buffer));
    }
}

template <size_t size, typename SeedSeq, typename DestIter>
inline void generate_to(SeedSeq&& generator, DestIter dest)
{
    typedef typename std::iterator_traits<DestIter>::value_type dest_t;
    constexpr bool IS_32BIT = sizeof(dest_t) == sizeof(uint32_t);

    generate_to_impl<size>(std::forward<SeedSeq>(generator), dest,
                           std::integral_constant<bool, IS_32BIT>{});
}

/* generate_one, produce a value of integral type using a SeedSeq
 * (optionally, we can have it produce more than one and pick which one
 * we want)
 */

template <typename UInt, size_t i = 0UL, size_t N = i+1UL, typename SeedSeq>
inline UInt generate_one(SeedSeq&& generator)
{
    UInt result[N];
    generate_to<N>(std::forward<SeedSeq>(generator), result);
    return result[i];
}

template <typename RngType>
auto bounded_rand(RngType& rng, typename RngType::result_type upper_bound)
        -> typename RngType::result_type
{
    typedef typename RngType::result_type rtype;
    rtype threshold = (RngType::max() - RngType::min() + rtype(1) - upper_bound)
                    % upper_bound;
    for (;;) {
        rtype r = rng() - RngType::min();
        if (r >= threshold)
            return r % upper_bound;
    }
}

template <typename Iter, typename RandType>
void shuffle(Iter from, Iter to, RandType&& rng)
{
    typedef typename std::iterator_traits<Iter>::difference_type delta_t;
    typedef typename std::remove_reference<RandType>::type::result_type result_t;
    auto count = to - from;
    while (count > 1) {
        delta_t chosen = delta_t(bounded_rand(rng, result_t(count)));
        --count;
        --to;
        using std::swap;
        swap(*(from + chosen), *to);
    }
}

/*
 * Although std::seed_seq is useful, it isn't everything.  Often we want to
 * initialize a random-number generator some other way, such as from a random
 * device.
 *
 * Technically, it does not meet the requirements of a SeedSequence because
 * it lacks some of the rarely-used member functions (some of which would
 * be impossible to provide).  However the C++ standard is quite specific
 * that actual engines only called the generate method, so it ought not to be
 * a problem in practice.
 */

template <typename RngType>
class seed_seq_from {
private:
    RngType rng_;

    typedef uint_least32_t result_type;

public:
    template<typename... Args>
    seed_seq_from(Args&&... args) :
        rng_(std::forward<Args>(args)...)
    {
        // Nothing (else) to do...
    }

    template<typename Iter>
    void generate(Iter start, Iter finish)
    {
        for (auto i = start; i != finish; ++i)
            *i = result_type(rng_());
    }

    constexpr size_t size() const
    {
        return (sizeof(typename RngType::result_type) > sizeof(result_type)
                && RngType::max() > ~size_t(0UL))
             ? ~size_t(0UL)
             : size_t(RngType::max());
    }
};

/*
 * Sometimes you might want a distinct seed based on when the program
 * was compiled.  That way, a particular instance of the program will
 * behave the same way, but when recompiled it'll produce a different
 * value.
 */

template <typename IntType>
struct static_arbitrary_seed {
private:
    static constexpr IntType fnv(IntType hash, const char* pos) {
        return *pos == '\0'
             ? hash
             : fnv((hash * IntType(16777619U)) ^ *pos, (pos+1));
    }

public:
    static constexpr IntType value = fnv(IntType(2166136261U ^ sizeof(IntType)),
                        __DATE__ __TIME__ __FILE__);
};

// Sometimes, when debugging or testing, it's handy to be able print the name
// of a (in human-readable form).  This code allows the idiom:
//
//      cout << printable_typename<my_foo_type_t>()
//
// to print out my_foo_type_t (or its concrete type if it is a synonym)

#if __cpp_rtti || __GXX_RTTI

template <typename T>
struct printable_typename {};

template <typename T>
std::ostream& operator<<(std::ostream& out, printable_typename<T>) {
    const char *implementation_typename = typeid(T).name();
#ifdef __GNUC__
    int status;
    char* pretty_name =
        abi::__cxa_demangle(implementation_typename, nullptr, nullptr, &status);
    if (status == 0)
        out << pretty_name;
    free(static_cast<void*>(pretty_name));
    if (status == 0)
        return out;
#endif
    out << implementation_typename;
    return out;
}

#endif  // __cpp_rtti || __GXX_RTTI

} // namespace pcg_extras

#endif // PCG_EXTRAS_HPP_INCLUDED


==> Ancillary/Code/5Code/5Code/pcg-cpp-master/include/pcg_random.hpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2019 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This code provides the reference implementation of the PCG family of
 * random number generators.  The code is complex because it implements
 *
 *      - several members of the PCG family, specifically members corresponding
 *        to the output functions:
 *             - XSH RR         (good for 64-bit state, 32-bit output)
 *             - XSH RS         (good for 64-bit state, 32-bit output)
 *             - XSL RR         (good for 128-bit state, 64-bit output)
 *             - RXS M XS       (statistically most powerful generator)
 *             - XSL RR RR      (good for 128-bit state, 128-bit output)
 *             - and RXS, RXS M, XSH, XSL       (mostly for testing)
 *      - at potentially *arbitrary* bit sizes
 *      - with four different techniques for random streams (MCG, one-stream
 *        LCG, settable-stream LCG, unique-stream LCG)
 *      - and the extended generation schemes allowing arbitrary periods
 *      - with all features of C++11 random number generation (and more),
 *        some of which are somewhat painful, including
 *            - initializing with a SeedSequence which writes 32-bit values
 *              to memory, even though the state of the generator may not
 *              use 32-bit values (it might use smaller or larger integers)
 *            - I/O for RNGs and a prescribed format, which needs to handle
 *              the issue that 8-bit and 128-bit integers don't have working
 *              I/O routines (e.g., normally 8-bit = char, not integer)
 *            - equality and inequality for RNGs
 *      - and a number of convenience typedefs to mask all the complexity
 *
 * The code employes a fairly heavy level of abstraction, and has to deal
 * with various C++ minutia.  If you're looking to learn about how the PCG
 * scheme works, you're probably best of starting with one of the other
 * codebases (see www.pcg-random.org).  But if you're curious about the
 * constants for the various output functions used in those other, simpler,
 * codebases, this code shows how they are calculated.
 *
 * On the positive side, at least there are convenience typedefs so that you
 * can say
 *
 *      pcg32 myRNG;
 *
 * rather than:
 *
 *      pcg_detail::engine<
 *          uint32_t,                                           // Output Type
 *          uint64_t,                                           // State Type
 *          pcg_detail::xsh_rr_mixin<uint32_t, uint64_t>, true, // Output Func
 *          pcg_detail::specific_stream<uint64_t>,              // Stream Kind
 *          pcg_detail::default_multiplier<uint64_t>            // LCG Mult
 *      > myRNG;
 *
 */

#ifndef PCG_RAND_HPP_INCLUDED
#define PCG_RAND_HPP_INCLUDED 1

#include <algorithm>
#include <cinttypes>
#include <cstddef>
#include <cstdlib>
#include <cstring>
#include <cassert>
#include <limits>
#include <iostream>
#include <iterator>
#include <type_traits>
#include <utility>
#include <locale>
#include <new>
#include <stdexcept>

#ifdef _MSC_VER
    #pragma warning(disable:4146)
#endif

#ifdef _MSC_VER
    #define PCG_ALWAYS_INLINE __forceinline
#elif __GNUC__
    #define PCG_ALWAYS_INLINE __attribute__((always_inline))
#else
    #define PCG_ALWAYS_INLINE inline
#endif

/*
 * The pcg_extras namespace contains some support code that is likley to
 * be useful for a variety of RNGs, including:
 *      - 128-bit int support for platforms where it isn't available natively
 *      - bit twiddling operations
 *      - I/O of 128-bit and 8-bit integers
 *      - Handling the evilness of SeedSeq
 *      - Support for efficiently producing random numbers less than a given
 *        bound
 */

#include "pcg_extras.hpp"

namespace pcg_detail {

using namespace pcg_extras;

/*
 * The LCG generators need some constants to function.  This code lets you
 * look up the constant by *type*.  For example
 *
 *      default_multiplier<uint32_t>::multiplier()
 *
 * gives you the default multipler for 32-bit integers.  We use the name
 * of the constant and not a generic word like value to allow these classes
 * to be used as mixins.
 */

template <typename T>
struct default_multiplier {
    // Not defined for an arbitrary type
};

template <typename T>
struct default_increment {
    // Not defined for an arbitrary type
};

#define PCG_DEFINE_CONSTANT(type, what, kind, constant) \
        template <>                                     \
        struct what ## _ ## kind<type> {                \
            static constexpr type kind() {              \
                return constant;                        \
            }                                           \
        };

PCG_DEFINE_CONSTANT(uint8_t,  default, multiplier, 141U)
PCG_DEFINE_CONSTANT(uint8_t,  default, increment,  77U)

PCG_DEFINE_CONSTANT(uint16_t, default, multiplier, 12829U)
PCG_DEFINE_CONSTANT(uint16_t, default, increment,  47989U)

PCG_DEFINE_CONSTANT(uint32_t, default, multiplier, 747796405U)
PCG_DEFINE_CONSTANT(uint32_t, default, increment,  2891336453U)

PCG_DEFINE_CONSTANT(uint64_t, default, multiplier, 6364136223846793005ULL)
PCG_DEFINE_CONSTANT(uint64_t, default, increment,  1442695040888963407ULL)

PCG_DEFINE_CONSTANT(pcg128_t, default, multiplier,
        PCG_128BIT_CONSTANT(2549297995355413924ULL,4865540595714422341ULL))
PCG_DEFINE_CONSTANT(pcg128_t, default, increment,
        PCG_128BIT_CONSTANT(6364136223846793005ULL,1442695040888963407ULL))

/* Alternative (cheaper) multipliers for 128-bit */

template <typename T>
struct cheap_multiplier : public default_multiplier<T> {
    // For most types just use the default.
};

template <>
struct cheap_multiplier<pcg128_t> {
    static constexpr uint64_t multiplier() {
        return 0xda942042e4dd58b5ULL;
    }
};


/*
 * Each PCG generator is available in four variants, based on how it applies
 * the additive constant for its underlying LCG; the variations are:
 *
 *     single stream   - all instances use the same fixed constant, thus
 *                       the RNG always somewhere in same sequence
 *     mcg             - adds zero, resulting in a single stream and reduced
 *                       period
 *     specific stream - the constant can be changed at any time, selecting
 *                       a different random sequence
 *     unique stream   - the constant is based on the memory address of the
 *                       object, thus every RNG has its own unique sequence
 *
 * This variation is provided though mixin classes which define a function
 * value called increment() that returns the nesessary additive constant.
 */



/*
 * unique stream
 */


template <typename itype>
class unique_stream {
protected:
    static constexpr bool is_mcg = false;

    // Is never called, but is provided for symmetry with specific_stream
    void set_stream(...)
    {
        abort();
    }

public:
    typedef itype state_type;

    constexpr itype increment() const {
        return itype(reinterpret_cast<uintptr_t>(this) | 1);
    }

    constexpr itype stream() const
    {
         return increment() >> 1;
    }

    static constexpr bool can_specify_stream = false;

    static constexpr size_t streams_pow2()
    {
        return (sizeof(itype) < sizeof(size_t) ? sizeof(itype)
                                               : sizeof(size_t))*8 - 1u;
    }

protected:
    constexpr unique_stream() = default;
};


/*
 * no stream (mcg)
 */

template <typename itype>
class no_stream {
protected:
    static constexpr bool is_mcg = true;

    // Is never called, but is provided for symmetry with specific_stream
    void set_stream(...)
    {
        abort();
    }

public:
    typedef itype state_type;

    static constexpr itype increment() {
        return 0;
    }

    static constexpr bool can_specify_stream = false;

    static constexpr size_t streams_pow2()
    {
        return 0u;
    }

protected:
    constexpr no_stream() = default;
};


/*
 * single stream/sequence (oneseq)
 */

template <typename itype>
class oneseq_stream : public default_increment<itype> {
protected:
    static constexpr bool is_mcg = false;

    // Is never called, but is provided for symmetry with specific_stream
    void set_stream(...)
    {
        abort();
    }

public:
    typedef itype state_type;

    static constexpr itype stream()
    {
         return default_increment<itype>::increment() >> 1;
    }

    static constexpr bool can_specify_stream = false;

    static constexpr size_t streams_pow2()
    {
        return 0u;
    }

protected:
    constexpr oneseq_stream() = default;
};


/*
 * specific stream
 */

template <typename itype>
class specific_stream {
protected:
    static constexpr bool is_mcg = false;

    itype inc_ = default_increment<itype>::increment();

public:
    typedef itype state_type;
    typedef itype stream_state;

    constexpr itype increment() const {
        return inc_;
    }

    itype stream()
    {
         return inc_ >> 1;
    }

    void set_stream(itype specific_seq)
    {
         inc_ = (specific_seq << 1) | 1;
    }

    static constexpr bool can_specify_stream = true;

    static constexpr size_t streams_pow2()
    {
        return (sizeof(itype)*8) - 1u;
    }

protected:
    specific_stream() = default;

    specific_stream(itype specific_seq)
        : inc_(itype(specific_seq << 1) | itype(1U))
    {
        // Nothing (else) to do.
    }
};


/*
 * This is where it all comes together.  This function joins together three
 * mixin classes which define
 *    - the LCG additive constant (the stream)
 *    - the LCG multiplier
 *    - the output function
 * in addition, we specify the type of the LCG state, and the result type,
 * and whether to use the pre-advance version of the state for the output
 * (increasing instruction-level parallelism) or the post-advance version
 * (reducing register pressure).
 *
 * Given the high level of parameterization, the code has to use some
 * template-metaprogramming tricks to handle some of the suble variations
 * involved.
 */

template <typename xtype, typename itype,
          typename output_mixin,
          bool output_previous = true,
          typename stream_mixin = oneseq_stream<itype>,
          typename multiplier_mixin = default_multiplier<itype> >
class engine : protected output_mixin,
               public stream_mixin,
               protected multiplier_mixin {
protected:
    itype state_;

    struct can_specify_stream_tag {};
    struct no_specifiable_stream_tag {};

    using stream_mixin::increment;
    using multiplier_mixin::multiplier;

public:
    typedef xtype result_type;
    typedef itype state_type;

    static constexpr size_t period_pow2()
    {
        return sizeof(state_type)*8 - 2*stream_mixin::is_mcg;
    }

    // It would be nice to use std::numeric_limits for these, but
    // we can't be sure that it'd be defined for the 128-bit types.

    static constexpr result_type min()
    {
        return result_type(0UL);
    }

    static constexpr result_type max()
    {
        return result_type(~result_type(0UL));
    }

protected:
    itype bump(itype state)
    {
        return state * multiplier() + increment();
    }

    itype base_generate()
    {
        return state_ = bump(state_);
    }

    itype base_generate0()
    {
        itype old_state = state_;
        state_ = bump(state_);
        return old_state;
    }

public:
    result_type operator()()
    {
        if (output_previous)
            return this->output(base_generate0());
        else
            return this->output(base_generate());
    }

    result_type operator()(result_type upper_bound)
    {
        return bounded_rand(*this, upper_bound);
    }

protected:
    static itype advance(itype state, itype delta,
                         itype cur_mult, itype cur_plus);

    static itype distance(itype cur_state, itype newstate, itype cur_mult,
                          itype cur_plus, itype mask = ~itype(0U));

    itype distance(itype newstate, itype mask = itype(~itype(0U))) const
    {
        return distance(state_, newstate, multiplier(), increment(), mask);
    }

public:
    void advance(itype delta)
    {
        state_ = advance(state_, delta, this->multiplier(), this->increment());
    }

    void backstep(itype delta)
    {
        advance(-delta);
    }

    void discard(itype delta)
    {
        advance(delta);
    }

    bool wrapped()
    {
        if (stream_mixin::is_mcg) {
            // For MCGs, the low order two bits never change. In this
            // implementation, we keep them fixed at 3 to make this test
            // easier.
            return state_ == 3;
        } else {
            return state_ == 0;
        }
    }

    engine(itype state = itype(0xcafef00dd15ea5e5ULL))
        : state_(this->is_mcg ? state|state_type(3U)
                              : bump(state + this->increment()))
    {
        // Nothing else to do.
    }

    // This function may or may not exist.  It thus has to be a template
    // to use SFINAE; users don't have to worry about its template-ness.

    template <typename sm = stream_mixin>
    engine(itype state, typename sm::stream_state stream_seed)
        : stream_mixin(stream_seed),
          state_(this->is_mcg ? state|state_type(3U)
                              : bump(state + this->increment()))
    {
        // Nothing else to do.
    }

    template<typename SeedSeq>
    engine(SeedSeq&& seedSeq, typename std::enable_if<
                  !stream_mixin::can_specify_stream
               && !std::is_convertible<SeedSeq, itype>::value
               && !std::is_convertible<SeedSeq, engine>::value,
               no_specifiable_stream_tag>::type = {})
        : engine(generate_one<itype>(std::forward<SeedSeq>(seedSeq)))
    {
        // Nothing else to do.
    }

    template<typename SeedSeq>
    engine(SeedSeq&& seedSeq, typename std::enable_if<
                   stream_mixin::can_specify_stream
               && !std::is_convertible<SeedSeq, itype>::value
               && !std::is_convertible<SeedSeq, engine>::value,
        can_specify_stream_tag>::type = {})
        : engine(generate_one<itype,1,2>(seedSeq),
                 generate_one<itype,0,2>(seedSeq))
    {
        // Nothing else to do.
    }


    template<typename... Args>
    void seed(Args&&... args)
    {
        new (this) engine(std::forward<Args>(args)...);
    }

    template <typename xtype1, typename itype1,
              typename output_mixin1, bool output_previous1,
              typename stream_mixin_lhs, typename multiplier_mixin_lhs,
              typename stream_mixin_rhs, typename multiplier_mixin_rhs>
    friend bool operator==(const engine<xtype1,itype1,
                                     output_mixin1,output_previous1,
                                     stream_mixin_lhs, multiplier_mixin_lhs>&,
                           const engine<xtype1,itype1,
                                     output_mixin1,output_previous1,
                                     stream_mixin_rhs, multiplier_mixin_rhs>&);

    template <typename xtype1, typename itype1,
              typename output_mixin1, bool output_previous1,
              typename stream_mixin_lhs, typename multiplier_mixin_lhs,
              typename stream_mixin_rhs, typename multiplier_mixin_rhs>
    friend itype1 operator-(const engine<xtype1,itype1,
                                     output_mixin1,output_previous1,
                                     stream_mixin_lhs, multiplier_mixin_lhs>&,
                            const engine<xtype1,itype1,
                                     output_mixin1,output_previous1,
                                     stream_mixin_rhs, multiplier_mixin_rhs>&);

    template <typename CharT, typename Traits,
              typename xtype1, typename itype1,
              typename output_mixin1, bool output_previous1,
              typename stream_mixin1, typename multiplier_mixin1>
    friend std::basic_ostream<CharT,Traits>&
    operator<<(std::basic_ostream<CharT,Traits>& out,
               const engine<xtype1,itype1,
                              output_mixin1,output_previous1,
                              stream_mixin1, multiplier_mixin1>&);

    template <typename CharT, typename Traits,
              typename xtype1, typename itype1,
              typename output_mixin1, bool output_previous1,
              typename stream_mixin1, typename multiplier_mixin1>
    friend std::basic_istream<CharT,Traits>&
    operator>>(std::basic_istream<CharT,Traits>& in,
               engine<xtype1, itype1,
                        output_mixin1, output_previous1,
                        stream_mixin1, multiplier_mixin1>& rng);
};

template <typename CharT, typename Traits,
          typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin, typename multiplier_mixin>
std::basic_ostream<CharT,Traits>&
operator<<(std::basic_ostream<CharT,Traits>& out,
           const engine<xtype,itype,
                          output_mixin,output_previous,
                          stream_mixin, multiplier_mixin>& rng)
{
    using pcg_extras::operator<<;

    auto orig_flags = out.flags(std::ios_base::dec | std::ios_base::left);
    auto space = out.widen(' ');
    auto orig_fill = out.fill();

    out << rng.multiplier() << space
        << rng.increment() << space
        << rng.state_;

    out.flags(orig_flags);
    out.fill(orig_fill);
    return out;
}


template <typename CharT, typename Traits,
          typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin, typename multiplier_mixin>
std::basic_istream<CharT,Traits>&
operator>>(std::basic_istream<CharT,Traits>& in,
           engine<xtype,itype,
                    output_mixin,output_previous,
                    stream_mixin, multiplier_mixin>& rng)
{
    using pcg_extras::operator>>;

    auto orig_flags = in.flags(std::ios_base::dec | std::ios_base::skipws);

    itype multiplier, increment, state;
    in >> multiplier >> increment >> state;

    if (!in.fail()) {
        bool good = true;
        if (multiplier != rng.multiplier()) {
           good = false;
        } else if (rng.can_specify_stream) {
           rng.set_stream(increment >> 1);
        } else if (increment != rng.increment()) {
           good = false;
        }
        if (good) {
            rng.state_ = state;
        } else {
            in.clear(std::ios::failbit);
        }
    }

    in.flags(orig_flags);
    return in;
}


template <typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin, typename multiplier_mixin>
itype engine<xtype,itype,output_mixin,output_previous,stream_mixin,
             multiplier_mixin>::advance(
    itype state, itype delta, itype cur_mult, itype cur_plus)
{
    // The method used here is based on Brown, "Random Number Generation
    // with Arbitrary Stride,", Transactions of the American Nuclear
    // Society (Nov. 1994).  The algorithm is very similar to fast
    // exponentiation.
    //
    // Even though delta is an unsigned integer, we can pass a
    // signed integer to go backwards, it just goes "the long way round".

    constexpr itype ZERO = 0u;  // itype may be a non-trivial types, so
    constexpr itype ONE  = 1u;  // we define some ugly constants.
    itype acc_mult = 1;
    itype acc_plus = 0;
    while (delta > ZERO) {
       if (delta & ONE) {
          acc_mult *= cur_mult;
          acc_plus = acc_plus*cur_mult + cur_plus;
       }
       cur_plus = (cur_mult+ONE)*cur_plus;
       cur_mult *= cur_mult;
       delta >>= 1;
    }
    return acc_mult * state + acc_plus;
}

template <typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin, typename multiplier_mixin>
itype engine<xtype,itype,output_mixin,output_previous,stream_mixin,
               multiplier_mixin>::distance(
    itype cur_state, itype newstate, itype cur_mult, itype cur_plus, itype mask)
{
    constexpr itype ONE  = 1u;  // itype could be weird, so use constant
    bool is_mcg = cur_plus == itype(0);
    itype the_bit = is_mcg ? itype(4u) : itype(1u);
    itype distance = 0u;
    while ((cur_state & mask) != (newstate & mask)) {
       if ((cur_state & the_bit) != (newstate & the_bit)) {
           cur_state = cur_state * cur_mult + cur_plus;
           distance |= the_bit;
       }
       assert((cur_state & the_bit) == (newstate & the_bit));
       the_bit <<= 1;
       cur_plus = (cur_mult+ONE)*cur_plus;
       cur_mult *= cur_mult;
    }
    return is_mcg ? distance >> 2 : distance;
}

template <typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin_lhs, typename multiplier_mixin_lhs,
          typename stream_mixin_rhs, typename multiplier_mixin_rhs>
itype operator-(const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_lhs, multiplier_mixin_lhs>& lhs,
               const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_rhs, multiplier_mixin_rhs>& rhs)
{
    static_assert(
        std::is_same<stream_mixin_lhs, stream_mixin_rhs>::value &&
            std::is_same<multiplier_mixin_lhs, multiplier_mixin_rhs>::value,
        "Incomparable generators");
    if (lhs.increment() == rhs.increment()) {
       return rhs.distance(lhs.state_);
    } else  {
       constexpr itype ONE = 1u;
       itype lhs_diff = lhs.increment() + (lhs.multiplier()-ONE) * lhs.state_;
       itype rhs_diff = rhs.increment() + (rhs.multiplier()-ONE) * rhs.state_;
       if ((lhs_diff & itype(3u)) != (rhs_diff & itype(3u))) {
           rhs_diff = -rhs_diff;
       }
       return rhs.distance(rhs_diff, lhs_diff, rhs.multiplier(), itype(0u));
    }
}


template <typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin_lhs, typename multiplier_mixin_lhs,
          typename stream_mixin_rhs, typename multiplier_mixin_rhs>
bool operator==(const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_lhs, multiplier_mixin_lhs>& lhs,
                const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_rhs, multiplier_mixin_rhs>& rhs)
{
    return    (lhs.multiplier() == rhs.multiplier())
           && (lhs.increment()  == rhs.increment())
           && (lhs.state_       == rhs.state_);
}

template <typename xtype, typename itype,
          typename output_mixin, bool output_previous,
          typename stream_mixin_lhs, typename multiplier_mixin_lhs,
          typename stream_mixin_rhs, typename multiplier_mixin_rhs>
inline bool operator!=(const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_lhs, multiplier_mixin_lhs>& lhs,
                       const engine<xtype,itype,
                               output_mixin,output_previous,
                               stream_mixin_rhs, multiplier_mixin_rhs>& rhs)
{
    return !operator==(lhs,rhs);
}


template <typename xtype, typename itype,
         template<typename XT,typename IT> class output_mixin,
         bool output_previous = (sizeof(itype) <= 8),
         template<typename IT> class multiplier_mixin = default_multiplier>
using oneseq_base  = engine<xtype, itype,
                        output_mixin<xtype, itype>, output_previous,
                        oneseq_stream<itype>,
                        multiplier_mixin<itype> >;

template <typename xtype, typename itype,
         template<typename XT,typename IT> class output_mixin,
         bool output_previous = (sizeof(itype) <= 8),
         template<typename IT> class multiplier_mixin = default_multiplier>
using unique_base = engine<xtype, itype,
                         output_mixin<xtype, itype>, output_previous,
                         unique_stream<itype>,
                         multiplier_mixin<itype> >;

template <typename xtype, typename itype,
         template<typename XT,typename IT> class output_mixin,
         bool output_previous = (sizeof(itype) <= 8),
         template<typename IT> class multiplier_mixin = default_multiplier>
using setseq_base = engine<xtype, itype,
                         output_mixin<xtype, itype>, output_previous,
                         specific_stream<itype>,
                         multiplier_mixin<itype> >;

template <typename xtype, typename itype,
         template<typename XT,typename IT> class output_mixin,
         bool output_previous = (sizeof(itype) <= 8),
         template<typename IT> class multiplier_mixin = default_multiplier>
using mcg_base = engine<xtype, itype,
                      output_mixin<xtype, itype>, output_previous,
                      no_stream<itype>,
                      multiplier_mixin<itype> >;

/*
 * OUTPUT FUNCTIONS.
 *
 * These are the core of the PCG generation scheme.  They specify how to
 * turn the base LCG's internal state into the output value of the final
 * generator.
 *
 * They're implemented as mixin classes.
 *
 * All of the classes have code that is written to allow it to be applied
 * at *arbitrary* bit sizes, although in practice they'll only be used at
 * standard sizes supported by C++.
 */

/*
 * XSH RS -- high xorshift, followed by a random shift
 *
 * Fast.  A good performer.
 */

template <typename xtype, typename itype>
struct xsh_rs_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t bits        = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t xtypebits   = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t sparebits   = bits - xtypebits;
        constexpr bitcount_t opbits =
                              sparebits-5 >= 64 ? 5
                            : sparebits-4 >= 32 ? 4
                            : sparebits-3 >= 16 ? 3
                            : sparebits-2 >= 4  ? 2
                            : sparebits-1 >= 1  ? 1
                            :                     0;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        constexpr bitcount_t maxrandshift  = mask;
        constexpr bitcount_t topspare     = opbits;
        constexpr bitcount_t bottomspare = sparebits - topspare;
        constexpr bitcount_t xshift     = topspare + (xtypebits+maxrandshift)/2;
        bitcount_t rshift =
            opbits ? bitcount_t(internal >> (bits - opbits)) & mask : 0;
        internal ^= internal >> xshift;
        xtype result = xtype(internal >> (bottomspare - maxrandshift + rshift));
        return result;
    }
};

/*
 * XSH RR -- high xorshift, followed by a random rotate
 *
 * Fast.  A good performer.  Slightly better statistically than XSH RS.
 */

template <typename xtype, typename itype>
struct xsh_rr_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t bits        = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t xtypebits   = bitcount_t(sizeof(xtype)*8);
        constexpr bitcount_t sparebits   = bits - xtypebits;
        constexpr bitcount_t wantedopbits =
                              xtypebits >= 128 ? 7
                            : xtypebits >=  64 ? 6
                            : xtypebits >=  32 ? 5
                            : xtypebits >=  16 ? 4
                            :                    3;
        constexpr bitcount_t opbits =
                              sparebits >= wantedopbits ? wantedopbits
                                                        : sparebits;
        constexpr bitcount_t amplifier = wantedopbits - opbits;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        constexpr bitcount_t topspare    = opbits;
        constexpr bitcount_t bottomspare = sparebits - topspare;
        constexpr bitcount_t xshift      = (topspare + xtypebits)/2;
        bitcount_t rot = opbits ? bitcount_t(internal >> (bits - opbits)) & mask
                                : 0;
        bitcount_t amprot = (rot << amplifier) & mask;
        internal ^= internal >> xshift;
        xtype result = xtype(internal >> bottomspare);
        result = rotr(result, amprot);
        return result;
    }
};

/*
 * RXS -- random xorshift
 */

template <typename xtype, typename itype>
struct rxs_mixin {
static xtype output_rxs(itype internal)
    {
        constexpr bitcount_t bits        = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t xtypebits   = bitcount_t(sizeof(xtype)*8);
        constexpr bitcount_t shift       = bits - xtypebits;
        constexpr bitcount_t extrashift  = (xtypebits - shift)/2;
        bitcount_t rshift = shift > 64+8 ? (internal >> (bits - 6)) & 63
                       : shift > 32+4 ? (internal >> (bits - 5)) & 31
                       : shift > 16+2 ? (internal >> (bits - 4)) & 15
                       : shift >  8+1 ? (internal >> (bits - 3)) & 7
                       : shift >  4+1 ? (internal >> (bits - 2)) & 3
                       : shift >  2+1 ? (internal >> (bits - 1)) & 1
                       :              0;
        internal ^= internal >> (shift + extrashift - rshift);
        xtype result = internal >> rshift;
        return result;
    }
};

/*
 * RXS M XS -- random xorshift, mcg multiply, fixed xorshift
 *
 * The most statistically powerful generator, but all those steps
 * make it slower than some of the others.  We give it the rottenest jobs.
 *
 * Because it's usually used in contexts where the state type and the
 * result type are the same, it is a permutation and is thus invertable.
 * We thus provide a function to invert it.  This function is used to
 * for the "inside out" generator used by the extended generator.
 */

/* Defined type-based concepts for the multiplication step.  They're actually
 * all derived by truncating the 128-bit, which was computed to be a good
 * "universal" constant.
 */

template <typename T>
struct mcg_multiplier {
    // Not defined for an arbitrary type
};

template <typename T>
struct mcg_unmultiplier {
    // Not defined for an arbitrary type
};

PCG_DEFINE_CONSTANT(uint8_t,  mcg, multiplier,   217U)
PCG_DEFINE_CONSTANT(uint8_t,  mcg, unmultiplier, 105U)

PCG_DEFINE_CONSTANT(uint16_t, mcg, multiplier,   62169U)
PCG_DEFINE_CONSTANT(uint16_t, mcg, unmultiplier, 28009U)

PCG_DEFINE_CONSTANT(uint32_t, mcg, multiplier,   277803737U)
PCG_DEFINE_CONSTANT(uint32_t, mcg, unmultiplier, 2897767785U)

PCG_DEFINE_CONSTANT(uint64_t, mcg, multiplier,   12605985483714917081ULL)
PCG_DEFINE_CONSTANT(uint64_t, mcg, unmultiplier, 15009553638781119849ULL)

PCG_DEFINE_CONSTANT(pcg128_t, mcg, multiplier,
        PCG_128BIT_CONSTANT(17766728186571221404ULL, 12605985483714917081ULL))
PCG_DEFINE_CONSTANT(pcg128_t, mcg, unmultiplier,
        PCG_128BIT_CONSTANT(14422606686972528997ULL, 15009553638781119849ULL))


template <typename xtype, typename itype>
struct rxs_m_xs_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t opbits = xtypebits >= 128 ? 6
                                 : xtypebits >=  64 ? 5
                                 : xtypebits >=  32 ? 4
                                 : xtypebits >=  16 ? 3
                                 :                    2;
        constexpr bitcount_t shift = bits - xtypebits;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        bitcount_t rshift =
            opbits ? bitcount_t(internal >> (bits - opbits)) & mask : 0;
        internal ^= internal >> (opbits + rshift);
        internal *= mcg_multiplier<itype>::multiplier();
        xtype result = internal >> shift;
        result ^= result >> ((2U*xtypebits+2U)/3U);
        return result;
    }

    static itype unoutput(itype internal)
    {
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t opbits = bits >= 128 ? 6
                                 : bits >=  64 ? 5
                                 : bits >=  32 ? 4
                                 : bits >=  16 ? 3
                                 :               2;
        constexpr bitcount_t mask = (1 << opbits) - 1;

        internal = unxorshift(internal, bits, (2U*bits+2U)/3U);

        internal *= mcg_unmultiplier<itype>::unmultiplier();

        bitcount_t rshift = opbits ? (internal >> (bits - opbits)) & mask : 0;
        internal = unxorshift(internal, bits, opbits + rshift);

        return internal;
    }
};


/*
 * RXS M -- random xorshift, mcg multiply
 */

template <typename xtype, typename itype>
struct rxs_m_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t opbits = xtypebits >= 128 ? 6
                                 : xtypebits >=  64 ? 5
                                 : xtypebits >=  32 ? 4
                                 : xtypebits >=  16 ? 3
                                 :                    2;
        constexpr bitcount_t shift = bits - xtypebits;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        bitcount_t rshift = opbits ? (internal >> (bits - opbits)) & mask : 0;
        internal ^= internal >> (opbits + rshift);
        internal *= mcg_multiplier<itype>::multiplier();
        xtype result = internal >> shift;
        return result;
    }
};


/*
 * DXSM -- double xorshift multiply
 *
 * This is a new, more powerful output permutation (added in 2019).  It's
 * a more comprehensive scrambling than RXS M, but runs faster on 128-bit
 * types.  Although primarily intended for use at large sizes, also works
 * at smaller sizes as well.
 *
 * This permutation is similar to xorshift multiply hash functions, except
 * that one of the multipliers is the LCG multiplier (to avoid needing to
 * have a second constant) and the other is based on the low-order bits.
 * This latter aspect means that the scrambling applied to the high bits
 * depends on the low bits, and makes it (to my eye) impractical to back
 * out the permutation without having the low-order bits.
 */

template <typename xtype, typename itype>
struct dxsm_mixin {
    inline xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t itypebits = bitcount_t(sizeof(itype) * 8);
        static_assert(xtypebits <= itypebits/2,
                      "Output type must be half the size of the state type.");
        
        xtype hi = xtype(internal >> (itypebits - xtypebits));
        xtype lo = xtype(internal);

        lo |= 1;
        hi ^= hi >> (xtypebits/2);
	hi *= xtype(cheap_multiplier<itype>::multiplier());
	hi ^= hi >> (3*(xtypebits/4));
	hi *= lo;
	return hi;
    }
};


/*
 * XSL RR -- fixed xorshift (to low bits), random rotate
 *
 * Useful for 128-bit types that are split across two CPU registers.
 */

template <typename xtype, typename itype>
struct xsl_rr_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t sparebits = bits - xtypebits;
        constexpr bitcount_t wantedopbits = xtypebits >= 128 ? 7
                                       : xtypebits >=  64 ? 6
                                       : xtypebits >=  32 ? 5
                                       : xtypebits >=  16 ? 4
                                       :                    3;
        constexpr bitcount_t opbits = sparebits >= wantedopbits ? wantedopbits
                                                             : sparebits;
        constexpr bitcount_t amplifier = wantedopbits - opbits;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        constexpr bitcount_t topspare = sparebits;
        constexpr bitcount_t bottomspare = sparebits - topspare;
        constexpr bitcount_t xshift = (topspare + xtypebits) / 2;

        bitcount_t rot =
            opbits ? bitcount_t(internal >> (bits - opbits)) & mask : 0;
        bitcount_t amprot = (rot << amplifier) & mask;
        internal ^= internal >> xshift;
        xtype result = xtype(internal >> bottomspare);
        result = rotr(result, amprot);
        return result;
    }
};


/*
 * XSL RR RR -- fixed xorshift (to low bits), random rotate (both parts)
 *
 * Useful for 128-bit types that are split across two CPU registers.
 * If you really want an invertable 128-bit RNG, I guess this is the one.
 */

template <typename T> struct halfsize_trait {};
template <> struct halfsize_trait<pcg128_t>  { typedef uint64_t type; };
template <> struct halfsize_trait<uint64_t>  { typedef uint32_t type; };
template <> struct halfsize_trait<uint32_t>  { typedef uint16_t type; };
template <> struct halfsize_trait<uint16_t>  { typedef uint8_t type;  };

template <typename xtype, typename itype>
struct xsl_rr_rr_mixin {
    typedef typename halfsize_trait<itype>::type htype;

    static itype output(itype internal)
    {
        constexpr bitcount_t htypebits = bitcount_t(sizeof(htype) * 8);
        constexpr bitcount_t bits      = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t sparebits = bits - htypebits;
        constexpr bitcount_t wantedopbits = htypebits >= 128 ? 7
                                       : htypebits >=  64 ? 6
                                       : htypebits >=  32 ? 5
                                       : htypebits >=  16 ? 4
                                       :                    3;
        constexpr bitcount_t opbits = sparebits >= wantedopbits ? wantedopbits
                                                                : sparebits;
        constexpr bitcount_t amplifier = wantedopbits - opbits;
        constexpr bitcount_t mask = (1 << opbits) - 1;
        constexpr bitcount_t topspare = sparebits;
        constexpr bitcount_t xshift = (topspare + htypebits) / 2;

        bitcount_t rot =
            opbits ? bitcount_t(internal >> (bits - opbits)) & mask : 0;
        bitcount_t amprot = (rot << amplifier) & mask;
        internal ^= internal >> xshift;
        htype lowbits = htype(internal);
        lowbits = rotr(lowbits, amprot);
        htype highbits = htype(internal >> topspare);
        bitcount_t rot2 = lowbits & mask;
        bitcount_t amprot2 = (rot2 << amplifier) & mask;
        highbits = rotr(highbits, amprot2);
        return (itype(highbits) << topspare) ^ itype(lowbits);
    }
};


/*
 * XSH -- fixed xorshift (to high bits)
 *
 * You shouldn't use this at 64-bits or less.
 */

template <typename xtype, typename itype>
struct xsh_mixin {
    static xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t sparebits = bits - xtypebits;
        constexpr bitcount_t topspare = 0;
        constexpr bitcount_t bottomspare = sparebits - topspare;
        constexpr bitcount_t xshift = (topspare + xtypebits) / 2;

        internal ^= internal >> xshift;
        xtype result = internal >> bottomspare;
        return result;
    }
};

/*
 * XSL -- fixed xorshift (to low bits)
 *
 * You shouldn't use this at 64-bits or less.
 */

template <typename xtype, typename itype>
struct xsl_mixin {
    inline xtype output(itype internal)
    {
        constexpr bitcount_t xtypebits = bitcount_t(sizeof(xtype) * 8);
        constexpr bitcount_t bits = bitcount_t(sizeof(itype) * 8);
        constexpr bitcount_t sparebits = bits - xtypebits;
        constexpr bitcount_t topspare = sparebits;
        constexpr bitcount_t bottomspare = sparebits - topspare;
        constexpr bitcount_t xshift = (topspare + xtypebits) / 2;

        internal ^= internal >> xshift;
        xtype result = internal >> bottomspare;
        return result;
    }
};


/* ---- End of Output Functions ---- */


template <typename baseclass>
struct inside_out : private baseclass {
    inside_out() = delete;

    typedef typename baseclass::result_type result_type;
    typedef typename baseclass::state_type  state_type;
    static_assert(sizeof(result_type) == sizeof(state_type),
                  "Require a RNG whose output function is a permutation");

    static bool external_step(result_type& randval, size_t i)
    {
        state_type state = baseclass::unoutput(randval);
        state = state * baseclass::multiplier() + baseclass::increment()
                + state_type(i*2);
        result_type result = baseclass::output(state);
        randval = result;
        state_type zero =
            baseclass::is_mcg ? state & state_type(3U) : state_type(0U);
        return result == zero;
    }

    static bool external_advance(result_type& randval, size_t i,
                                 result_type delta, bool forwards = true)
    {
        state_type state = baseclass::unoutput(randval);
        state_type mult  = baseclass::multiplier();
        state_type inc   = baseclass::increment() + state_type(i*2);
        state_type zero =
            baseclass::is_mcg ? state & state_type(3U) : state_type(0U);
        state_type dist_to_zero = baseclass::distance(state, zero, mult, inc);
        bool crosses_zero =
            forwards ? dist_to_zero <= delta
                     : (-dist_to_zero) <= delta;
        if (!forwards)
            delta = -delta;
        state = baseclass::advance(state, delta, mult, inc);
        randval = baseclass::output(state);
        return crosses_zero;
    }
};


template <bitcount_t table_pow2, bitcount_t advance_pow2, typename baseclass, typename extvalclass, bool kdd = true>
class extended : public baseclass {
public:
    typedef typename baseclass::state_type  state_type;
    typedef typename baseclass::result_type result_type;
    typedef inside_out<extvalclass> insideout;

private:
    static constexpr bitcount_t rtypebits = sizeof(result_type)*8;
    static constexpr bitcount_t stypebits = sizeof(state_type)*8;

    static constexpr bitcount_t tick_limit_pow2 = 64U;

    static constexpr size_t table_size  = 1UL << table_pow2;
    static constexpr size_t table_shift = stypebits - table_pow2;
    static constexpr state_type table_mask =
        (state_type(1U) << table_pow2) - state_type(1U);

    static constexpr bool   may_tick  =
        (advance_pow2 < stypebits) && (advance_pow2 < tick_limit_pow2);
    static constexpr size_t tick_shift = stypebits - advance_pow2;
    static constexpr state_type tick_mask  =
        may_tick ? state_type(
                       (uint64_t(1) << (advance_pow2*may_tick)) - 1)
                                        // ^-- stupidity to appease GCC warnings
                 : ~state_type(0U);

    static constexpr bool may_tock = stypebits < tick_limit_pow2;

    result_type data_[table_size];

    PCG_NOINLINE void advance_table();

    PCG_NOINLINE void advance_table(state_type delta, bool isForwards = true);

    result_type& get_extended_value()
    {
        state_type state = this->state_;
        if (kdd && baseclass::is_mcg) {
            // The low order bits of an MCG are constant, so drop them.
            state >>= 2;
        }
        size_t index       = kdd ? state &  table_mask
                                 : state >> table_shift;

        if (may_tick) {
            bool tick = kdd ? (state & tick_mask) == state_type(0u)
                            : (state >> tick_shift) == state_type(0u);
            if (tick)
                    advance_table();
        }
        if (may_tock) {
            bool tock = state == state_type(0u);
            if (tock)
                advance_table();
        }
        return data_[index];
    }

public:
    static constexpr size_t period_pow2()
    {
        return baseclass::period_pow2() + table_size*extvalclass::period_pow2();
    }

    PCG_ALWAYS_INLINE result_type operator()()
    {
        result_type rhs = get_extended_value();
        result_type lhs = this->baseclass::operator()();
        return lhs ^ rhs;
    }

    result_type operator()(result_type upper_bound)
    {
        return bounded_rand(*this, upper_bound);
    }

    void set(result_type wanted)
    {
        result_type& rhs = get_extended_value();
        result_type lhs = this->baseclass::operator()();
        rhs = lhs ^ wanted;
    }

    void advance(state_type distance, bool forwards = true);

    void backstep(state_type distance)
    {
        advance(distance, false);
    }

    extended(const result_type* data)
        : baseclass()
    {
        datainit(data);
    }

    extended(const result_type* data, state_type seed)
        : baseclass(seed)
    {
        datainit(data);
    }

    // This function may or may not exist.  It thus has to be a template
    // to use SFINAE; users don't have to worry about its template-ness.

    template <typename bc = baseclass>
    extended(const result_type* data, state_type seed,
            typename bc::stream_state stream_seed)
        : baseclass(seed, stream_seed)
    {
        datainit(data);
    }

    extended()
        : baseclass()
    {
        selfinit();
    }

    extended(state_type seed)
        : baseclass(seed)
    {
        selfinit();
    }

    // This function may or may not exist.  It thus has to be a template
    // to use SFINAE; users don't have to worry about its template-ness.

    template <typename bc = baseclass>
    extended(state_type seed, typename bc::stream_state stream_seed)
        : baseclass(seed, stream_seed)
    {
        selfinit();
    }

private:
    void selfinit();
    void datainit(const result_type* data);

public:

    template<typename SeedSeq, typename = typename std::enable_if<
           !std::is_convertible<SeedSeq, result_type>::value
        && !std::is_convertible<SeedSeq, extended>::value>::type>
    extended(SeedSeq&& seedSeq)
        : baseclass(seedSeq)
    {
        generate_to<table_size>(seedSeq, data_);
    }

    template<typename... Args>
    void seed(Args&&... args)
    {
        new (this) extended(std::forward<Args>(args)...);
    }

    template <bitcount_t table_pow2_, bitcount_t advance_pow2_,
              typename baseclass_, typename extvalclass_, bool kdd_>
    friend bool operator==(const extended<table_pow2_, advance_pow2_,
                                              baseclass_, extvalclass_, kdd_>&,
                           const extended<table_pow2_, advance_pow2_,
                                              baseclass_, extvalclass_, kdd_>&);

    template <typename CharT, typename Traits,
              bitcount_t table_pow2_, bitcount_t advance_pow2_,
              typename baseclass_, typename extvalclass_, bool kdd_>
    friend std::basic_ostream<CharT,Traits>&
    operator<<(std::basic_ostream<CharT,Traits>& out,
               const extended<table_pow2_, advance_pow2_,
                              baseclass_, extvalclass_, kdd_>&);

    template <typename CharT, typename Traits,
              bitcount_t table_pow2_, bitcount_t advance_pow2_,
              typename baseclass_, typename extvalclass_, bool kdd_>
    friend std::basic_istream<CharT,Traits>&
    operator>>(std::basic_istream<CharT,Traits>& in,
               extended<table_pow2_, advance_pow2_,
                        baseclass_, extvalclass_, kdd_>&);

};


template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
void extended<table_pow2,advance_pow2,baseclass,extvalclass,kdd>::datainit(
         const result_type* data)
{
    for (size_t i = 0; i < table_size; ++i)
        data_[i] = data[i];
}

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
void extended<table_pow2,advance_pow2,baseclass,extvalclass,kdd>::selfinit()
{
    // We need to fill the extended table with something, and we have
    // very little provided data, so we use the base generator to
    // produce values.  Although not ideal (use a seed sequence, folks!),
    // unexpected correlations are mitigated by
    //      - using XOR differences rather than the number directly
    //      - the way the table is accessed, its values *won't* be accessed
    //        in the same order the were written.
    //      - any strange correlations would only be apparent if we
    //        were to backstep the generator so that the base generator
    //        was generating the same values again
    result_type lhs = baseclass::operator()();
    result_type rhs = baseclass::operator()();
    result_type xdiff = lhs - rhs;
    for (size_t i = 0; i < table_size; ++i) {
        data_[i] = baseclass::operator()() ^ xdiff;
    }
}

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
bool operator==(const extended<table_pow2, advance_pow2,
                               baseclass, extvalclass, kdd>& lhs,
                const extended<table_pow2, advance_pow2,
                               baseclass, extvalclass, kdd>& rhs)
{
    auto& base_lhs = static_cast<const baseclass&>(lhs);
    auto& base_rhs = static_cast<const baseclass&>(rhs);
    return base_lhs == base_rhs
        && std::equal(
               std::begin(lhs.data_), std::end(lhs.data_),
               std::begin(rhs.data_)
           );
}

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
inline bool operator!=(const extended<table_pow2, advance_pow2,
                                      baseclass, extvalclass, kdd>& lhs,
                       const extended<table_pow2, advance_pow2,
                                      baseclass, extvalclass, kdd>& rhs)
{
    return !operator==(lhs, rhs);
}

template <typename CharT, typename Traits,
          bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
std::basic_ostream<CharT,Traits>&
operator<<(std::basic_ostream<CharT,Traits>& out,
           const extended<table_pow2, advance_pow2,
                          baseclass, extvalclass, kdd>& rng)
{
    auto orig_flags = out.flags(std::ios_base::dec | std::ios_base::left);
    auto space = out.widen(' ');
    auto orig_fill = out.fill();

    out << rng.multiplier() << space
        << rng.increment() << space
        << rng.state_;

    for (const auto& datum : rng.data_)
        out << space << datum;

    out.flags(orig_flags);
    out.fill(orig_fill);
    return out;
}

template <typename CharT, typename Traits,
          bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
std::basic_istream<CharT,Traits>&
operator>>(std::basic_istream<CharT,Traits>& in,
           extended<table_pow2, advance_pow2,
                    baseclass, extvalclass, kdd>& rng)
{
    extended<table_pow2, advance_pow2, baseclass, extvalclass> new_rng;
    auto& base_rng = static_cast<baseclass&>(new_rng);
    in >> base_rng;

    if (in.fail())
        return in;

    auto orig_flags = in.flags(std::ios_base::dec | std::ios_base::skipws);

    for (auto& datum : new_rng.data_) {
        in >> datum;
        if (in.fail())
            goto bail;
    }

    rng = new_rng;

bail:
    in.flags(orig_flags);
    return in;
}



template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
void
extended<table_pow2,advance_pow2,baseclass,extvalclass,kdd>::advance_table()
{
    bool carry = false;
    for (size_t i = 0; i < table_size; ++i) {
        if (carry) {
            carry = insideout::external_step(data_[i],i+1);
        }
        bool carry2 = insideout::external_step(data_[i],i+1);
        carry = carry || carry2;
    }
}

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
void
extended<table_pow2,advance_pow2,baseclass,extvalclass,kdd>::advance_table(
        state_type delta, bool isForwards)
{
    typedef typename baseclass::state_type   base_state_t;
    typedef typename extvalclass::state_type ext_state_t;
    constexpr bitcount_t basebits = sizeof(base_state_t)*8;
    constexpr bitcount_t extbits  = sizeof(ext_state_t)*8;
    static_assert(basebits <= extbits || advance_pow2 > 0,
                  "Current implementation might overflow its carry");

    base_state_t carry = 0;
    for (size_t i = 0; i < table_size; ++i) {
        base_state_t total_delta = carry + delta;
        ext_state_t  trunc_delta = ext_state_t(total_delta);
        if (basebits > extbits) {
            carry = total_delta >> extbits;
        } else {
            carry = 0;
        }
        carry +=
            insideout::external_advance(data_[i],i+1, trunc_delta, isForwards);
    }
}

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename baseclass, typename extvalclass, bool kdd>
void extended<table_pow2,advance_pow2,baseclass,extvalclass,kdd>::advance(
    state_type distance, bool forwards)
{
    static_assert(kdd,
        "Efficient advance is too hard for non-kdd extension. "
        "For a weak advance, cast to base class");
    state_type zero =
        baseclass::is_mcg ? this->state_ & state_type(3U) : state_type(0U);
    if (may_tick) {
        state_type ticks = distance >> (advance_pow2*may_tick);
                                        // ^-- stupidity to appease GCC
                                        // warnings
        state_type adv_mask =
            baseclass::is_mcg ? tick_mask << 2 : tick_mask;
        state_type next_advance_distance = this->distance(zero, adv_mask);
        if (!forwards)
            next_advance_distance = (-next_advance_distance) & tick_mask;
        if (next_advance_distance < (distance & tick_mask)) {
            ++ticks;
        }
        if (ticks)
            advance_table(ticks, forwards);
    }
    if (forwards) {
        if (may_tock && this->distance(zero) <= distance)
            advance_table();
        baseclass::advance(distance);
    } else {
        if (may_tock && -(this->distance(zero)) <= distance)
            advance_table(state_type(1U), false);
        baseclass::advance(-distance);
    }
}

} // namespace pcg_detail

namespace pcg_engines {

using namespace pcg_detail;

/* Predefined types for XSH RS */

typedef oneseq_base<uint8_t,  uint16_t, xsh_rs_mixin>  oneseq_xsh_rs_16_8;
typedef oneseq_base<uint16_t, uint32_t, xsh_rs_mixin>  oneseq_xsh_rs_32_16;
typedef oneseq_base<uint32_t, uint64_t, xsh_rs_mixin>  oneseq_xsh_rs_64_32;
typedef oneseq_base<uint64_t, pcg128_t, xsh_rs_mixin>  oneseq_xsh_rs_128_64;
typedef oneseq_base<uint64_t, pcg128_t, xsh_rs_mixin, true, cheap_multiplier>
                                                       cm_oneseq_xsh_rs_128_64;

typedef unique_base<uint8_t,  uint16_t, xsh_rs_mixin>  unique_xsh_rs_16_8;
typedef unique_base<uint16_t, uint32_t, xsh_rs_mixin>  unique_xsh_rs_32_16;
typedef unique_base<uint32_t, uint64_t, xsh_rs_mixin>  unique_xsh_rs_64_32;
typedef unique_base<uint64_t, pcg128_t, xsh_rs_mixin>  unique_xsh_rs_128_64;
typedef unique_base<uint64_t, pcg128_t, xsh_rs_mixin, true, cheap_multiplier>
                                                       cm_unique_xsh_rs_128_64;

typedef setseq_base<uint8_t,  uint16_t, xsh_rs_mixin>  setseq_xsh_rs_16_8;
typedef setseq_base<uint16_t, uint32_t, xsh_rs_mixin>  setseq_xsh_rs_32_16;
typedef setseq_base<uint32_t, uint64_t, xsh_rs_mixin>  setseq_xsh_rs_64_32;
typedef setseq_base<uint64_t, pcg128_t, xsh_rs_mixin>  setseq_xsh_rs_128_64;
typedef setseq_base<uint64_t, pcg128_t, xsh_rs_mixin, true, cheap_multiplier>
                                                       cm_setseq_xsh_rs_128_64;

typedef mcg_base<uint8_t,  uint16_t, xsh_rs_mixin>  mcg_xsh_rs_16_8;
typedef mcg_base<uint16_t, uint32_t, xsh_rs_mixin>  mcg_xsh_rs_32_16;
typedef mcg_base<uint32_t, uint64_t, xsh_rs_mixin>  mcg_xsh_rs_64_32;
typedef mcg_base<uint64_t, pcg128_t, xsh_rs_mixin>  mcg_xsh_rs_128_64;
typedef mcg_base<uint64_t, pcg128_t, xsh_rs_mixin, true, cheap_multiplier>
                                                    cm_mcg_xsh_rs_128_64;

/* Predefined types for XSH RR */

typedef oneseq_base<uint8_t,  uint16_t, xsh_rr_mixin>  oneseq_xsh_rr_16_8;
typedef oneseq_base<uint16_t, uint32_t, xsh_rr_mixin>  oneseq_xsh_rr_32_16;
typedef oneseq_base<uint32_t, uint64_t, xsh_rr_mixin>  oneseq_xsh_rr_64_32;
typedef oneseq_base<uint64_t, pcg128_t, xsh_rr_mixin>  oneseq_xsh_rr_128_64;
typedef oneseq_base<uint64_t, pcg128_t, xsh_rr_mixin, true, cheap_multiplier>
                                                       cm_oneseq_xsh_rr_128_64;

typedef unique_base<uint8_t,  uint16_t, xsh_rr_mixin>  unique_xsh_rr_16_8;
typedef unique_base<uint16_t, uint32_t, xsh_rr_mixin>  unique_xsh_rr_32_16;
typedef unique_base<uint32_t, uint64_t, xsh_rr_mixin>  unique_xsh_rr_64_32;
typedef unique_base<uint64_t, pcg128_t, xsh_rr_mixin>  unique_xsh_rr_128_64;
typedef unique_base<uint64_t, pcg128_t, xsh_rr_mixin, true, cheap_multiplier>
                                                       cm_unique_xsh_rr_128_64;

typedef setseq_base<uint8_t,  uint16_t, xsh_rr_mixin>  setseq_xsh_rr_16_8;
typedef setseq_base<uint16_t, uint32_t, xsh_rr_mixin>  setseq_xsh_rr_32_16;
typedef setseq_base<uint32_t, uint64_t, xsh_rr_mixin>  setseq_xsh_rr_64_32;
typedef setseq_base<uint64_t, pcg128_t, xsh_rr_mixin>  setseq_xsh_rr_128_64;
typedef setseq_base<uint64_t, pcg128_t, xsh_rr_mixin, true, cheap_multiplier>
                                                       cm_setseq_xsh_rr_128_64;

typedef mcg_base<uint8_t,  uint16_t, xsh_rr_mixin>  mcg_xsh_rr_16_8;
typedef mcg_base<uint16_t, uint32_t, xsh_rr_mixin>  mcg_xsh_rr_32_16;
typedef mcg_base<uint32_t, uint64_t, xsh_rr_mixin>  mcg_xsh_rr_64_32;
typedef mcg_base<uint64_t, pcg128_t, xsh_rr_mixin>  mcg_xsh_rr_128_64;
typedef mcg_base<uint64_t, pcg128_t, xsh_rr_mixin, true, cheap_multiplier>
                                                    cm_mcg_xsh_rr_128_64;


/* Predefined types for RXS M XS */

typedef oneseq_base<uint8_t,  uint8_t, rxs_m_xs_mixin>   oneseq_rxs_m_xs_8_8;
typedef oneseq_base<uint16_t, uint16_t, rxs_m_xs_mixin>  oneseq_rxs_m_xs_16_16;
typedef oneseq_base<uint32_t, uint32_t, rxs_m_xs_mixin>  oneseq_rxs_m_xs_32_32;
typedef oneseq_base<uint64_t, uint64_t, rxs_m_xs_mixin>  oneseq_rxs_m_xs_64_64;
typedef oneseq_base<pcg128_t, pcg128_t, rxs_m_xs_mixin>
                                                        oneseq_rxs_m_xs_128_128;
typedef oneseq_base<pcg128_t, pcg128_t, rxs_m_xs_mixin, true, cheap_multiplier>
                                                     cm_oneseq_rxs_m_xs_128_128;

typedef unique_base<uint8_t,  uint8_t, rxs_m_xs_mixin>  unique_rxs_m_xs_8_8;
typedef unique_base<uint16_t, uint16_t, rxs_m_xs_mixin> unique_rxs_m_xs_16_16;
typedef unique_base<uint32_t, uint32_t, rxs_m_xs_mixin> unique_rxs_m_xs_32_32;
typedef unique_base<uint64_t, uint64_t, rxs_m_xs_mixin> unique_rxs_m_xs_64_64;
typedef unique_base<pcg128_t, pcg128_t, rxs_m_xs_mixin> unique_rxs_m_xs_128_128;
typedef unique_base<pcg128_t, pcg128_t, rxs_m_xs_mixin, true, cheap_multiplier>
                                                     cm_unique_rxs_m_xs_128_128;

typedef setseq_base<uint8_t,  uint8_t, rxs_m_xs_mixin>  setseq_rxs_m_xs_8_8;
typedef setseq_base<uint16_t, uint16_t, rxs_m_xs_mixin> setseq_rxs_m_xs_16_16;
typedef setseq_base<uint32_t, uint32_t, rxs_m_xs_mixin> setseq_rxs_m_xs_32_32;
typedef setseq_base<uint64_t, uint64_t, rxs_m_xs_mixin> setseq_rxs_m_xs_64_64;
typedef setseq_base<pcg128_t, pcg128_t, rxs_m_xs_mixin> setseq_rxs_m_xs_128_128;
typedef setseq_base<pcg128_t, pcg128_t, rxs_m_xs_mixin, true, cheap_multiplier>
                                                     cm_setseq_rxs_m_xs_128_128;

                // MCG versions don't make sense here, so aren't defined.

/* Predefined types for RXS M */

typedef oneseq_base<uint8_t,  uint16_t, rxs_m_mixin>  oneseq_rxs_m_16_8;
typedef oneseq_base<uint16_t, uint32_t, rxs_m_mixin>  oneseq_rxs_m_32_16;
typedef oneseq_base<uint32_t, uint64_t, rxs_m_mixin>  oneseq_rxs_m_64_32;
typedef oneseq_base<uint64_t, pcg128_t, rxs_m_mixin>  oneseq_rxs_m_128_64;
typedef oneseq_base<uint64_t, pcg128_t, rxs_m_mixin, true, cheap_multiplier>
                                                      cm_oneseq_rxs_m_128_64;

typedef unique_base<uint8_t,  uint16_t, rxs_m_mixin>  unique_rxs_m_16_8;
typedef unique_base<uint16_t, uint32_t, rxs_m_mixin>  unique_rxs_m_32_16;
typedef unique_base<uint32_t, uint64_t, rxs_m_mixin>  unique_rxs_m_64_32;
typedef unique_base<uint64_t, pcg128_t, rxs_m_mixin>  unique_rxs_m_128_64;
typedef unique_base<uint64_t, pcg128_t, rxs_m_mixin, true, cheap_multiplier>
                                                      cm_unique_rxs_m_128_64;

typedef setseq_base<uint8_t,  uint16_t, rxs_m_mixin>  setseq_rxs_m_16_8;
typedef setseq_base<uint16_t, uint32_t, rxs_m_mixin>  setseq_rxs_m_32_16;
typedef setseq_base<uint32_t, uint64_t, rxs_m_mixin>  setseq_rxs_m_64_32;
typedef setseq_base<uint64_t, pcg128_t, rxs_m_mixin>  setseq_rxs_m_128_64;
typedef setseq_base<uint64_t, pcg128_t, rxs_m_mixin, true, cheap_multiplier>
                                                      cm_setseq_rxs_m_128_64;

typedef mcg_base<uint8_t,  uint16_t, rxs_m_mixin>  mcg_rxs_m_16_8;
typedef mcg_base<uint16_t, uint32_t, rxs_m_mixin>  mcg_rxs_m_32_16;
typedef mcg_base<uint32_t, uint64_t, rxs_m_mixin>  mcg_rxs_m_64_32;
typedef mcg_base<uint64_t, pcg128_t, rxs_m_mixin>  mcg_rxs_m_128_64;
typedef mcg_base<uint64_t, pcg128_t, rxs_m_mixin, true, cheap_multiplier>
                                                   cm_mcg_rxs_m_128_64;

/* Predefined types for DXSM */

typedef oneseq_base<uint8_t,  uint16_t, dxsm_mixin>  oneseq_dxsm_16_8;
typedef oneseq_base<uint16_t, uint32_t, dxsm_mixin>  oneseq_dxsm_32_16;
typedef oneseq_base<uint32_t, uint64_t, dxsm_mixin>  oneseq_dxsm_64_32;
typedef oneseq_base<uint64_t, pcg128_t, dxsm_mixin>  oneseq_dxsm_128_64;
typedef oneseq_base<uint64_t, pcg128_t, dxsm_mixin, true, cheap_multiplier>
                                                     cm_oneseq_dxsm_128_64;

typedef unique_base<uint8_t,  uint16_t, dxsm_mixin>  unique_dxsm_16_8;
typedef unique_base<uint16_t, uint32_t, dxsm_mixin>  unique_dxsm_32_16;
typedef unique_base<uint32_t, uint64_t, dxsm_mixin>  unique_dxsm_64_32;
typedef unique_base<uint64_t, pcg128_t, dxsm_mixin>  unique_dxsm_128_64;
typedef unique_base<uint64_t, pcg128_t, dxsm_mixin, true, cheap_multiplier>
                                                     cm_unique_dxsm_128_64;

typedef setseq_base<uint8_t,  uint16_t, dxsm_mixin>  setseq_dxsm_16_8;
typedef setseq_base<uint16_t, uint32_t, dxsm_mixin>  setseq_dxsm_32_16;
typedef setseq_base<uint32_t, uint64_t, dxsm_mixin>  setseq_dxsm_64_32;
typedef setseq_base<uint64_t, pcg128_t, dxsm_mixin>  setseq_dxsm_128_64;
typedef setseq_base<uint64_t, pcg128_t, dxsm_mixin, true, cheap_multiplier>
                                                     cm_setseq_dxsm_128_64;

typedef mcg_base<uint8_t,  uint16_t, dxsm_mixin>  mcg_dxsm_16_8;
typedef mcg_base<uint16_t, uint32_t, dxsm_mixin>  mcg_dxsm_32_16;
typedef mcg_base<uint32_t, uint64_t, dxsm_mixin>  mcg_dxsm_64_32;
typedef mcg_base<uint64_t, pcg128_t, dxsm_mixin>  mcg_dxsm_128_64;
typedef mcg_base<uint64_t, pcg128_t, dxsm_mixin, true, cheap_multiplier>
                                                  cm_mcg_dxsm_128_64;

/* Predefined types for XSL RR (only defined for "large" types) */

typedef oneseq_base<uint32_t, uint64_t, xsl_rr_mixin>  oneseq_xsl_rr_64_32;
typedef oneseq_base<uint64_t, pcg128_t, xsl_rr_mixin>  oneseq_xsl_rr_128_64;
typedef oneseq_base<uint64_t, pcg128_t, xsl_rr_mixin, true, cheap_multiplier>
                                                       cm_oneseq_xsl_rr_128_64;

typedef unique_base<uint32_t, uint64_t, xsl_rr_mixin>  unique_xsl_rr_64_32;
typedef unique_base<uint64_t, pcg128_t, xsl_rr_mixin>  unique_xsl_rr_128_64;
typedef unique_base<uint64_t, pcg128_t, xsl_rr_mixin, true, cheap_multiplier>
                                                       cm_unique_xsl_rr_128_64;

typedef setseq_base<uint32_t, uint64_t, xsl_rr_mixin>  setseq_xsl_rr_64_32;
typedef setseq_base<uint64_t, pcg128_t, xsl_rr_mixin>  setseq_xsl_rr_128_64;
typedef setseq_base<uint64_t, pcg128_t, xsl_rr_mixin, true, cheap_multiplier>
                                                       cm_setseq_xsl_rr_128_64;

typedef mcg_base<uint32_t, uint64_t, xsl_rr_mixin>  mcg_xsl_rr_64_32;
typedef mcg_base<uint64_t, pcg128_t, xsl_rr_mixin>  mcg_xsl_rr_128_64;
typedef mcg_base<uint64_t, pcg128_t, xsl_rr_mixin, true, cheap_multiplier>
                                                    cm_mcg_xsl_rr_128_64;


/* Predefined types for XSL RR RR (only defined for "large" types) */

typedef oneseq_base<uint64_t, uint64_t, xsl_rr_rr_mixin>
    oneseq_xsl_rr_rr_64_64;
typedef oneseq_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin>
    oneseq_xsl_rr_rr_128_128;
typedef oneseq_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin, true, cheap_multiplier>
    cm_oneseq_xsl_rr_rr_128_128;

typedef unique_base<uint64_t, uint64_t, xsl_rr_rr_mixin>
    unique_xsl_rr_rr_64_64;
typedef unique_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin>
    unique_xsl_rr_rr_128_128;
typedef unique_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin, true, cheap_multiplier>
    cm_unique_xsl_rr_rr_128_128;

typedef setseq_base<uint64_t, uint64_t, xsl_rr_rr_mixin>
    setseq_xsl_rr_rr_64_64;
typedef setseq_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin>
    setseq_xsl_rr_rr_128_128;
typedef setseq_base<pcg128_t, pcg128_t, xsl_rr_rr_mixin, true, cheap_multiplier>
    cm_setseq_xsl_rr_rr_128_128;

                // MCG versions don't make sense here, so aren't defined.

/* Extended generators */

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename BaseRNG, bool kdd = true>
using ext_std8 = extended<table_pow2, advance_pow2, BaseRNG,
                          oneseq_rxs_m_xs_8_8, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename BaseRNG, bool kdd = true>
using ext_std16 = extended<table_pow2, advance_pow2, BaseRNG,
                           oneseq_rxs_m_xs_16_16, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename BaseRNG, bool kdd = true>
using ext_std32 = extended<table_pow2, advance_pow2, BaseRNG,
                           oneseq_rxs_m_xs_32_32, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2,
          typename BaseRNG, bool kdd = true>
using ext_std64 = extended<table_pow2, advance_pow2, BaseRNG,
                           oneseq_rxs_m_xs_64_64, kdd>;


template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_oneseq_rxs_m_xs_32_32 =
          ext_std32<table_pow2, advance_pow2, oneseq_rxs_m_xs_32_32, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_mcg_xsh_rs_64_32 =
          ext_std32<table_pow2, advance_pow2, mcg_xsh_rs_64_32, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_oneseq_xsh_rs_64_32 =
          ext_std32<table_pow2, advance_pow2, oneseq_xsh_rs_64_32, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_setseq_xsh_rr_64_32 =
          ext_std32<table_pow2, advance_pow2, setseq_xsh_rr_64_32, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_mcg_xsl_rr_128_64 =
          ext_std64<table_pow2, advance_pow2, mcg_xsl_rr_128_64, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_oneseq_xsl_rr_128_64 =
          ext_std64<table_pow2, advance_pow2, oneseq_xsl_rr_128_64, kdd>;

template <bitcount_t table_pow2, bitcount_t advance_pow2, bool kdd = true>
using ext_setseq_xsl_rr_128_64 =
          ext_std64<table_pow2, advance_pow2, setseq_xsl_rr_128_64, kdd>;

} // namespace pcg_engines

typedef pcg_engines::setseq_xsh_rr_64_32        pcg32;
typedef pcg_engines::oneseq_xsh_rr_64_32        pcg32_oneseq;
typedef pcg_engines::unique_xsh_rr_64_32        pcg32_unique;
typedef pcg_engines::mcg_xsh_rs_64_32           pcg32_fast;

typedef pcg_engines::setseq_xsl_rr_128_64       pcg64;
typedef pcg_engines::oneseq_xsl_rr_128_64       pcg64_oneseq;
typedef pcg_engines::unique_xsl_rr_128_64       pcg64_unique;
typedef pcg_engines::mcg_xsl_rr_128_64          pcg64_fast;

typedef pcg_engines::setseq_rxs_m_xs_8_8        pcg8_once_insecure;
typedef pcg_engines::setseq_rxs_m_xs_16_16      pcg16_once_insecure;
typedef pcg_engines::setseq_rxs_m_xs_32_32      pcg32_once_insecure;
typedef pcg_engines::setseq_rxs_m_xs_64_64      pcg64_once_insecure;
typedef pcg_engines::setseq_xsl_rr_rr_128_128   pcg128_once_insecure;

typedef pcg_engines::oneseq_rxs_m_xs_8_8        pcg8_oneseq_once_insecure;
typedef pcg_engines::oneseq_rxs_m_xs_16_16      pcg16_oneseq_once_insecure;
typedef pcg_engines::oneseq_rxs_m_xs_32_32      pcg32_oneseq_once_insecure;
typedef pcg_engines::oneseq_rxs_m_xs_64_64      pcg64_oneseq_once_insecure;
typedef pcg_engines::oneseq_xsl_rr_rr_128_128   pcg128_oneseq_once_insecure;


// These two extended RNGs provide two-dimensionally equidistributed
// 32-bit generators.  pcg32_k2_fast occupies the same space as pcg64,
// and can be called twice to generate 64 bits, but does not required
// 128-bit math; on 32-bit systems, it's faster than pcg64 as well.

typedef pcg_engines::ext_setseq_xsh_rr_64_32<1,16,true>     pcg32_k2;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<1,32,true>     pcg32_k2_fast;

// These eight extended RNGs have about as much state as arc4random
//
//  - the k variants are k-dimensionally equidistributed
//  - the c variants offer better crypographic security
//
// (just how good the cryptographic security is is an open question)

typedef pcg_engines::ext_setseq_xsh_rr_64_32<6,16,true>     pcg32_k64;
typedef pcg_engines::ext_mcg_xsh_rs_64_32<6,32,true>        pcg32_k64_oneseq;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<6,32,true>     pcg32_k64_fast;

typedef pcg_engines::ext_setseq_xsh_rr_64_32<6,16,false>    pcg32_c64;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<6,32,false>    pcg32_c64_oneseq;
typedef pcg_engines::ext_mcg_xsh_rs_64_32<6,32,false>       pcg32_c64_fast;

typedef pcg_engines::ext_setseq_xsl_rr_128_64<5,16,true>    pcg64_k32;
typedef pcg_engines::ext_oneseq_xsl_rr_128_64<5,128,true>   pcg64_k32_oneseq;
typedef pcg_engines::ext_mcg_xsl_rr_128_64<5,128,true>      pcg64_k32_fast;

typedef pcg_engines::ext_setseq_xsl_rr_128_64<5,16,false>   pcg64_c32;
typedef pcg_engines::ext_oneseq_xsl_rr_128_64<5,128,false>  pcg64_c32_oneseq;
typedef pcg_engines::ext_mcg_xsl_rr_128_64<5,128,false>     pcg64_c32_fast;

// These eight extended RNGs have more state than the Mersenne twister
//
//  - the k variants are k-dimensionally equidistributed
//  - the c variants offer better crypographic security
//
// (just how good the cryptographic security is is an open question)

typedef pcg_engines::ext_setseq_xsh_rr_64_32<10,16,true>    pcg32_k1024;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<10,32,true>    pcg32_k1024_fast;

typedef pcg_engines::ext_setseq_xsh_rr_64_32<10,16,false>   pcg32_c1024;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<10,32,false>   pcg32_c1024_fast;

typedef pcg_engines::ext_setseq_xsl_rr_128_64<10,16,true>   pcg64_k1024;
typedef pcg_engines::ext_oneseq_xsl_rr_128_64<10,128,true>  pcg64_k1024_fast;

typedef pcg_engines::ext_setseq_xsl_rr_128_64<10,16,false>  pcg64_c1024;
typedef pcg_engines::ext_oneseq_xsl_rr_128_64<10,128,false> pcg64_c1024_fast;

// These generators have an insanely huge period (2^524352), and is suitable
// for silly party tricks, such as dumping out 64 KB ZIP files at an arbitrary
// point in the future.   [Actually, over the full period of the generator, it
// will produce every 64 KB ZIP file 2^64 times!]

typedef pcg_engines::ext_setseq_xsh_rr_64_32<14,16,true>    pcg32_k16384;
typedef pcg_engines::ext_oneseq_xsh_rs_64_32<14,32,true>    pcg32_k16384_fast;

#ifdef _MSC_VER
    #pragma warning(default:4146)
#endif

#endif // PCG_RAND_HPP_INCLUDED


==> Ancillary/Code/5Code/5Code/pcg-cpp-master/include/pcg_uint128.hpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This code provides a a C++ class that can provide 128-bit (or higher)
 * integers.  To produce 2K-bit integers, it uses two K-bit integers,
 * placed in a union that allowes the code to also see them as four K/2 bit
 * integers (and access them either directly name, or by index).
 *
 * It may seem like we're reinventing the wheel here, because several
 * libraries already exist that support large integers, but most existing
 * libraries provide a very generic multiprecision code, but here we're
 * operating at a fixed size.  Also, most other libraries are fairly
 * heavyweight.  So we use a direct implementation.  Sadly, it's much slower
 * than hand-coded assembly or direct CPU support.
 */

#ifndef PCG_UINT128_HPP_INCLUDED
#define PCG_UINT128_HPP_INCLUDED 1

#include <cstdint>
#include <cstdio>
#include <cassert>
#include <climits>
#include <utility>
#include <initializer_list>
#include <type_traits>

#if defined(_MSC_VER)  // Use MSVC++ intrinsics
#include <intrin.h>
#endif

/*
 * We want to lay the type out the same way that a native type would be laid
 * out, which means we must know the machine's endian, at compile time.
 * This ugliness attempts to do so.
 */

#ifndef PCG_LITTLE_ENDIAN
    #if defined(__BYTE_ORDER__)
        #if __BYTE_ORDER__ == __ORDER_LITTLE_ENDIAN__
            #define PCG_LITTLE_ENDIAN 1
        #elif __BYTE_ORDER__ == __ORDER_BIG_ENDIAN__
            #define PCG_LITTLE_ENDIAN 0
        #else
            #error __BYTE_ORDER__ does not match a standard endian, pick a side
        #endif
    #elif __LITTLE_ENDIAN__ || _LITTLE_ENDIAN
        #define PCG_LITTLE_ENDIAN 1
    #elif __BIG_ENDIAN__ || _BIG_ENDIAN
        #define PCG_LITTLE_ENDIAN 0
    #elif __x86_64 || __x86_64__ || _M_X64 || __i386 || __i386__ || _M_IX86
        #define PCG_LITTLE_ENDIAN 1
    #elif __powerpc__ || __POWERPC__ || __ppc__ || __PPC__ \
          || __m68k__ || __mc68000__
        #define PCG_LITTLE_ENDIAN 0
    #else
        #error Unable to determine target endianness
    #endif
#endif

namespace pcg_extras {

// Recent versions of GCC have intrinsics we can use to quickly calculate
// the number of leading and trailing zeros in a number.  If possible, we
// use them, otherwise we fall back to old-fashioned bit twiddling to figure
// them out.

#ifndef PCG_BITCOUNT_T
    typedef uint8_t bitcount_t;
#else
    typedef PCG_BITCOUNT_T bitcount_t;
#endif

/*
 * Provide some useful helper functions
 *      * flog2                 floor(log2(x))
 *      * trailingzeros         number of trailing zero bits
 */

#if defined(__GNUC__)   // Any GNU-compatible compiler supporting C++11 has
                        // some useful intrinsics we can use.

inline bitcount_t flog2(uint32_t v)
{
    return 31 - __builtin_clz(v);
}

inline bitcount_t trailingzeros(uint32_t v)
{
    return __builtin_ctz(v);
}

inline bitcount_t flog2(uint64_t v)
{
#if UINT64_MAX == ULONG_MAX
    return 63 - __builtin_clzl(v);
#elif UINT64_MAX == ULLONG_MAX
    return 63 - __builtin_clzll(v);
#else
    #error Cannot find a function for uint64_t
#endif
}

inline bitcount_t trailingzeros(uint64_t v)
{
#if UINT64_MAX == ULONG_MAX
    return __builtin_ctzl(v);
#elif UINT64_MAX == ULLONG_MAX
    return __builtin_ctzll(v);
#else
    #error Cannot find a function for uint64_t
#endif
}

#elif defined(_MSC_VER)  // Use MSVC++ intrinsics

#pragma intrinsic(_BitScanReverse, _BitScanForward)
#if defined(_M_X64) || defined(_M_ARM) || defined(_M_ARM64)
#pragma intrinsic(_BitScanReverse64, _BitScanForward64)
#endif

inline bitcount_t flog2(uint32_t v)
{
    unsigned long i;
    _BitScanReverse(&i, v);
    return bitcount_t(i);
}

inline bitcount_t trailingzeros(uint32_t v)
{
    unsigned long i;
    _BitScanForward(&i, v);
    return bitcount_t(i);
}

inline bitcount_t flog2(uint64_t v)
{
#if defined(_M_X64) || defined(_M_ARM) || defined(_M_ARM64)
    unsigned long i;
    _BitScanReverse64(&i, v);
    return bitcount_t(i);
#else
    // 32-bit x86
    uint32_t high = v >> 32;
    uint32_t low  = uint32_t(v);
    return high ? 32+flog2(high) : flog2(low);
#endif
}

inline bitcount_t trailingzeros(uint64_t v)
{
#if defined(_M_X64) || defined(_M_ARM) || defined(_M_ARM64)
    unsigned long i;
    _BitScanForward64(&i, v);
    return bitcount_t(i);
#else
    // 32-bit x86
    uint32_t high = v >> 32;
    uint32_t low  = uint32_t(v);
    return low ? trailingzeros(low) : trailingzeros(high)+32;
#endif
}

#else                   // Otherwise, we fall back to bit twiddling
                        // implementations

inline bitcount_t flog2(uint32_t v)
{
    // Based on code by Eric Cole and Mark Dickinson, which appears at
    // https://graphics.stanford.edu/~seander/bithacks.html#IntegerLogDeBruijn

    static const uint8_t multiplyDeBruijnBitPos[32] = {
      0, 9, 1, 10, 13, 21, 2, 29, 11, 14, 16, 18, 22, 25, 3, 30,
      8, 12, 20, 28, 15, 17, 24, 7, 19, 27, 23, 6, 26, 5, 4, 31
    };

    v |= v >> 1; // first round down to one less than a power of 2
    v |= v >> 2;
    v |= v >> 4;
    v |= v >> 8;
    v |= v >> 16;

    return multiplyDeBruijnBitPos[(uint32_t)(v * 0x07C4ACDDU) >> 27];
}

inline bitcount_t trailingzeros(uint32_t v)
{
    static const uint8_t multiplyDeBruijnBitPos[32] = {
      0, 1, 28, 2, 29, 14, 24, 3, 30, 22, 20, 15, 25, 17, 4, 8,
      31, 27, 13, 23, 21, 19, 16, 7, 26, 12, 18, 6, 11, 5, 10, 9
    };

    return multiplyDeBruijnBitPos[((uint32_t)((v & -v) * 0x077CB531U)) >> 27];
}

inline bitcount_t flog2(uint64_t v)
{
    uint32_t high = v >> 32;
    uint32_t low  = uint32_t(v);

    return high ? 32+flog2(high) : flog2(low);
}

inline bitcount_t trailingzeros(uint64_t v)
{
    uint32_t high = v >> 32;
    uint32_t low  = uint32_t(v);

    return low ? trailingzeros(low) : trailingzeros(high)+32;
}

#endif

inline bitcount_t flog2(uint8_t v)
{
    return flog2(uint32_t(v));
}

inline bitcount_t flog2(uint16_t v)
{
    return flog2(uint32_t(v));
}

#if __SIZEOF_INT128__
inline bitcount_t flog2(__uint128_t v)
{
    uint64_t high = uint64_t(v >> 64);
    uint64_t low  = uint64_t(v);

    return high ? 64+flog2(high) : flog2(low);
}
#endif

inline bitcount_t trailingzeros(uint8_t v)
{
    return trailingzeros(uint32_t(v));
}

inline bitcount_t trailingzeros(uint16_t v)
{
    return trailingzeros(uint32_t(v));
}

#if __SIZEOF_INT128__
inline bitcount_t trailingzeros(__uint128_t v)
{
    uint64_t high = uint64_t(v >> 64);
    uint64_t low  = uint64_t(v);
    return low ? trailingzeros(low) : trailingzeros(high)+64;
}
#endif

template <typename UInt>
inline bitcount_t clog2(UInt v)
{
    return flog2(v) + ((v & (-v)) != v);
}

template <typename UInt>
inline UInt addwithcarry(UInt x, UInt y, bool carryin, bool* carryout)
{
    UInt half_result = y + carryin;
    UInt result = x + half_result;
    *carryout = (half_result < y) || (result < x);
    return result;
}

template <typename UInt>
inline UInt subwithcarry(UInt x, UInt y, bool carryin, bool* carryout)
{
    UInt half_result = y + carryin;
    UInt result = x - half_result;
    *carryout = (half_result < y) || (result > x);
    return result;
}


template <typename UInt, typename UIntX2>
class uint_x4 {
// private:
    static constexpr unsigned int UINT_BITS = sizeof(UInt) * CHAR_BIT;
public:
    union {
#if PCG_LITTLE_ENDIAN
        struct {
            UInt v0, v1, v2, v3;
        } w;
        struct {
            UIntX2 v01, v23;
        } d;
#else
        struct {
            UInt v3, v2, v1, v0;
        } w;
        struct {
            UIntX2 v23, v01;
        } d;
#endif
        // For the array access versions, the code that uses the array
        // must handle endian itself.  Yuck.
        UInt wa[4];
        UIntX2 da[2];
    };

public:
    uint_x4() = default;

    constexpr uint_x4(UInt v3, UInt v2, UInt v1, UInt v0)
#if PCG_LITTLE_ENDIAN
       : w{v0, v1, v2, v3}
#else
       : w{v3, v2, v1, v0}
#endif
    {
        // Nothing (else) to do
    }

    constexpr uint_x4(UIntX2 v23, UIntX2 v01)
#if PCG_LITTLE_ENDIAN
       : d{v01,v23}
#else
       : d{v23,v01}
#endif
    {
        // Nothing (else) to do
    }

    constexpr uint_x4(UIntX2 v01)
#if PCG_LITTLE_ENDIAN
       : d{v01, UIntX2(0)}
#else
       : d{UIntX2(0),v01}
#endif
    {
        // Nothing (else) to do
    }

    template<class Integral,
             typename std::enable_if<(std::is_integral<Integral>::value
                                      && sizeof(Integral) <= sizeof(UIntX2))
                                    >::type* = nullptr>
    constexpr uint_x4(Integral v01)
#if PCG_LITTLE_ENDIAN
       : d{UIntX2(v01), UIntX2(0)}
#else
       : d{UIntX2(0), UIntX2(v01)}
#endif
    {
        // Nothing (else) to do
    }

    explicit constexpr operator UIntX2() const
    {
        return d.v01;
    }

    template<class Integral,
             typename std::enable_if<(std::is_integral<Integral>::value
                                      && sizeof(Integral) <= sizeof(UIntX2))
                                    >::type* = nullptr>
    explicit constexpr operator Integral() const
    {
        return Integral(d.v01);
    }

    explicit constexpr operator bool() const
    {
        return d.v01 || d.v23;
    }

    template<typename U, typename V>
    friend uint_x4<U,V> operator*(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator*(const uint_x4<U,V>&, V);

    template<typename U, typename V>
    friend std::pair< uint_x4<U,V>,uint_x4<U,V> >
        divmod(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator+(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator-(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator<<(const uint_x4<U,V>&, const bitcount_t shift);

    template<typename U, typename V>
    friend uint_x4<U,V> operator>>(const uint_x4<U,V>&, const bitcount_t shift);

    template<typename U, typename V>
    friend uint_x4<U,V> operator&(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator|(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator^(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator==(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator!=(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator<(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator<=(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator>(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bool operator>=(const uint_x4<U,V>&, const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator~(const uint_x4<U,V>&);

    template<typename U, typename V>
    friend uint_x4<U,V> operator-(const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bitcount_t flog2(const uint_x4<U,V>&);

    template<typename U, typename V>
    friend bitcount_t trailingzeros(const uint_x4<U,V>&);

    uint_x4& operator*=(const uint_x4& rhs)
    {
        uint_x4 result = *this * rhs;
        return *this = result;
    }

    uint_x4& operator*=(UIntX2 rhs)
    {
        uint_x4 result = *this * rhs;
        return *this = result;
    }

    uint_x4& operator/=(const uint_x4& rhs)
    {
        uint_x4 result = *this / rhs;
        return *this = result;
    }

    uint_x4& operator%=(const uint_x4& rhs)
    {
        uint_x4 result = *this % rhs;
        return *this = result;
    }

    uint_x4& operator+=(const uint_x4& rhs)
    {
        uint_x4 result = *this + rhs;
        return *this = result;
    }

    uint_x4& operator-=(const uint_x4& rhs)
    {
        uint_x4 result = *this - rhs;
        return *this = result;
    }

    uint_x4& operator&=(const uint_x4& rhs)
    {
        uint_x4 result = *this & rhs;
        return *this = result;
    }

    uint_x4& operator|=(const uint_x4& rhs)
    {
        uint_x4 result = *this | rhs;
        return *this = result;
    }

    uint_x4& operator^=(const uint_x4& rhs)
    {
        uint_x4 result = *this ^ rhs;
        return *this = result;
    }

    uint_x4& operator>>=(bitcount_t shift)
    {
        uint_x4 result = *this >> shift;
        return *this = result;
    }

    uint_x4& operator<<=(bitcount_t shift)
    {
        uint_x4 result = *this << shift;
        return *this = result;
    }

};

template<typename U, typename V>
bitcount_t flog2(const uint_x4<U,V>& v)
{
#if PCG_LITTLE_ENDIAN
    for (uint8_t i = 4; i !=0; /* dec in loop */) {
        --i;
#else
    for (uint8_t i = 0; i < 4; ++i) {
#endif
        if (v.wa[i] == 0)
             continue;
        return flog2(v.wa[i]) + uint_x4<U,V>::UINT_BITS*i;
    }
    abort();
}

template<typename U, typename V>
bitcount_t trailingzeros(const uint_x4<U,V>& v)
{
#if PCG_LITTLE_ENDIAN
    for (uint8_t i = 0; i < 4; ++i) {
#else
    for (uint8_t i = 4; i !=0; /* dec in loop */) {
        --i;
#endif
        if (v.wa[i] != 0)
            return trailingzeros(v.wa[i]) + uint_x4<U,V>::UINT_BITS*i;
    }
    return uint_x4<U,V>::UINT_BITS*4;
}

template <typename UInt, typename UIntX2>
std::pair< uint_x4<UInt,UIntX2>, uint_x4<UInt,UIntX2> >
    divmod(const uint_x4<UInt,UIntX2>& orig_dividend,
           const uint_x4<UInt,UIntX2>& divisor)
{
    // If the dividend is less than the divisor, the answer is always zero.
    // This takes care of boundary cases like 0/x (which would otherwise be
    // problematic because we can't take the log of zero.  (The boundary case
    // of division by zero is undefined.)
    if (orig_dividend < divisor)
        return { uint_x4<UInt,UIntX2>(UIntX2(0)), orig_dividend };

    auto dividend = orig_dividend;

    auto log2_divisor  = flog2(divisor);
    auto log2_dividend = flog2(dividend);
    // assert(log2_dividend >= log2_divisor);
    bitcount_t logdiff = log2_dividend - log2_divisor;

    constexpr uint_x4<UInt,UIntX2> ONE(UIntX2(1));
    if (logdiff == 0)
        return { ONE, dividend - divisor };

    // Now we change the log difference to
    //  floor(log2(divisor)) - ceil(log2(dividend))
    // to ensure that we *underestimate* the result.
    logdiff -= 1;

    uint_x4<UInt,UIntX2> quotient(UIntX2(0));

    auto qfactor = ONE << logdiff;
    auto factor  = divisor << logdiff;

    do {
        dividend -= factor;
        quotient += qfactor;
        while (dividend < factor) {
            factor  >>= 1;
            qfactor >>= 1;
        }
    } while (dividend >= divisor);

    return { quotient, dividend };
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator/(const uint_x4<UInt,UIntX2>& dividend,
                               const uint_x4<UInt,UIntX2>& divisor)
{
    return divmod(dividend, divisor).first;
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator%(const uint_x4<UInt,UIntX2>& dividend,
                               const uint_x4<UInt,UIntX2>& divisor)
{
    return divmod(dividend, divisor).second;
}


template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator*(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    constexpr auto UINT_BITS = uint_x4<UInt,UIntX2>::UINT_BITS;
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};
    bool carryin = false;
    bool carryout;
    UIntX2 a0b0 = UIntX2(a.w.v0) * UIntX2(b.w.v0);
    r.w.v0 = UInt(a0b0);
    r.w.v1 = UInt(a0b0 >> UINT_BITS);

    UIntX2 a1b0 = UIntX2(a.w.v1) * UIntX2(b.w.v0);
    r.w.v2 = UInt(a1b0 >> UINT_BITS);
    r.w.v1 = addwithcarry(r.w.v1, UInt(a1b0), carryin, &carryout);
    carryin = carryout;
    r.w.v2 = addwithcarry(r.w.v2, UInt(0U), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    UIntX2 a0b1 = UIntX2(a.w.v0) * UIntX2(b.w.v1);
    carryin = false;
    r.w.v2 = addwithcarry(r.w.v2, UInt(a0b1 >> UINT_BITS), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    carryin = false;
    r.w.v1 = addwithcarry(r.w.v1, UInt(a0b1), carryin, &carryout);
    carryin = carryout;
    r.w.v2 = addwithcarry(r.w.v2, UInt(0U), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    UIntX2 a1b1 = UIntX2(a.w.v1) * UIntX2(b.w.v1);
    carryin = false;
    r.w.v2 = addwithcarry(r.w.v2, UInt(a1b1), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(a1b1 >> UINT_BITS), carryin, &carryout);

    r.d.v23 += a.d.v01 * b.d.v23 + a.d.v23 * b.d.v01;

    return r;
}

 
template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator*(const uint_x4<UInt,UIntX2>& a,
                               UIntX2 b01)
{
    constexpr auto UINT_BITS = uint_x4<UInt,UIntX2>::UINT_BITS;
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};
    bool carryin = false;
    bool carryout;
    UIntX2 a0b0 = UIntX2(a.w.v0) * UIntX2(UInt(b01));
    r.w.v0 = UInt(a0b0);
    r.w.v1 = UInt(a0b0 >> UINT_BITS);

    UIntX2 a1b0 = UIntX2(a.w.v1) * UIntX2(UInt(b01));
    r.w.v2 = UInt(a1b0 >> UINT_BITS);
    r.w.v1 = addwithcarry(r.w.v1, UInt(a1b0), carryin, &carryout);
    carryin = carryout;
    r.w.v2 = addwithcarry(r.w.v2, UInt(0U), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    UIntX2 a0b1 = UIntX2(a.w.v0) * UIntX2(b01 >> UINT_BITS);
    carryin = false;
    r.w.v2 = addwithcarry(r.w.v2, UInt(a0b1 >> UINT_BITS), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    carryin = false;
    r.w.v1 = addwithcarry(r.w.v1, UInt(a0b1), carryin, &carryout);
    carryin = carryout;
    r.w.v2 = addwithcarry(r.w.v2, UInt(0U), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(0U), carryin, &carryout);

    UIntX2 a1b1 = UIntX2(a.w.v1) * UIntX2(b01 >> UINT_BITS);
    carryin = false;
    r.w.v2 = addwithcarry(r.w.v2, UInt(a1b1), carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(r.w.v3, UInt(a1b1 >> UINT_BITS), carryin, &carryout);

    r.d.v23 += a.d.v23 * b01;

    return r;
}


template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator+(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};

    bool carryin = false;
    bool carryout;
    r.w.v0 = addwithcarry(a.w.v0, b.w.v0, carryin, &carryout);
    carryin = carryout;
    r.w.v1 = addwithcarry(a.w.v1, b.w.v1, carryin, &carryout);
    carryin = carryout;
    r.w.v2 = addwithcarry(a.w.v2, b.w.v2, carryin, &carryout);
    carryin = carryout;
    r.w.v3 = addwithcarry(a.w.v3, b.w.v3, carryin, &carryout);

    return r;
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator-(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};

    bool carryin = false;
    bool carryout;
    r.w.v0 = subwithcarry(a.w.v0, b.w.v0, carryin, &carryout);
    carryin = carryout;
    r.w.v1 = subwithcarry(a.w.v1, b.w.v1, carryin, &carryout);
    carryin = carryout;
    r.w.v2 = subwithcarry(a.w.v2, b.w.v2, carryin, &carryout);
    carryin = carryout;
    r.w.v3 = subwithcarry(a.w.v3, b.w.v3, carryin, &carryout);

    return r;
}


template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator&(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    return uint_x4<UInt,UIntX2>(a.d.v23 & b.d.v23, a.d.v01 & b.d.v01);
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator|(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    return uint_x4<UInt,UIntX2>(a.d.v23 | b.d.v23, a.d.v01 | b.d.v01);
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator^(const uint_x4<UInt,UIntX2>& a,
                               const uint_x4<UInt,UIntX2>& b)
{
    return uint_x4<UInt,UIntX2>(a.d.v23 ^ b.d.v23, a.d.v01 ^ b.d.v01);
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator~(const uint_x4<UInt,UIntX2>& v)
{
    return uint_x4<UInt,UIntX2>(~v.d.v23, ~v.d.v01);
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator-(const uint_x4<UInt,UIntX2>& v)
{
    return uint_x4<UInt,UIntX2>(0UL,0UL) - v;
}

template <typename UInt, typename UIntX2>
bool operator==(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return (a.d.v01 == b.d.v01) && (a.d.v23 == b.d.v23);
}

template <typename UInt, typename UIntX2>
bool operator!=(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return !operator==(a,b);
}


template <typename UInt, typename UIntX2>
bool operator<(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return (a.d.v23 < b.d.v23)
           || ((a.d.v23 == b.d.v23) && (a.d.v01 < b.d.v01));
}

template <typename UInt, typename UIntX2>
bool operator>(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return operator<(b,a);
}

template <typename UInt, typename UIntX2>
bool operator<=(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return !(operator<(b,a));
}

template <typename UInt, typename UIntX2>
bool operator>=(const uint_x4<UInt,UIntX2>& a, const uint_x4<UInt,UIntX2>& b)
{
    return !(operator<(a,b));
}



template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator<<(const uint_x4<UInt,UIntX2>& v,
                                const bitcount_t shift)
{
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};
    const bitcount_t bits    = uint_x4<UInt,UIntX2>::UINT_BITS;
    const bitcount_t bitmask = bits - 1;
    const bitcount_t shiftdiv = shift / bits;
    const bitcount_t shiftmod = shift & bitmask;

    if (shiftmod) {
        UInt carryover = 0;
#if PCG_LITTLE_ENDIAN
        for (uint8_t out = shiftdiv, in = 0; out < 4; ++out, ++in) {
#else
        for (uint8_t out = 4-shiftdiv, in = 4; out != 0; /* dec in loop */) {
            --out, --in;
#endif
            r.wa[out] = (v.wa[in] << shiftmod) | carryover;
            carryover = (v.wa[in] >> (bits - shiftmod));
        }
    } else {
#if PCG_LITTLE_ENDIAN
        for (uint8_t out = shiftdiv, in = 0; out < 4; ++out, ++in) {
#else
        for (uint8_t out = 4-shiftdiv, in = 4; out != 0; /* dec in loop */) {
            --out, --in;
#endif
            r.wa[out] = v.wa[in];
        }
    }

    return r;
}

template <typename UInt, typename UIntX2>
uint_x4<UInt,UIntX2> operator>>(const uint_x4<UInt,UIntX2>& v,
                                const bitcount_t shift)
{
    uint_x4<UInt,UIntX2> r = {0U, 0U, 0U, 0U};
    const bitcount_t bits    = uint_x4<UInt,UIntX2>::UINT_BITS;
    const bitcount_t bitmask = bits - 1;
    const bitcount_t shiftdiv = shift / bits;
    const bitcount_t shiftmod = shift & bitmask;

    if (shiftmod) {
        UInt carryover = 0;
#if PCG_LITTLE_ENDIAN
        for (uint8_t out = 4-shiftdiv, in = 4; out != 0; /* dec in loop */) {
            --out, --in;
#else
        for (uint8_t out = shiftdiv, in = 0; out < 4; ++out, ++in) {
#endif
            r.wa[out] = (v.wa[in] >> shiftmod) | carryover;
            carryover = (v.wa[in] << (bits - shiftmod));
        }
    } else {
#if PCG_LITTLE_ENDIAN
        for (uint8_t out = 4-shiftdiv, in = 4; out != 0; /* dec in loop */) {
            --out, --in;
#else
        for (uint8_t out = shiftdiv, in = 0; out < 4; ++out, ++in) {
#endif
            r.wa[out] = v.wa[in];
        }
    }

    return r;
}

} // namespace pcg_extras

#endif // PCG_UINT128_HPP_INCLUDED


==> Ancillary/Code/5Code/5Code/pcg-cpp-master/sample/codebook.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * Outputs a little spy codebook
 */

#include "pcg_random.hpp"
#include <cstdio>
#include <iostream>
#include <random>

int main()
{
    pcg32 rng(pcg_extras::seed_seq_from<std::random_device>{});
    std::clog << "RNG used: " << rng << "\n\n";
    
    for (int i = 0; i < 16; ++i) {
        for (int j = 0; j < 16; ++j) {
           printf("%03u ", rng(1000));
        }
        printf("\n");
    }
}

    
    

==> Ancillary/Code/5Code/5Code/pcg-cpp-master/sample/cppref-sample.cpp <==
/*
 * Random Number Generation Example
 *
 * Copyright 2012-2014 cppreference.com Contributors
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (CC-BY-SA-3.0 OR Apache-2.0 OR MIT)
 *
 * Code in this file is based on code from cppreference.com, specifically 
 * the sample code at http://en.cppreference.com/w/cpp/numeric/random
 * which is distributed under the Creative Commons Attribution-Share Alike
 * license.  You may distribute this file (and only this file) under
 * that license, see http://creativecommons.org/licenses/by-sa/3.0/.
 *
 * Also licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 */
 
/*
 * Produce a histogram of a normal distribution.
 */

#include <iostream>
#include <iomanip>
#include <string>
#include <map>
#include <random>
#include <cmath>

#include "pcg_random.hpp"
 
int main()
{
    // Seed with a real random value, if available
    pcg_extras::seed_seq_from<std::random_device> seed_source;
  
    // Make a random number engine 
    pcg32 rng(seed_source);

    // Choose a random mean between 1 and 6
    std::uniform_int_distribution<int> uniform_dist(1, 6);
    int mean = uniform_dist(rng);
    std::cout << "Randomly-chosen mean: " << mean << '\n';
 
    // Generate a normal distribution around that mean
    std::normal_distribution<> normal_dist(mean, 2);
    
    // Make a copy of the RNG state to use later
    pcg32 rng_checkpoint = rng;
 
    std::map<int, int> hist;
    for (int n = 0; n < 10000; ++n) {
        ++hist[std::round(normal_dist(rng))];
    }
    std::cout << "Normal distribution around " << mean << ":\n";
    for (auto p : hist) {
        std::cout << std::fixed << std::setprecision(1) << std::setw(2)
                  << p.first << ' ' << std::string(p.second/30, '*')
                  << '\n';
    }
    
    std::cout << "Required " << (rng - rng_checkpoint) << " random numbers.\n";
}


==> Ancillary/Code/5Code/5Code/pcg-cpp-master/sample/make-partytrick.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This program uses pcg32_k64, a 64-dimensionally equidistributed generator
 * to create a party-trick generator that, after 1MB of output, produces some
 * output that may not look "very random" to you. ;-)
 */

#include <cstdio>
#include <cstddef>
#include <cstdint>
#include <iostream>
#include <random>

#include "pcg_random.hpp"

/* 256 bytes of "non-random" data we want to place in the output sequence
 * of our 64-dimensionally equidistributed 32-bit (4 byte) integers
 * (64 * 4 = 256).
 */

char desired[] = "LalalalaMEEPMEEPMEEPLOOKRandomChanceThatAWasWordUnlikely things happen, right?This generator has period 2^2112, it contains many valid English sentences, including this one. It'll be a *long* time before you see another one though. Good luck. Back to work!";

/* Rather than put our 256 bytes in one block, we will scatter it around.
 * This table shows the offset of one byte to the next, in 256-byte (i.e., 
 * 64-tuple) increments.  '0' -> 0, '1' -> 1, '/' -> -1, '.' -> -2
 */
 
char breaks[] = "00/020.040001000/000200010000010000020001.0020003000000000000000000000000000007000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005000000000000000000000000000000000000000000000000000000000000000000000000000000000";

int main()
{
    // We'll output a totally different party-trick generator each time.
    // In each of 2^63 streams, there will be 2^64 generators that produce
    // this same party trick output.
    pcg32_k64 rng(pcg_extras::seed_seq_from<std::random_device>{});
    
    for (int i = 0; i < 256; ++i) {
        char c = desired[i];
        int offset = (breaks[i] - '0') * 64;
        if (offset > 0)
            rng.advance(offset);
        else if (offset < 0)
            rng.backstep(-offset);
        uint32_t prior = rng();
        uint32_t mask = ~(0xFFu << 8*(i % 4));
        uint32_t adj  = (prior & mask) | (uint32_t(c) << 8*(i % 4));
        // Back up to overwrite the random number we just got
        rng.backstep(1);
        rng.set(adj);
        // Only advance to next number if we've done all four bytes.
        if ((i % 4) != 3)
            rng.backstep(1);
    }
    
    // Backstep to the start.
    rng.backstep(64*32);
    
    // Backstep a further 1MB
    rng.backstep(1024 * 1024 / 4);

    // Output the RNG state
    std::cout << rng << "\n";
    return 0;
}

    
    

==> Ancillary/Code/5Code/5Code/pcg-cpp-master/sample/pcg-demo.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This file is based on the demo program for the C generation schemes.
 * It shows some basic generation tasks.
 */

#include <cstddef>
#include <cstdint>
#include <cstdlib>
#include <cassert>
#include <climits>
#include <iostream>
#include <iomanip>
#include <algorithm>
#include <numeric>
#include <random>       // for random_device

#include "pcg_random.hpp"

// This code can be compiled with the preprocessor symbol RNG set to the
// PCG generator you'd like to test.

#ifndef RNG
    #define RNG pcg32
    #define TWO_ARG_INIT 1
#endif

#define STRINGIFY_IMPL(x) #x
#define STRINGIFY(x)      STRINGIFY_IMPL(x)

using namespace std;
using pcg_extras::operator<<;   // Cause uint8_t to be printed as an int.

int main(int argc, char** argv)
{
    // Read command-line options

    int rounds = 5;
    bool nondeterministic_seed = false;

    ++argv;
    --argc;
    if (argc > 0 && strcmp(argv[0], "-r") == 0) {
        nondeterministic_seed = true;
        ++argv;
        --argc;
    }
    if (argc > 0) {
        rounds = atoi(argv[0]);
    }

    /* Many of the generators can be initialized with two arguments; the second
     * one specifies the stream.
     */

#if TWO_ARG_INIT
    RNG rng(42u, 54u);
#else
    RNG rng(42u);
#endif

    if (nondeterministic_seed) {
        // Seed with external entropy from std::random_device (a handy
        // utility provided by pcg_extras).
        rng.seed(pcg_extras::seed_seq_from<std::random_device>());
    }

    constexpr auto bits = sizeof(RNG::result_type) * CHAR_BIT;
    constexpr int how_many_nums = bits <= 8  ? 14
                                : bits <= 16 ? 10
                                :              6;
    constexpr int wrap_nums_at  = bits >  64 ? 2
                                : bits >  32 ? 3
                                :              how_many_nums;

    cout << STRINGIFY(RNG) << ":\n"
    //   << "      -  aka:         " << pcg_extras::printable_typename<RNG>()
    // ^-- we skip this line because the output is long, scary, ugly, and
    //     and varies depending on the platform
         << "      -  result:      " <<  bits << "-bit unsigned int\n"
         << "      -  period:      2^" << RNG::period_pow2();
    if (RNG::streams_pow2() > 0)
         cout << "   (* 2^" << RNG::streams_pow2() << " streams)";
    cout << "\n      -  size:        " << sizeof(RNG) << " bytes\n\n";

    for (int round = 1; round <= rounds; ++round) {
        printf("Round %d:\n", round);

        /* Make some N-bit numbers */
        cout << setw(4) << setfill(' ') << bits << "bit:";
        for (int i = 0; i < how_many_nums; ++i) {
            if (i > 0 && i % wrap_nums_at == 0)
                cout << "\n\t";
            cout << " 0x" << hex << setfill('0') 
                 << setw(sizeof(RNG::result_type)*2) << rng();
        }
        cout << endl;

        cout << "  Again:";
        rng.backstep(6);
        for (int i = 0; i < how_many_nums; ++i) {
            if (i > 0 && i % wrap_nums_at == 0)
                cout << "\n\t";
            cout << " 0x" << hex << setfill('0') 
                 << setw(sizeof(RNG::result_type)*2) << rng();
        }
        cout << dec << endl;

        /* Toss some coins */
        cout << "  Coins: ";
        for (int i = 0; i < 65; ++i)
            cout << (rng(2) ? "H" : "T");
        cout << endl;

        RNG rng_copy{rng};
        /* Roll some dice */
        printf("  Rolls:");
        for (int i = 0; i < 33; ++i)
            cout << " " << (uint32_t(rng(6)) + 1);
        cout << "\n   -->   rolling dice used " 
             << (rng - rng_copy) << " random numbers" << endl;

        /* Deal some cards using std::shuffle 
         * It's unspecified *how* std::shuffle shuffles the cards, or how many
         * random numbers it will use to do so, so we call std::shuffle and
         * measure how good it is.  We won't use it for the final shuffle
         * to avoid platform-dependent output.
         */
        rng_copy = rng;
        enum { SUITS = 4, NUMBERS = 13, CARDS = 52 };
        char cards[CARDS];
        iota(begin(cards), end(cards), 0);
        std::shuffle(begin(cards), end(cards), rng);
        auto std_shuffle_steps = rng - rng_copy;
        
        /* Restore RNG and deal again using pcg_extras::shuffle, which follows
         * the algorithm for shuffling that most programmers would expect.
         */      
        rng = rng_copy;
        iota(begin(cards), end(cards), 0);
        pcg_extras::shuffle(begin(cards), end(cards), rng);
        auto my_shuffle_steps = rng - rng_copy;

        /* Output the shuffled deck */
        printf("  Cards:");
        static const signed char number[] = {'A', '2', '3', '4', '5', '6', '7',
                                             '8', '9', 'T', 'J', 'Q', 'K'};
        static const signed char suit[] =   {'h', 'c', 'd', 's'};
        int i = 0;
        for (auto card : cards) {
            ++i;
            cout << " " << number[card / SUITS] << suit[card % SUITS];
            if (i % 22 == 0)
                cout << "\n\t";
        }
        
        /* Output statistics about shuffling */
        cout <<   "\n   -->   std::shuffle used "
             << std_shuffle_steps << " random numbers";
        typedef RNG::state_type rngdelta_t;
        if (std_shuffle_steps > rngdelta_t(52)) {
            cout << "\n\t -- that's " << (std_shuffle_steps - rngdelta_t(51)) 
                 << " more than we'd expect; inefficient implementation";
        }
        cout <<   "\n   -->   pcg_extras::shuffle used "
             << my_shuffle_steps << " random numbers";

        cout << "\n" << endl;
    }

    return 0;
}


==> Ancillary/Code/5Code/5Code/pcg-cpp-master/sample/spew.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This program outputs 215 GB of random bits (binary data).  This is
 * about the same as the total output of random.org in its 15 year history.
 * The code uses 1.25e-8 of the period, and chooses an arbitrary stream from 
 * 2^64 streams.
 *
 * Typical usage:
 *      ./spew | hexdump -C | less
 */

#include <cstdio>
#include <cstddef>
#include <cstdint>
#include <iostream>
#include <random>

#include <unistd.h>             // We use POSIX read/write for binary I/O

#include "pcg_random.hpp"

int main()
{
    pcg32_fast rng(pcg_extras::seed_seq_from<std::random_device>{});
    std::clog << rng << "\n\n";
    
    constexpr size_t BUFFER_SIZE = 1024ull * 128ull;
    uint32_t buffer[BUFFER_SIZE];
    constexpr size_t ROUNDS      = 215 * 1073741824ull / sizeof(buffer);
    
    for (size_t i = 0; i < ROUNDS; ++i) {
        for (auto& v : buffer)
            v = rng();
        write(1, (void*) buffer, sizeof(buffer));
    }
    return 0;
}

    
    

==> Ancillary/Code/5Code/5Code/pcg-cpp-master/sample/use-partytrick.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This program behaves like the spew program, the only difference is that
 * after 1 MB of output, the output gets "interesting" for a brief while.
 * See make-partytrick.cpp for more details.
 *
 * Typical usage:
 *      ./use-partytrick | hexdump -C | less
 */

#include <cstdio>
#include <cstddef>
#include <cstdint>
#include <iostream>
#include <sstream>
#include <string>
#include <random>

#include <unistd.h>

#include "pcg_random.hpp"

static const char* saved_state = 
 "6364136223846793005 3503324247726078831 6557656048857751321 103238831 "
 "665891259 1902651333 4073047566 368781010 3371458373 3520911659 1176018374 "
 "1290944887 2479283234 2214499777 3287447736 4241043352 2808175048 83300271 "
 "162496091 3372211384 3773661488 3842517107 154403914 1983905875 185363760 "
 "3574548828 4259275054 2055322655 3183516320 3827707798 2358810643 3947601356 "
 "1518701804 2987610801 4256672123 243420444 2418646926 1593945712 3293969771 "
 "1047458160 4148325853 4134598831 813996594 2374617805 712898811 2110551176 "
 "233031372 1753202862 281911517 1950853967 3790278509 4176603202 4256155456 "
 "1413186342 1718872307 2898301505 1732438719 622306094 366401535 2963949396 "
 "2676833081 98878999 999895120 425860638 4096143638 4063627507 2566817785";


int main()
{
    pcg32_k64 rng;
    std::istringstream inbuf(saved_state);
    inbuf >> rng;
    std::clog << inbuf.str() << "\n\n";
    if (inbuf.fail())
        abort();

    constexpr size_t BUFFER_SIZE = 1024ull * 128ull;
    uint32_t buffer[BUFFER_SIZE];
    constexpr size_t ROUNDS      = 215 * 1073741824ull / sizeof(buffer);
    
    for (size_t i = 0; i < ROUNDS; ++i) {
        for (auto& v : buffer)
            v = rng();
        write(1, (void*) buffer, sizeof(buffer));
    }

    return 0;
}

    
    

==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg128_once_insecure.cpp <==
#define RNG pcg128_once_insecure
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg128_oneseq_once_insecure.cpp <==
#define RNG pcg128_oneseq_once_insecure
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg16_once_insecure.cpp <==
#define RNG pcg16_once_insecure
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg16_oneseq_once_insecure.cpp <==
#define RNG pcg16_oneseq_once_insecure
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32.cpp <==
#define RNG pcg32
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_c1024.cpp <==
#define RNG pcg32_c1024
#define TWO_ARG_INIT 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_c1024_fast.cpp <==
#define RNG pcg32_c1024_fast
#define TWO_ARG_INIT 0

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_c64.cpp <==
#define RNG pcg32_c64
#define TWO_ARG_INIT 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_c64_fast.cpp <==
#define RNG pcg32_c64_fast
#define TWO_ARG_INIT 0

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_c64_oneseq.cpp <==
#define RNG pcg32_c64_oneseq
#define TWO_ARG_INIT 0

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_fast.cpp <==
#define RNG pcg32_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_k1024.cpp <==
#define RNG pcg32_k1024
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_k1024_fast.cpp <==
#define RNG pcg32_k1024_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_k16384.cpp <==
#define RNG pcg32_k16384
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_k16384_fast.cpp <==
#define RNG pcg32_k16384_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_k2.cpp <==
#define RNG pcg32_k2
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_k2_fast.cpp <==
#define RNG pcg32_k2_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_k64.cpp <==
#define RNG pcg32_k64
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_k64_fast.cpp <==
#define RNG pcg32_k64_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_k64_oneseq.cpp <==
#define RNG pcg32_k64_oneseq
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_once_insecure.cpp <==
#define RNG pcg32_once_insecure
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_oneseq.cpp <==
#define RNG pcg32_oneseq
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_oneseq_once_insecure.cpp <==
#define RNG pcg32_oneseq_once_insecure
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg32_unique.cpp <==
#define RNG pcg32_unique
#define TWO_ARG_INIT 0

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64.cpp <==
#define RNG pcg64
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64_c1024.cpp <==
#define RNG pcg64_c1024
#define TWO_ARG_INIT 1
#define AWKWARD_128BIT_CODE 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64_c1024_fast.cpp <==
#define RNG pcg64_c1024_fast
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64_c32.cpp <==
#define RNG pcg64_c32
#define TWO_ARG_INIT 1
#define AWKWARD_128BIT_CODE 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64_c32_fast.cpp <==
#define RNG pcg64_c32_fast
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64_c32_oneseq.cpp <==
#define RNG pcg64_c32_oneseq
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64_fast.cpp <==
#define RNG pcg64_fast
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64_k1024.cpp <==
#define RNG pcg64_k1024
#define TWO_ARG_INIT 1
#define AWKWARD_128BIT_CODE 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64_k1024_fast.cpp <==
#define RNG pcg64_k1024_fast
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64_k32.cpp <==
#define RNG pcg64_k32
#define TWO_ARG_INIT 1
#define AWKWARD_128BIT_CODE 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64_k32_fast.cpp <==
#define RNG pcg64_k32_fast
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64_k32_oneseq.cpp <==
#define RNG pcg64_k32_oneseq
#define TWO_ARG_INIT 0
#define AWKWARD_128BIT_CODE 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64_once_insecure.cpp <==
#define RNG pcg64_once_insecure
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64_oneseq.cpp <==
#define RNG pcg64_oneseq
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64_oneseq_once_insecure.cpp <==
#define RNG pcg64_oneseq_once_insecure
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg64_unique.cpp <==
#define RNG pcg64_unique
#define TWO_ARG_INIT 0

#include "pcg-test-noadvance.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg8_once_insecure.cpp <==
#define RNG pcg8_once_insecure
#define TWO_ARG_INIT 1

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/check-pcg8_oneseq_once_insecure.cpp <==
#define RNG pcg8_oneseq_once_insecure
#define TWO_ARG_INIT 0

#include "pcg-test.cpp"



==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/pcg-test-noadvance.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This file is based on the demo program for the C generation schemes.
 * It shows some basic generation tasks.
 */

#include <cstddef>
#include <cstdint>
#include <cstdlib>
#include <cassert>
#include <climits>
#include <iostream>
#include <iomanip>
#include <algorithm>
#include <numeric>
#include <random>       // for random_device

#include "pcg_random.hpp"

// This code can be compiled with the preprocessor symbol RNG set to the
// PCG generator you'd like to test.

#ifndef RNG
    #define RNG pcg32
    #define TWO_ARG_INIT 1
#endif

#define STRINGIFY_IMPL(x) #x
#define STRINGIFY(x)      STRINGIFY_IMPL(x)

using namespace std;
using pcg_extras::operator<<;

#if !PCG_EMULATED_128BIT_MATH || !AWKWARD_128BIT_CODE

int main(int argc, char** argv)
{
    // Read command-line options

    int rounds = 5;
    bool nondeterministic_seed = false;

    ++argv;
    --argc;
    if (argc > 0 && strcmp(argv[0], "-r") == 0) {
        nondeterministic_seed = true;
        ++argv;
        --argc;
    }
    if (argc > 0) {
        rounds = atoi(argv[0]);
    }

    /* Many of the generators can be initialized with two arguments; the second
     * one specifies the stream.
     */

#if TWO_ARG_INIT
    RNG rng(42u, 54u);
#else
    RNG rng(42u);
#endif

    if (nondeterministic_seed) {
        // Seed with external entropy from std::random_device (a handy
        // utility provided by pcg_extras).
        rng.seed(pcg_extras::seed_seq_from<std::random_device>());
    }

    constexpr auto bits = sizeof(RNG::result_type) * CHAR_BIT;
    constexpr int how_many_nums = bits <= 8  ? 14
                                : bits <= 16 ? 10
                                :              6;
    constexpr int wrap_nums_at  = bits >  64 ? 2
                                : bits >  32 ? 3
                                :              how_many_nums;

    cout << STRINGIFY(RNG) << ":\n"
    //   << "      -  aka:         " << pcg_extras::printable_typename<RNG>()
    // ^-- we skip this line because the output is long, scary, ugly, and
    //     and varies depending on the platform
         << "      -  result:      " <<  bits << "-bit unsigned int\n"
         << "      -  period:      2^" << RNG::period_pow2();
    if (RNG::streams_pow2() > 0)
         cout << "   (* 2^" << RNG::streams_pow2() << " streams)";
    cout << "\n      -  size:        " << sizeof(RNG) << " bytes\n\n";

    for (int round = 1; round <= rounds; ++round) {
        printf("Round %d:\n", round);

        /* Make some N-bit numbers */
        cout << setw(4) << setfill(' ') << bits << "bit:";
        for (int i = 0; i < how_many_nums; ++i) {
            if (i > 0 && i % wrap_nums_at == 0)
                cout << "\n\t";
            cout << " 0x" << hex << setfill('0') 
                 << setw(sizeof(RNG::result_type)*2) << rng();
        }
        cout << dec << endl;

        /* Toss some coins */
        cout << "  Coins: ";
        for (int i = 0; i < 65; ++i)
            cout << (rng(2) ? "H" : "T");
        cout << endl;

        /* Roll some dice */
        printf("  Rolls:");
        for (int i = 0; i < 33; ++i)
            cout << " " << (uint32_t(rng(6)) + 1);
        cout << endl;

        /* Deal some cards using pcg_extras::shuffle, which follows
         * the algorithm for shuffling that most programmers would expect.
         * (It's unspecified how std::shuffle works.)
         */      
        enum { SUITS = 4, NUMBERS = 13, CARDS = 52 };
        char cards[CARDS];
        iota(begin(cards), end(cards), 0);
        pcg_extras::shuffle(begin(cards), end(cards), rng);

        /* Output the shuffled deck */
        printf("  Cards:");
        static const signed char number[] = {'A', '2', '3', '4', '5', '6', '7',
                                             '8', '9', 'T', 'J', 'Q', 'K'};
        static const signed char suit[] =   {'h', 'c', 'd', 's'};
        int i = 0;
        for (auto card : cards) {
            ++i;
            cout << " " << number[card / SUITS] << suit[card % SUITS];
            if (i % 22 == 0)
                cout << "\n\t";
        }
        
        cout << "\n" << endl;
    }

    return 0;
}

#else //  i.e. PCG_EMULATED_128BIT_MATH && AWKWARD_128BIT_CODE

int main()
{
    // It's not that it *can't* be done, it just requires either C++14-style
    // constexpr or some things not to be declared const.
    cout << "Sorry, " STRINGIFY(RNG) " not supported with emulated 128-bit math"
         << endl;
}

#endif


==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/pcg-test.cpp <==
/*
 * PCG Random Number Generation for C++
 *
 * Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
 *                     and the PCG Project contributors.
 *
 * SPDX-License-Identifier: (Apache-2.0 OR MIT)
 *
 * Licensed under the Apache License, Version 2.0 (provided in
 * LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
 * or under the MIT license (provided in LICENSE-MIT.txt and at
 * http://opensource.org/licenses/MIT), at your option. This file may not
 * be copied, modified, or distributed except according to those terms.
 *
 * Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
 * express or implied.  See your chosen license for details.
 *
 * For additional information about the PCG random number generation scheme,
 * visit http://www.pcg-random.org/.
 */

/*
 * This file is based on the demo program for the C generation schemes.
 * It shows some basic generation tasks.
 */

#include <cstddef>
#include <cstdint>
#include <cstdlib>
#include <cassert>
#include <climits>
#include <iostream>
#include <iomanip>
#include <algorithm>
#include <numeric>
#include <random>       // for random_device

#include "pcg_random.hpp"

// This code can be compiled with the preprocessor symbol RNG set to the
// PCG generator you'd like to test.

#ifndef RNG
    #define RNG pcg32
    #define TWO_ARG_INIT 1
#endif

#define STRINGIFY_IMPL(x) #x
#define STRINGIFY(x)      STRINGIFY_IMPL(x)

using namespace std;
using pcg_extras::operator<<;

#if !PCG_EMULATED_128BIT_MATH || !AWKWARD_128BIT_CODE

int main(int argc, char** argv)
{
    // Read command-line options

    int rounds = 5;
    bool nondeterministic_seed = false;

    ++argv;
    --argc;
    if (argc > 0 && strcmp(argv[0], "-r") == 0) {
        nondeterministic_seed = true;
        ++argv;
        --argc;
    }
    if (argc > 0) {
        rounds = atoi(argv[0]);
    }

    /* Many of the generators can be initialized with two arguments; the second
     * one specifies the stream.
     */

#if TWO_ARG_INIT
    RNG rng(42u, 54u);
#else
    RNG rng(42u);
#endif

    if (nondeterministic_seed) {
        // Seed with external entropy from std::random_device (a handy
        // utility provided by pcg_extras).
        rng.seed(pcg_extras::seed_seq_from<std::random_device>());
    }

    constexpr auto bits = sizeof(RNG::result_type) * CHAR_BIT;
    constexpr int how_many_nums = bits <= 8  ? 14
                                : bits <= 16 ? 10
                                :              6;
    constexpr int wrap_nums_at  = bits >  64 ? 2
                                : bits >  32 ? 3
                                :              how_many_nums;

    cout << STRINGIFY(RNG) << ":\n"
    //   << "      -  aka:         " << pcg_extras::printable_typename<RNG>()
    // ^-- we skip this line because the output is long, scary, ugly, and
    //     and varies depending on the platform
         << "      -  result:      " <<  bits << "-bit unsigned int\n"
         << "      -  period:      2^" << RNG::period_pow2();
    if (RNG::streams_pow2() > 0)
         cout << "   (* 2^" << RNG::streams_pow2() << " streams)";
    cout << "\n      -  size:        " << sizeof(RNG) << " bytes\n\n";

    for (int round = 1; round <= rounds; ++round) {
        printf("Round %d:\n", round);

        /* Make some N-bit numbers */
        cout << setw(4) << setfill(' ') << bits << "bit:";
        for (int i = 0; i < how_many_nums; ++i) {
            if (i > 0 && i % wrap_nums_at == 0)
                cout << "\n\t";
            cout << " 0x" << hex << setfill('0') 
                 << setw(sizeof(RNG::result_type)*2) << rng();
        }
        cout << endl;

        cout << "  Again:";
        rng.backstep(6);
        for (int i = 0; i < how_many_nums; ++i) {
            if (i > 0 && i % wrap_nums_at == 0)
                cout << "\n\t";
            cout << " 0x" << hex << setfill('0') 
                 << setw(sizeof(RNG::result_type)*2) << rng();
        }
        cout << dec << endl;

        /* Toss some coins */
        cout << "  Coins: ";
        for (int i = 0; i < 65; ++i)
            cout << (rng(2) ? "H" : "T");
        cout << endl;

        RNG rng_copy{rng};
        /* Roll some dice */
        printf("  Rolls:");
        for (int i = 0; i < 33; ++i)
            cout << " " << (uint32_t(rng(6)) + 1);
        cout << "\n   -->   rolling dice used " 
             << (rng - rng_copy) << " random numbers" << endl;

        /* Deal some cards using pcg_extras::shuffle, which follows
         * the algorithm for shuffling that most programmers would expect.
         * (It's unspecified how std::shuffle works.)
         */      
        enum { SUITS = 4, NUMBERS = 13, CARDS = 52 };
        char cards[CARDS];
        iota(begin(cards), end(cards), 0);
        pcg_extras::shuffle(begin(cards), end(cards), rng);

        /* Output the shuffled deck */
        printf("  Cards:");
        static const signed char number[] = {'A', '2', '3', '4', '5', '6', '7',
                                             '8', '9', 'T', 'J', 'Q', 'K'};
        static const signed char suit[] =   {'h', 'c', 'd', 's'};
        int i = 0;
        for (auto card : cards) {
            ++i;
            cout << " " << number[card / SUITS] << suit[card % SUITS];
            if (i % 22 == 0)
                cout << "\n\t";
        }
        
        cout << "\n" << endl;
    }

    return 0;
}

#else //  i.e. PCG_EMULATED_128BIT_MATH && AWKWARD_128BIT_CODE

int main()
{
    // It's not that it *can't* be done, it just requires either C++14-style
    // constexpr or some things not to be declared const.
    cout << "Sorry, " STRINGIFY(RNG) " not supported with emulated 128-bit math"
         << endl;
}

#endif


==> Ancillary/Code/5Code/5Code/pcg-cpp-master/test-high/run-tests.sh <==
#!/bin/sh
# 
# PCG Random Number Generation for C.
# 
# Copyright 2014-2017 Melissa O'Neill <oneill@pcg-random.org>,
#                     and the PCG Project contributors.
#
# SPDX-License-Identifier: (Apache-2.0 OR MIT)
#
# Licensed under the Apache License, Version 2.0 (provided in
# LICENSE-APACHE.txt and at http://www.apache.org/licenses/LICENSE-2.0)
# or under the MIT license (provided in LICENSE-MIT.txt and at
# http://opensource.org/licenses/MIT), at your option. This file may not
# be copied, modified, or distributed except according to those terms.
#
# Distributed on an "AS IS" BASIS, WITHOUT WARRANTY OF ANY KIND, either
# express or implied.  See your chosen license for details.
#
# For additional information about the PCG random number generation scheme,
# visit http://www.pcg-random.org/.
#

echo Performing a quick sanity check...

mkdir -p actual
rm -f actual/*

./check-pcg32 > actual/check-pcg32.out
./check-pcg32_oneseq > actual/check-pcg32_oneseq.out
./check-pcg32 > /dev/null
./check-pcg32_fast > actual/check-pcg32_fast.out

./check-pcg64 > actual/check-pcg64.out
./check-pcg64_oneseq > actual/check-pcg64_oneseq.out
./check-pcg64_unique > /dev/null
./check-pcg64_fast > actual/check-pcg64_fast.out

./check-pcg8_once_insecure > actual/check-pcg8_once_insecure.out
./check-pcg16_once_insecure > actual/check-pcg16_once_insecure.out
./check-pcg32_once_insecure > actual/check-pcg32_once_insecure.out
./check-pcg64_once_insecure > actual/check-pcg64_once_insecure.out
./check-pcg128_once_insecure > actual/check-pcg128_once_insecure.out

./check-pcg8_oneseq_once_insecure > actual/check-pcg8_oneseq_once_insecure.out
./check-pcg16_oneseq_once_insecure > actual/check-pcg16_oneseq_once_insecure.out
./check-pcg32_oneseq_once_insecure > actual/check-pcg32_oneseq_once_insecure.out
./check-pcg64_oneseq_once_insecure > actual/check-pcg64_oneseq_once_insecure.out
./check-pcg128_oneseq_once_insecure > actual/check-pcg128_oneseq_once_insecure.out

./check-pcg32_k2 > actual/check-pcg32_k2.out
./check-pcg32_k2_fast > actual/check-pcg32_k2_fast.out

./check-pcg32_k64 > actual/check-pcg32_k64.out
./check-pcg32_k64_oneseq > actual/check-pcg32_k64_oneseq.out
./check-pcg32_k64_fast > actual/check-pcg32_k64_fast.out

./check-pcg32_c64 > actual/check-pcg32_c64.out
./check-pcg32_c64_oneseq > actual/check-pcg32_c64_oneseq.out
./check-pcg32_c64_fast > actual/check-pcg32_c64_fast.out

./check-pcg64_k32 > actual/check-pcg64_k32.out
./check-pcg64_k32_oneseq > actual/check-pcg64_k32_oneseq.out
./check-pcg64_k32_fast > actual/check-pcg64_k32_fast.out

./check-pcg64_c32 > actual/check-pcg64_c32.out
./check-pcg64_c32_oneseq > actual/check-pcg64_c32_oneseq.out
./check-pcg64_c32_fast > actual/check-pcg64_c32_fast.out

./check-pcg32_k1024 > actual/check-pcg32_k1024.out
./check-pcg32_k1024_fast > actual/check-pcg32_k1024_fast.out

./check-pcg32_c1024 > actual/check-pcg32_c1024.out
./check-pcg32_c1024_fast > actual/check-pcg32_c1024_fast.out

./check-pcg64_k1024 > actual/check-pcg64_k1024.out
./check-pcg64_k1024_fast > actual/check-pcg64_k1024_fast.out

./check-pcg64_c1024 > actual/check-pcg64_c1024.out
./check-pcg64_c1024_fast > actual/check-pcg64_c1024_fast.out

./check-pcg32_k16384 > actual/check-pcg32_k16384.out
./check-pcg32_k16384_fast > actual/check-pcg32_k16384_fast.out

find actual -type f -size -80c -delete

if diff -ru -x .gitignore expected actual
then
    echo All tests succeeded.
else
    echo ''
    if diff -x "*-pcg64_[ck]*.out" \
            -x "*-pcg128_[ck]*.out" -ru expected actual > /dev/null
    then
        echo All tests except tests awkward tests with 128-bit math succceed.
    else
        echo ERROR: Some tests failed.
    fi
fi


==> Ancillary/Scripts/extrapolDiffErr_const.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     23902,        615]
NotebookOptionsPosition[     22400,        589]
NotebookOutlinePosition[     22802,        605]
CellTagsIndexPosition[     22759,        602]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global'*\>\"", "]"}]], "Input",
 CellChangeTimes->{3.8241835022990713`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"a6bdb806-3fb8-4a9d-b8a1-93908b045597"],

Cell[BoxData[
 RowBox[{"nameTokenizer", " ", "=", " ", 
  RowBox[{"Function", "[", 
   RowBox[{"x", ",", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "tokenizedString", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tokenizedString", " ", "=", " ", 
        RowBox[{"StringSplit", "[", 
         RowBox[{"x", ",", "\"\<_\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"tokenizedString", "[", 
           RowBox[{"[", 
            RowBox[{"-", "3"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"0.1", "*", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"tokenizedString", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "]"}]}], ",", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"tokenizedString", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.7933312766487417`*^9, 3.793331421283746*^9}, {
  3.793331470540826*^9, 3.7933314935813775`*^9}, {3.7933315460878286`*^9, 
  3.79333165081761*^9}, {3.7933319131625967`*^9, 3.7933319478083115`*^9}, {
  3.793333234145057*^9, 3.7933332459835787`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"71482821-b276-4421-97a1-c00302c83238"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Input", " ", "Filenames", " ", "for", " ", "further", " ", 
    RowBox[{"processing", "!"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dirNames", " ", "=", " ", 
     RowBox[{"FileNames", "[", 
      RowBox[{
      "\"\<*\>\"", ",", 
       "\"\<G:\\\\AnimationStuff\\\\Ancillary\\\\Data\\\\4Fields\\\\constMass\
\\\\Data\\\\\>\"", ",", "1"}], "]"}]}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{
     "Needs", " ", "to", " ", "be", " ", "adjusted", " ", "for", " ", 
      "correct", " ", "file", " ", "path", " ", "to", " ", "directory", " ", 
      "containing", " ", "data", " ", "folders"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"dataNames", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Flatten", "[", "nameTokenizer", "]"}], "[", "#", "]"}], 
          ",", 
          RowBox[{"FileNames", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\"\<axionNumTilt*.txt\>\"", ",", "\"\<axionNum*.txt\>\""}], 
             "}"}], ",", "#"}], "]"}]}], "}"}], "&"}], ",", "dirNames"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"data", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Import", "[", 
             RowBox[{"#", ",", "\"\<CSV\>\""}], "]"}], "&"}], "/@", " ", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], ",", 
       "dataNames"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"data", " ", "=", " ", 
     RowBox[{"ToExpression", "[", "data", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8122974781832075`*^9, 3.812297481906665*^9}, {
  3.8122975317766542`*^9, 3.8122975442877593`*^9}, {3.812297686491331*^9, 
  3.812297686641323*^9}, {3.824182372457077*^9, 3.824182388464053*^9}, {
  3.824183490595111*^9, 3.8241834915798855`*^9}, {3.8378350468923388`*^9, 
  3.837835065242052*^9}, {3.8378351105296035`*^9, 3.8378351223394084`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"9123bff5-a84f-4e72-b301-5cb8fe8ae2a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"rescale", " ", "working", " ", "data"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dataScale", " ", "=", " ", "data"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dataScale", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "1"}], "]"}], 
      "]"}], " ", "=", " ", 
     RowBox[{"0.15", "*", 
      RowBox[{
       RowBox[{"data", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "1"}], "]"}], 
        "]"}], "/", 
       RowBox[{"data", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "1", ",", "3"}], "]"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dataScale", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], " ", "=", "  ", 
     RowBox[{
      RowBox[{"dataScale", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], "/", "2"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axionNumData", " ", "=", " ", "dataScale"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"axionNumData", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", 
       RowBox[{"dataScale", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"axionNumData", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "2"}], "]"}], 
      "]"}], "  ", "=", " ", 
     RowBox[{
      RowBox[{"axionNumData", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "2"}], "]"}], 
       "]"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{"axionNumData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "1"}], "]"}], 
         "]"}], "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"axionNumData", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "1", ",", "1"}], "]"}], "]"}], "^", "3"}], 
        ")"}]}], "*", 
      RowBox[{"axionNumData", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1", ",", "3"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"axionNumData", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "1"}], "]"}], 
       "]"}], " ", "is", " ", 
      RowBox[{"t", "/", "t0"}]}], ",", " ", 
     RowBox[{
     "which", " ", "is", " ", "why", " ", "we", " ", "*", "multiply", "*", 
      " ", "by", " ", "t0", " ", "to", " ", "get", " ", "axionNum", "*", 
      RowBox[{
       RowBox[{"t", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"t0", "*", 
         RowBox[{"L", "^", "3"}]}], ")"}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axionNumData", " ", "=", " ", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"axionNumData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1", ",", "All"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Drop", "[", 
           RowBox[{"#", ",", "0", ",", "0", ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], "&"}], "/@", 
         RowBox[{"axionNumData", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "All"}], 
           "]"}], "]"}]}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.812297991192088*^9, 3.8269551983347816`*^9, {3.826956700636075*^9, 
   3.8269567016674633`*^9}, {3.826956740427451*^9, 3.826956754619588*^9}, {
   3.8378346559201007`*^9, 3.8378347046238356`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"daf35551-941a-47ab-8c56-720826a4c1a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Fit", " ", "trailing", " ", "tail", " ", "BEFORE", " ", "taking", " ", 
    "means"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Trailing", " ", "tail", " ", "power", " ", "is", " ", "6.5"}], 
     " ", "=", " ", 
     RowBox[{"3", " ", "+", " ", 
      RowBox[{"n", "/", "2"}]}]}], ",", " ", 
    RowBox[{"see", " ", "paper"}], ",", " ", 
    RowBox[{"sec", ".", " ", "3.2"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fitData", " ", "=", 
     RowBox[{"Transpose", "[", "  ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"axionNumData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Select", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Function", "[", 
              RowBox[{
               RowBox[{"{", "a", "}"}], ",", 
               RowBox[{"3", ">", 
                RowBox[{"a", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ">", "2.0"}]}], "]"}]}], 
            "]"}], "&"}], ",", 
          RowBox[{"axionNumData", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nlmDataSets", " ", "=", 
     RowBox[{"Transpose", "[", "  ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"fitData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NonlinearModelFit", "[", 
             RowBox[{"#", ",", 
              RowBox[{"A", " ", "+", " ", 
               RowBox[{"g", "*", 
                RowBox[{"x", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "3"}], ")"}]}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"A", ",", "g", ",", "c"}], "}"}], ",", "x"}], "]"}], 
            "[", "\"\<BestFit\>\"", "]"}], "&"}], ",", 
          RowBox[{"fitData", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nlmDataErrs", "=", 
     RowBox[{"Transpose", "[", "  ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"fitData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NonlinearModelFit", "[", 
             RowBox[{"#", ",", 
              RowBox[{"A", " ", "+", " ", 
               RowBox[{"g", "*", 
                RowBox[{"x", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "3"}], ")"}]}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"A", ",", "g", ",", "c"}], "}"}], ",", "x"}], "]"}], 
            "[", "\"\<ParameterErrors\>\"", "]"}], "&"}], ",", 
          RowBox[{"fitData", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.82695520883578*^9, 3.826955224300452*^9}, {
   3.826955262180046*^9, 3.826955281219427*^9}, {3.826955323549656*^9, 
   3.8269553884221935`*^9}, {3.8269554247986135`*^9, 
   3.8269555445424724`*^9}, {3.826955642505706*^9, 3.8269556767274942`*^9}, {
   3.826955708265663*^9, 3.8269557083678064`*^9}, {3.8269557395225906`*^9, 
   3.8269557415597563`*^9}, {3.826955772112041*^9, 3.8269557944641876`*^9}, {
   3.8269558277076416`*^9, 3.8269558824657564`*^9}, {3.8269563646085844`*^9, 
   3.826956375462633*^9}, {3.8269564245047636`*^9, 3.8269565581477146`*^9}, {
   3.8269565939384594`*^9, 3.826956609644274*^9}, 3.826956654525806*^9, {
   3.8269568087572412`*^9, 3.826956835132476*^9}, 3.8269569444065046`*^9, {
   3.826957118663762*^9, 3.826957163361474*^9}, {3.8269573558754826`*^9, 
   3.826957356872883*^9}, {3.826958252123788*^9, 3.826958253050785*^9}, {
   3.837834714903675*^9, 3.8378347621833067`*^9}, {3.8378351628926487`*^9, 
   3.837835171819889*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"db581cb5-02b1-4896-9b19-d99415c73700"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Extract", " ", "only", " ", "infinite"}], "-", 
    RowBox[{"time", " ", "parameter"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fitExtract", " ", "=", " ", 
     RowBox[{"Transpose", "[", "  ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"nlmDataSets", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"Apply", "[", 
         RowBox[{"Around", ",", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Transpose", "[", "#", "]"}], "&"}], ",", 
            RowBox[{"Transpose", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"nlmDataSets", "[", 
                RowBox[{"[", 
                 RowBox[{"All", ",", "2", ",", "All", ",", "1"}], "]"}], 
                "]"}], ",", 
               RowBox[{"nlmDataErrs", "[", 
                RowBox[{"[", 
                 RowBox[{"All", ",", "2", ",", "All", ",", "1"}], "]"}], 
                "]"}]}], "}"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8269568917964373`*^9, 3.8269569393884983`*^9}, {
  3.8269570883834195`*^9, 3.826957112525649*^9}, {3.8269572732326803`*^9, 
  3.8269573311677456`*^9}, {3.8269574613130264`*^9, 3.8269575411465807`*^9}, {
  3.826963546477023*^9, 3.8269635754213843`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"3733025c-f2f5-46eb-ba2f-b9fddb1683b1"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Take", " ", "correct", " ", "means", " ", "now"}], "*)"}]], "Input",
 CellChangeTimes->{{3.826963810078562*^9, 3.8269638181411395`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"e625d9a2-b4cf-4c46-8ba7-777e9891aa85"],

Cell[BoxData[
 RowBox[{"fitMeans", " ", "=", " ", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"fitExtract", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"MeanAround", "[", 
         RowBox[{"Through", "[", 
          RowBox[{"#", "[", "\"\<Value\>\"", "]"}], "]"}], "]"}], "&"}], "/@",
        " ", 
       RowBox[{"fitExtract", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Around", "[", 
          RowBox[{"0", ",", "#"}], "]"}], "&"}], "/@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", "\"\<Uncertainty\>\"", "]"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"Mean", "/@", 
            RowBox[{"fitExtract", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "2"}], "]"}], "]"}]}], ")"}]}], ")"}]}], 
       ")"}]}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8269638271989098`*^9, 3.8269638829260197`*^9}, 
   3.8269644898301077`*^9, 3.8269658259312105`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"52566ff5-888e-4766-b644-7d06dc833f04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"NOTE", ":", " ", 
      RowBox[{
      "We", " ", "keep", " ", "this", " ", "only", " ", "to", " ", "see", " ",
        "if", " ", "our", " ", "fitting", " ", "errors", " ", "are", " ", 
       "good", " ", "or", " ", "bad"}]}], ",", " ", 
     RowBox[{
      RowBox[{"in", " ", "mean"}], " ", "-", " ", 
      RowBox[{
      "if", " ", "they", " ", "are", " ", "a", " ", "lot", " ", "smaller", 
       " ", "than", " ", 
       RowBox[{"stat", ".", " ", "fluct"}]}]}], ",", " ", 
     RowBox[{
     "then", " ", "could", " ", "not", " ", "bother", " ", "adding", " ", 
      RowBox[{"quadratically", ":"}]}]}], ")"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Mean", "/@", 
   RowBox[{"fitExtract", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "2"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.82696392438398*^9, 3.8269639467428913`*^9}, {
  3.8269639916736155`*^9, 3.826964005230959*^9}, {3.8269643466295977`*^9, 
  3.8269643650590506`*^9}, {3.826964400373235*^9, 3.8269644113551855`*^9}, {
  3.8269644832529106`*^9, 3.8269645498051357`*^9}, {3.8378347874324102`*^9, 
  3.8378347896465034`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"20355b45-8eea-4d08-a9f0-48abd60e0e22"],

Cell[BoxData[{
 RowBox[{"finalNumDens", " ", "=", " ", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"fitMeans", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1", ",", "2"}], "]"}], "]"}], "*", 
      RowBox[{"fitMeans", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1", ",", "3"}], "]"}], "]"}]}], ",", 
     RowBox[{"fitMeans", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1", ",", "2"}], "]"}], "]"}], ",", 
     RowBox[{"fitMeans", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"finalDensPointPlot", " ", "=", 
  RowBox[{"ListPointPlot3D", "[", 
   RowBox[{"finalNumDens", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(m\), \(r\)]\)\!\(\*SubscriptBox[\(t\), \(0\)]\
\)\>\"", ",", "\"\<\!\(\*SubscriptBox[\(m\), \(r\)]\)a\>\"", ",", 
       "\"\<scaled axion density\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"finalNumDens", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Extracted", " ", "axion", " ", "production", " ", "efficiency", " ", 
    "per", " ", "lattice", " ", "configuration"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8269645931990633`*^9, 3.8269646103266306`*^9}, {
  3.8378348307362337`*^9, 3.8378348579515533`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"f4740998-3da7-426a-9003-688411cd2ae2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Now", " ", "to", " ", "do", " ", "the", " ", "extrapolation"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"fitData", " ", "=", " ", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "2"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "[", "\"\<Value\>\"", "]"}]}], 
         "}"}], "]"}], "&"}], ",", "finalNumDens"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"lm3", "=", " ", 
    RowBox[{"LinearModelFit", "[", 
     RowBox[{"fitData", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Mra", "^", "2"}], "/", "MrT0"}], ",", 
        RowBox[{"MrT0", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"MrT0", ",", "Mra"}], "}"}], ",", 
      RowBox[{"Weights", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", "\"\<Uncertainty\>\"", "]"}], "&"}], "/@", 
          RowBox[{"fitMeans", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2"}], "]"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8269646343118773`*^9, 3.826964669423482*^9}, {
  3.826964704217997*^9, 3.826964707462206*^9}, {3.8269647454439754`*^9, 
  3.8269647492065997`*^9}, {3.8269648776353693`*^9, 3.8269648881943216`*^9}, {
  3.8269649652578483`*^9, 3.8269649798579807`*^9}, {3.8269650322131433`*^9, 
  3.82696503757831*^9}, {3.8269700873400135`*^9, 3.8269700875068865`*^9}, {
  3.837834864601574*^9, 3.837834931064407*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"db2b60d7-50d4-4652-8452-4ff4670d5879"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"finalDensPointPlot", ",", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"lm3", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "20", ",", "400"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "1.5`"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Opacity", "[", "0.3", "]"}], "}"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"73164824-1f7a-48c0-870d-1d65956869bf"],

Cell[BoxData[
 RowBox[{"lm3", "[", "\"\<EstimatedVariance\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.827475670889038*^9, 3.827475677303547*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"eebb73f7-0706-41d7-980a-07798e1e3593"]
},
WindowSize->{1264, 933},
WindowMargins->{{Automatic, 94}, {-151, Automatic}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fe2ec432-f415-4367-9ce6-322003558878"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 198, 3, 45, "Input",ExpressionUUID->"a6bdb806-3fb8-4a9d-b8a1-93908b045597"],
Cell[759, 25, 1437, 31, 196, "Input",ExpressionUUID->"71482821-b276-4421-97a1-c00302c83238"],
Cell[2199, 58, 2394, 60, 213, "Input",ExpressionUUID->"9123bff5-a84f-4e72-b301-5cb8fe8ae2a8"],
Cell[4596, 120, 4562, 123, 441, "Input",ExpressionUUID->"daf35551-941a-47ab-8c56-720826a4c1a9"],
Cell[9161, 245, 4422, 109, 157, "Input",ExpressionUUID->"db581cb5-02b1-4896-9b19-d99415c73700"],
Cell[13586, 356, 1580, 38, 104, "Input",ExpressionUUID->"3733025c-f2f5-46eb-ba2f-b9fddb1683b1"],
Cell[15169, 396, 256, 4, 28, "Input",ExpressionUUID->"e625d9a2-b4cf-4c46-8ba7-777e9891aa85"],
Cell[15428, 402, 1259, 35, 101, "Input",ExpressionUUID->"52566ff5-888e-4766-b644-7d06dc833f04"],
Cell[16690, 439, 1276, 29, 83, "Input",ExpressionUUID->"20355b45-8eea-4d08-a9f0-48abd60e0e22"],
Cell[17969, 470, 1637, 41, 140, "Input",ExpressionUUID->"f4740998-3da7-426a-9003-688411cd2ae2"],
Cell[19609, 513, 1970, 51, 122, "Input",ExpressionUUID->"db2b60d7-50d4-4652-8452-4ff4670d5879"],
Cell[21582, 566, 586, 16, 45, "Input",ExpressionUUID->"73164824-1f7a-48c0-870d-1d65956869bf"],
Cell[22171, 584, 225, 3, 28, "Input",ExpressionUUID->"eebb73f7-0706-41d7-980a-07798e1e3593"]
}
]
*)



==> Ancillary/Scripts/extrapolDiffErr_fast.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     23927,        616]
NotebookOptionsPosition[     22425,        590]
NotebookOutlinePosition[     22827,        606]
CellTagsIndexPosition[     22784,        603]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global'*\>\"", "]"}]], "Input",
 CellChangeTimes->{3.8241835022990713`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"a6bdb806-3fb8-4a9d-b8a1-93908b045597"],

Cell[BoxData[
 RowBox[{"nameTokenizer", " ", "=", " ", 
  RowBox[{"Function", "[", 
   RowBox[{"x", ",", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "tokenizedString", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tokenizedString", " ", "=", " ", 
        RowBox[{"StringSplit", "[", 
         RowBox[{"x", ",", "\"\<_\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"tokenizedString", "[", 
           RowBox[{"[", 
            RowBox[{"-", "3"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"0.1", "*", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"tokenizedString", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "]"}]}], ",", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"tokenizedString", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.7933312766487417`*^9, 3.793331421283746*^9}, {
  3.793331470540826*^9, 3.7933314935813775`*^9}, {3.7933315460878286`*^9, 
  3.79333165081761*^9}, {3.7933319131625967`*^9, 3.7933319478083115`*^9}, {
  3.793333234145057*^9, 3.7933332459835787`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"71482821-b276-4421-97a1-c00302c83238"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Input", " ", "Filenames", " ", "for", " ", "further", " ", 
    RowBox[{"processing", "!"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dirNames", " ", "=", " ", 
     RowBox[{"FileNames", "[", 
      RowBox[{
      "\"\<*\>\"", ",", 
       "\"\<G:\\\\AnimationStuff\\\\Ancillary\\\\Data\\\\4Fields\\\\constMass\
\\\\Data\\\\\>\"", ",", "1"}], "]"}]}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{
     "Needs", " ", "to", " ", "be", " ", "adjusted", " ", "for", " ", 
      "correct", " ", "file", " ", "path", " ", "to", " ", "directory", " ", 
      "containing", " ", "data", " ", "folders"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"dataNames", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Flatten", "[", "nameTokenizer", "]"}], "[", "#", "]"}], 
          ",", 
          RowBox[{"FileNames", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\"\<axionNumTilt*.txt\>\"", ",", "\"\<axionNum*.txt\>\""}], 
             "}"}], ",", "#"}], "]"}]}], "}"}], "&"}], ",", "dirNames"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"data", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Import", "[", 
             RowBox[{"#", ",", "\"\<CSV\>\""}], "]"}], "&"}], "/@", " ", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], ",", 
       "dataNames"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"data", " ", "=", " ", 
     RowBox[{"ToExpression", "[", "data", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8122974781832075`*^9, 3.812297481906665*^9}, {
  3.8122975317766542`*^9, 3.8122975442877593`*^9}, {3.812297686491331*^9, 
  3.812297686641323*^9}, {3.824182372457077*^9, 3.824182388464053*^9}, {
  3.824183490595111*^9, 3.8241834915798855`*^9}, {3.8378350468923388`*^9, 
  3.837835065242052*^9}, {3.8378351105296035`*^9, 
  3.8378351223394084`*^9}},ExpressionUUID->"9123bff5-a84f-4e72-b301-\
5cb8fe8ae2a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"rescale", " ", "working", " ", "data"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"dataScale", " ", "=", " ", "data"}], ";"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"dataScale", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "1"}], "]"}], 
       "]"}], " ", "=", " ", 
      RowBox[{"0.15", "*", 
       RowBox[{
        RowBox[{"data", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "1"}], "]"}], 
         "]"}], "/", 
        RowBox[{"data", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1", ",", "3"}], "]"}], "]"}]}]}]}], ";"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"dataScale", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], " ", "=", "  ", 
      RowBox[{
       RowBox[{"dataScale", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], "/", "2"}]}], 
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"axionNumData", " ", "=", " ", "dataScale"}], ";"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"axionNumData", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], " ", "=", " ", 
      RowBox[{"Apply", "[", 
       RowBox[{"Plus", ",", 
        RowBox[{"dataScale", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"axionNumData", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "2"}], "]"}], 
       "]"}], "  ", "=", " ", 
      RowBox[{
       RowBox[{"axionNumData", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "2"}], "]"}], 
        "]"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"axionNumData", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "1"}], "]"}],
           "]"}], "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"axionNumData", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "1", ",", "1"}], "]"}], "]"}], "^", "3"}], 
         ")"}]}], "*", 
       RowBox[{"axionNumData", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "1", ",", "3"}], "]"}], "]"}]}]}], ";"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"axionNumData", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "1"}], "]"}], 
       "]"}], " ", "is", " ", 
      RowBox[{"t", "/", "t0"}]}], ",", " ", 
     RowBox[{
     "which", " ", "is", " ", "why", " ", "we", " ", "*", "multiply", "*", 
      " ", "by", " ", "t0", " ", "to", " ", "get", " ", "axionNum", "*", 
      RowBox[{
       RowBox[{"t", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"t0", "*", 
         RowBox[{"L", "^", "3"}]}], ")"}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axionNumData", " ", "=", " ", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"axionNumData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1", ",", "All"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Drop", "[", 
           RowBox[{"#", ",", "0", ",", "0", ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], "&"}], "/@", 
         RowBox[{"axionNumData", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "All"}], 
           "]"}], "]"}]}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.812297991192088*^9, 3.8269551983347816`*^9, {3.826956700636075*^9, 
   3.8269567016674633`*^9}, {3.826956740427451*^9, 3.826956754619588*^9}, {
   3.8378346559201007`*^9, 3.8378347046238356`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"daf35551-941a-47ab-8c56-720826a4c1a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Fit", " ", "trailing", " ", "tail", " ", "BEFORE", " ", "taking", " ", 
    "means"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Trailing", " ", "tail", " ", "power", " ", "is", " ", "6.5"}], 
     " ", "=", " ", 
     RowBox[{"3", " ", "+", " ", 
      RowBox[{"n", "/", "2"}]}]}], ",", " ", 
    RowBox[{"see", " ", "paper"}], ",", " ", 
    RowBox[{"sec", ".", " ", "3.2"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fitData", " ", "=", 
     RowBox[{"Transpose", "[", "  ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"axionNumData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Select", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Function", "[", 
              RowBox[{
               RowBox[{"{", "a", "}"}], ",", 
               RowBox[{"3", ">", 
                RowBox[{"a", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ">", "2.0"}]}], "]"}]}], 
            "]"}], "&"}], ",", 
          RowBox[{"axionNumData", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nlmDataSets", " ", "=", 
     RowBox[{"Transpose", "[", "  ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"fitData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NonlinearModelFit", "[", 
             RowBox[{"#", ",", 
              RowBox[{"A", " ", "+", " ", 
               RowBox[{"g", "*", 
                RowBox[{"x", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "6.5"}], ")"}]}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"A", ",", "g", ",", "c"}], "}"}], ",", "x"}], "]"}], 
            "[", "\"\<BestFit\>\"", "]"}], "&"}], ",", 
          RowBox[{"fitData", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nlmDataErrs", "=", 
     RowBox[{"Transpose", "[", "  ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"fitData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NonlinearModelFit", "[", 
             RowBox[{"#", ",", 
              RowBox[{"A", " ", "+", " ", 
               RowBox[{"g", "*", 
                RowBox[{"x", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "6.5"}], ")"}]}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"A", ",", "g", ",", "c"}], "}"}], ",", "x"}], "]"}], 
            "[", "\"\<ParameterErrors\>\"", "]"}], "&"}], ",", 
          RowBox[{"fitData", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.82695520883578*^9, 3.826955224300452*^9}, {
   3.826955262180046*^9, 3.826955281219427*^9}, {3.826955323549656*^9, 
   3.8269553884221935`*^9}, {3.8269554247986135`*^9, 
   3.8269555445424724`*^9}, {3.826955642505706*^9, 3.8269556767274942`*^9}, {
   3.826955708265663*^9, 3.8269557083678064`*^9}, {3.8269557395225906`*^9, 
   3.8269557415597563`*^9}, {3.826955772112041*^9, 3.8269557944641876`*^9}, {
   3.8269558277076416`*^9, 3.8269558824657564`*^9}, {3.8269563646085844`*^9, 
   3.826956375462633*^9}, {3.8269564245047636`*^9, 3.8269565581477146`*^9}, {
   3.8269565939384594`*^9, 3.826956609644274*^9}, 3.826956654525806*^9, {
   3.8269568087572412`*^9, 3.826956835132476*^9}, 3.8269569444065046`*^9, {
   3.826957118663762*^9, 3.826957163361474*^9}, {3.8269573558754826`*^9, 
   3.826957356872883*^9}, {3.826958252123788*^9, 3.826958253050785*^9}, {
   3.837834714903675*^9, 3.8378347621833067`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"db581cb5-02b1-4896-9b19-d99415c73700"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Extract", " ", "only", " ", "infinite"}], "-", 
    RowBox[{"time", " ", "parameter"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fitExtract", " ", "=", " ", 
     RowBox[{"Transpose", "[", "  ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"nlmDataSets", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"Apply", "[", 
         RowBox[{"Around", ",", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Transpose", "[", "#", "]"}], "&"}], ",", 
            RowBox[{"Transpose", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"nlmDataSets", "[", 
                RowBox[{"[", 
                 RowBox[{"All", ",", "2", ",", "All", ",", "1"}], "]"}], 
                "]"}], ",", 
               RowBox[{"nlmDataErrs", "[", 
                RowBox[{"[", 
                 RowBox[{"All", ",", "2", ",", "All", ",", "1"}], "]"}], 
                "]"}]}], "}"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8269568917964373`*^9, 3.8269569393884983`*^9}, {
  3.8269570883834195`*^9, 3.826957112525649*^9}, {3.8269572732326803`*^9, 
  3.8269573311677456`*^9}, {3.8269574613130264`*^9, 3.8269575411465807`*^9}, {
  3.826963546477023*^9, 3.8269635754213843`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"3733025c-f2f5-46eb-ba2f-b9fddb1683b1"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Take", " ", "correct", " ", "means", " ", "now"}], "*)"}]], "Input",
 CellChangeTimes->{{3.826963810078562*^9, 3.8269638181411395`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"e625d9a2-b4cf-4c46-8ba7-777e9891aa85"],

Cell[BoxData[
 RowBox[{"fitMeans", " ", "=", " ", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"fitExtract", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"MeanAround", "[", 
         RowBox[{"Through", "[", 
          RowBox[{"#", "[", "\"\<Value\>\"", "]"}], "]"}], "]"}], "&"}], "/@",
        " ", 
       RowBox[{"fitExtract", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Around", "[", 
          RowBox[{"0", ",", "#"}], "]"}], "&"}], "/@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", "\"\<Uncertainty\>\"", "]"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"Mean", "/@", 
            RowBox[{"fitExtract", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "2"}], "]"}], "]"}]}], ")"}]}], ")"}]}], 
       ")"}]}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8269638271989098`*^9, 3.8269638829260197`*^9}, 
   3.8269644898301077`*^9, 3.8269658259312105`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"52566ff5-888e-4766-b644-7d06dc833f04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"NOTE", ":", " ", 
      RowBox[{
      "We", " ", "keep", " ", "this", " ", "only", " ", "to", " ", "see", " ",
        "if", " ", "our", " ", "fitting", " ", "errors", " ", "are", " ", 
       "good", " ", "or", " ", "bad"}]}], ",", " ", 
     RowBox[{
      RowBox[{"in", " ", "mean"}], " ", "-", " ", 
      RowBox[{
      "if", " ", "they", " ", "are", " ", "a", " ", "lot", " ", "smaller", 
       " ", "than", " ", 
       RowBox[{"stat", ".", " ", "fluct"}]}]}], ",", " ", 
     RowBox[{
     "then", " ", "could", " ", "not", " ", "bother", " ", "adding", " ", 
      RowBox[{"quadratically", ":"}]}]}], ")"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Mean", "/@", 
   RowBox[{"fitExtract", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "2"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.82696392438398*^9, 3.8269639467428913`*^9}, {
  3.8269639916736155`*^9, 3.826964005230959*^9}, {3.8269643466295977`*^9, 
  3.8269643650590506`*^9}, {3.826964400373235*^9, 3.8269644113551855`*^9}, {
  3.8269644832529106`*^9, 3.8269645498051357`*^9}, {3.8378347874324102`*^9, 
  3.8378347896465034`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"20355b45-8eea-4d08-a9f0-48abd60e0e22"],

Cell[BoxData[{
 RowBox[{"finalNumDens", " ", "=", " ", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"fitMeans", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1", ",", "2"}], "]"}], "]"}], "*", 
      RowBox[{"fitMeans", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1", ",", "3"}], "]"}], "]"}]}], ",", 
     RowBox[{"fitMeans", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1", ",", "2"}], "]"}], "]"}], ",", 
     RowBox[{"fitMeans", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"finalDensPointPlot", " ", "=", 
  RowBox[{"ListPointPlot3D", "[", 
   RowBox[{"finalNumDens", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(m\), \(r\)]\)\!\(\*SubscriptBox[\(t\), \(0\)]\
\)\>\"", ",", "\"\<\!\(\*SubscriptBox[\(m\), \(r\)]\)a\>\"", ",", 
       "\"\<scaled axion density\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"finalNumDens", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Extracted", " ", "axion", " ", "production", " ", "efficiency", " ", 
    "per", " ", "lattice", " ", "configuration"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8269645931990633`*^9, 3.8269646103266306`*^9}, {
  3.8378348307362337`*^9, 3.8378348579515533`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"f4740998-3da7-426a-9003-688411cd2ae2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Now", " ", "to", " ", "do", " ", "the", " ", "extrapolation"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"fitData", " ", "=", " ", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "2"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "[", "\"\<Value\>\"", "]"}]}], 
         "}"}], "]"}], "&"}], ",", "finalNumDens"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"lm3", "=", " ", 
    RowBox[{"LinearModelFit", "[", 
     RowBox[{"fitData", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Mra", "^", "2"}], "/", "MrT0"}], ",", 
        RowBox[{"MrT0", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"MrT0", ",", "Mra"}], "}"}], ",", 
      RowBox[{"Weights", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", "\"\<Uncertainty\>\"", "]"}], "&"}], "/@", 
          RowBox[{"fitMeans", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2"}], "]"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8269646343118773`*^9, 3.826964669423482*^9}, {
  3.826964704217997*^9, 3.826964707462206*^9}, {3.8269647454439754`*^9, 
  3.8269647492065997`*^9}, {3.8269648776353693`*^9, 3.8269648881943216`*^9}, {
  3.8269649652578483`*^9, 3.8269649798579807`*^9}, {3.8269650322131433`*^9, 
  3.82696503757831*^9}, {3.8269700873400135`*^9, 3.8269700875068865`*^9}, {
  3.837834864601574*^9, 3.837834931064407*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"db2b60d7-50d4-4652-8452-4ff4670d5879"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"finalDensPointPlot", ",", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"lm3", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "20", ",", "400"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "1.5`"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Opacity", "[", "0.3", "]"}], "}"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"73164824-1f7a-48c0-870d-1d65956869bf"],

Cell[BoxData[
 RowBox[{"lm3", "[", "\"\<EstimatedVariance\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.827475670889038*^9, 3.827475677303547*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"eebb73f7-0706-41d7-980a-07798e1e3593"]
},
WindowSize->{1264, 933},
WindowMargins->{{Automatic, 94}, {-151, Automatic}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"af5b5f67-09fc-4a88-8923-c189771fd68e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 198, 3, 45, "Input",ExpressionUUID->"a6bdb806-3fb8-4a9d-b8a1-93908b045597"],
Cell[759, 25, 1437, 31, 196, "Input",ExpressionUUID->"71482821-b276-4421-97a1-c00302c83238"],
Cell[2199, 58, 2376, 61, 213, "Input",ExpressionUUID->"9123bff5-a84f-4e72-b301-5cb8fe8ae2a8"],
Cell[4578, 121, 4654, 124, 441, "Input",ExpressionUUID->"daf35551-941a-47ab-8c56-720826a4c1a9"],
Cell[9235, 247, 4373, 108, 157, "Input",ExpressionUUID->"db581cb5-02b1-4896-9b19-d99415c73700"],
Cell[13611, 357, 1580, 38, 104, "Input",ExpressionUUID->"3733025c-f2f5-46eb-ba2f-b9fddb1683b1"],
Cell[15194, 397, 256, 4, 28, "Input",ExpressionUUID->"e625d9a2-b4cf-4c46-8ba7-777e9891aa85"],
Cell[15453, 403, 1259, 35, 101, "Input",ExpressionUUID->"52566ff5-888e-4766-b644-7d06dc833f04"],
Cell[16715, 440, 1276, 29, 83, "Input",ExpressionUUID->"20355b45-8eea-4d08-a9f0-48abd60e0e22"],
Cell[17994, 471, 1637, 41, 140, "Input",ExpressionUUID->"f4740998-3da7-426a-9003-688411cd2ae2"],
Cell[19634, 514, 1970, 51, 122, "Input",ExpressionUUID->"db2b60d7-50d4-4652-8452-4ff4670d5879"],
Cell[21607, 567, 586, 16, 45, "Input",ExpressionUUID->"73164824-1f7a-48c0-870d-1d65956869bf"],
Cell[22196, 585, 225, 3, 28, "Input",ExpressionUUID->"eebb73f7-0706-41d7-980a-07798e1e3593"]
}
]
*)



==> Ancillary/Scripts/extrapolN=3,n=7.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     32753,        816]
NotebookOptionsPosition[     30779,        785]
NotebookOutlinePosition[     31177,        801]
CellTagsIndexPosition[     31134,        798]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{3.8269006607534466`*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"602983f3-6445-4acc-a95a-193acd3f5192"],

Cell[BoxData[
 RowBox[{"nameTokenizer", " ", "=", " ", 
  RowBox[{"Function", "[", 
   RowBox[{"x", ",", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "tokenizedString", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tokenizedString", " ", "=", " ", 
        RowBox[{"StringSplit", "[", 
         RowBox[{"x", ",", "\"\<_\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"tokenizedString", "[", 
           RowBox[{"[", 
            RowBox[{"-", "3"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"0.1", "*", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"tokenizedString", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "]"}]}], ",", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"tokenizedString", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.7933312766487417`*^9, 3.793331421283746*^9}, {
  3.793331470540826*^9, 3.7933314935813775`*^9}, {3.7933315460878286`*^9, 
  3.79333165081761*^9}, {3.7933319131625967`*^9, 3.7933319478083115`*^9}, {
  3.793333234145057*^9, 3.7933332459835787`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"c2e415fe-71a3-4ad8-bde3-aff03080f01b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Input", " ", "Filenames", " ", "for", " ", "further", " ", 
    RowBox[{"processing", "!"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dirNames", " ", "=", " ", 
     RowBox[{"FileNames", "[", 
      RowBox[{
      "\"\<*\>\"", ",", 
       "\"\<G:\\\\AnimationStuff\\\\growingMassEval3\\\\Data\>\"", ",", "1"}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dataNames", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Flatten", "[", "nameTokenizer", "]"}], "[", "#", "]"}], 
          ",", 
          RowBox[{"FileNames", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\"\<axionNumTilt*.txt\>\"", ",", "\"\<axionNum*.txt\>\""}], 
             "}"}], ",", "#"}], "]"}]}], "}"}], "&"}], ",", "dirNames"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"data", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Import", "[", 
             RowBox[{"#", ",", "\"\<CSV\>\""}], "]"}], "&"}], "/@", " ", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], ",", 
       "dataNames"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"data", " ", "=", " ", 
     RowBox[{"ToExpression", "[", "data", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7933301609916534`*^9, 3.793330181286248*^9}, {
   3.7933302304242477`*^9, 3.793330306817973*^9}, {3.79333050463984*^9, 
   3.7933305410961394`*^9}, {3.7933306072971*^9, 3.793330655354206*^9}, {
   3.7933309550029793`*^9, 3.793330997674834*^9}, {3.793331983898984*^9, 
   3.7933320377551613`*^9}, {3.7933320967680025`*^9, 
   3.7933320985480413`*^9}, {3.7933321602801304`*^9, 3.793332240512138*^9}, {
   3.7933322919471025`*^9, 3.7933323021542954`*^9}, 3.793332348675099*^9, {
   3.793332432228315*^9, 3.7933324562291827`*^9}, {3.7933326342335978`*^9, 
   3.793332634849148*^9}, {3.7933326940527925`*^9, 3.7933326975080404`*^9}, {
   3.7933327375712137`*^9, 3.7933328238453174`*^9}, {3.7933329436241803`*^9, 
   3.793333026713776*^9}, {3.793333149823286*^9, 3.7933331813177414`*^9}, 
   3.7933393988429346`*^9, {3.7957748196588216`*^9, 3.795774823101522*^9}, {
   3.795774894949188*^9, 3.795774913262663*^9}, {3.7957750464268208`*^9, 
   3.795775058192628*^9}, {3.7957754453010426`*^9, 3.79577544831237*^9}, {
   3.795781504469853*^9, 3.795781505221528*^9}, {3.7987321866454754`*^9, 
   3.7987321887624764`*^9}, {3.8095201495225334`*^9, 3.809520150500718*^9}, {
   3.819953019092552*^9, 3.8199530406016297`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"7509a28d-4c06-47a2-8bb1-0e07ce1716df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"rescale", " ", "working", " ", "data"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dataScale", " ", "=", " ", "data"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dataScale", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "1"}], "]"}], 
      "]"}], " ", "=", " ", 
     RowBox[{"0.15", "*", 
      RowBox[{
       RowBox[{"data", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "1"}], "]"}], 
        "]"}], "/", 
       RowBox[{"data", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "1", ",", "3"}], "]"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dataScale", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], " ", "=", "  ", 
     RowBox[{
      RowBox[{"dataScale", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], "/", "2"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axionNumData", " ", "=", " ", "dataScale"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"axionNumData", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", 
       RowBox[{"dataScale", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axionNumData", " ", "=", " ", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"axionNumData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1", ",", "All"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Drop", "[", 
           RowBox[{"#", ",", "0", ",", "0", ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], "&"}], "/@", 
         RowBox[{"axionNumData", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "All"}], 
           "]"}], "]"}]}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axionNumDataMean", " ", "=", " ", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"axionNumData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1", ",", "All"}], "]"}], "]"}], ",", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mean", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"axionNumData", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "All"}], 
            "]"}], "]"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"axionNumDataMean", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "2"}], "]"}], "]"}], " ", 
     "=", " ", 
     RowBox[{
      RowBox[{"axionNumDataMean", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2", ",", "All", ",", "2"}], "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{"axionNumDataMean", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "2", ",", "All", ",", "1"}], "]"}], "]"}], "^", 
        "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"axionNumDataMean", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "1", ",", "1"}], "]"}], "]"}], "^", "3"}], 
        ")"}]}], "*", 
      RowBox[{"axionNumDataMean", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1", ",", "3"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.793332708060215*^9, 3.793332761852515*^9}, {
   3.7933332787709293`*^9, 3.7933335177243624`*^9}, {3.7933335817600937`*^9, 
   3.7933337292985854`*^9}, {3.7933337840839386`*^9, 
   3.7933338928881035`*^9}, {3.7933339279519577`*^9, 
   3.7933339531435127`*^9}, {3.793334082883235*^9, 3.7933341356923027`*^9}, {
   3.7933342292481003`*^9, 3.793334250736665*^9}, {3.7933346913139863`*^9, 
   3.7933347057889295`*^9}, {3.7933349577535906`*^9, 
   3.7933350063450265`*^9}, {3.7933352126298523`*^9, 3.793335245559367*^9}, {
   3.7933353387134733`*^9, 3.7933353944589353`*^9}, {3.7933361338296967`*^9, 
   3.7933362082196302`*^9}, {3.7933369339777517`*^9, 
   3.7933369423317184`*^9}, {3.7933370143527417`*^9, 
   3.7933370510257545`*^9}, {3.793337148660188*^9, 3.793337183172904*^9}, {
   3.793337270663211*^9, 3.7933373294654865`*^9}, {3.793337768323428*^9, 
   3.7933377958270845`*^9}, {3.7933382356461086`*^9, 3.79333825833541*^9}, {
   3.793338464196422*^9, 3.793338510752349*^9}, {3.7933385416949925`*^9, 
   3.793338545965314*^9}, {3.7933394345208254`*^9, 3.7933394394332175`*^9}, 
   3.7933396477919025`*^9, {3.793339837045041*^9, 3.793339947802713*^9}, {
   3.7933400077956576`*^9, 3.7933400096963573`*^9}, {3.793340136117591*^9, 
   3.793340137954232*^9}, {3.793340367097416*^9, 3.793340367968194*^9}, {
   3.7933405807036552`*^9, 3.793340643534814*^9}, {3.793340685120922*^9, 
   3.7933407462440767`*^9}, {3.7936174927504015`*^9, 3.793617496700943*^9}, 
   3.79577489086569*^9, 3.7957752845332713`*^9, 3.7957754416660457`*^9, 
   3.7957767978760824`*^9, {3.79873219624886*^9, 3.7987322060408607`*^9}, 
   3.837835284207944*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"af6f5b2a-eb11-40b8-bd9c-fc366220b2fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Code", " ", "for", " ", "Errorbars", " ", "here"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"axionNumDev", " ", "=", " ", "axionNumData"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "This", " ", "scales", " ", "all", " ", "working", " ", "data", " ", 
     "for", " ", "deviations", " ", "VVVV"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"axionNumDev", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "2"}], "]"}], 
      "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"axionNumData", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "2"}], "]"}], 
       "]"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{"axionNumData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "1"}], "]"}], 
         "]"}], "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"axionNumData", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "1", ",", "1"}], "]"}], "]"}], "^", "3"}], 
        ")"}]}], "*", 
      RowBox[{"axionNumData", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1", ",", "3"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"axionNumDev", " ", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "All"}], "]"}], "]"}], "=", 
     " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"StandardDeviation", "[", "#", "]"}], "&"}], ",", 
       RowBox[{"axionNumDev", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2", ",", "All", ",", "All"}], "]"}], "]"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axionNumDev", " ", "=", " ", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"axionNumData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1", ",", "All"}], "]"}], "]"}], ",", 
        RowBox[{"Apply", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mean", "[", 
            RowBox[{"{", "#", "}"}], "]"}], "&"}], ",", 
          RowBox[{"axionNumDev", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "All"}], 
            "]"}], "]"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"axionNumDev", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sampleSize", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{"Length", ",", 
       RowBox[{"dataNames", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2", ",", "All"}], "]"}], "]"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"axionNumDev", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2"}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"axionNumDev", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}], "/", 
      RowBox[{"Sqrt", "[", "sampleSize", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"axionNumDataMean", "\[IndentingNewLine]", "axionNumDev"}], 
    "*)"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.793342705982258*^9, 3.793342758766755*^9}, {
   3.7933428547525787`*^9, 3.7933429070609417`*^9}, {3.7933432703393717`*^9, 
   3.793343281483325*^9}, {3.793343401390092*^9, 3.7933434196624303`*^9}, {
   3.793343478855892*^9, 3.793343502505541*^9}, {3.7933435409779077`*^9, 
   3.793343639084153*^9}, {3.7933437203754387`*^9, 3.7933437427103977`*^9}, 
   3.793343858707447*^9, {3.7933438965232463`*^9, 3.7933439113941655`*^9}, {
   3.7933439965372624`*^9, 3.793344056881363*^9}, {3.7933443098214903`*^9, 
   3.793344370790077*^9}, {3.793344443466012*^9, 3.7933445206108637`*^9}, {
   3.7936152498293014`*^9, 3.793615253020157*^9}, 3.7957752104818907`*^9, 
   3.795775257187316*^9, 3.7957753540439854`*^9, 3.7957754860897393`*^9, {
   3.7987322079288597`*^9, 3.798732212455861*^9}, {3.7987323396763506`*^9, 
   3.7987323422143507`*^9}, {3.8095209079831767`*^9, 
   3.8095209101009893`*^9}, {3.8095209740142765`*^9, 3.809521003222488*^9}, 
   3.8095211515847692`*^9, 3.8095214331732297`*^9, {3.837835291334843*^9, 
   3.8378352939974236`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"8647782b-fd64-4600-8808-1dd17b4fb9cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"elistPlot", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"axionNumDataMean", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2", ",", "All", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"axionNumDataMean", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2", ",", "All", ",", "2"}], "]"}], "]"}], 
            ",", 
            RowBox[{"axionNumDev", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2", ",", "All", ",", "2"}], "]"}], "]"}]}], 
           "}"}], "]"}]}]}], "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "axionNumDataMean", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7933464487763133`*^9, 3.7933465062316775`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"6a21dab1-4008-4869-861a-226b0c7298f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"elistPlot", ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2.0", ",", "2.25", ",", "2.5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10.792", ",", "11.27"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", " ", "\[Rule]", " ", 
     RowBox[{"LineLegend", "[", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{"ToString", ",", 
         RowBox[{"axionNumDataMean", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"LegendMarkerSize", "\[Rule]", "Large"}]}], "]"}]}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7933449094264445`*^9, 3.7933449138023567`*^9}, {
   3.793345008443654*^9, 3.7933450133338985`*^9}, {3.793345049774*^9, 
   3.793345101846547*^9}, {3.793345145361699*^9, 3.793345228753093*^9}, {
   3.79334530101997*^9, 3.7933453751080856`*^9}, {3.793345445831621*^9, 
   3.793345490063748*^9}, {3.7933455341781783`*^9, 3.7933455630820026`*^9}, {
   3.793345596707934*^9, 3.793345631907406*^9}, {3.7933456956543446`*^9, 
   3.793345700796941*^9}, {3.793345732271606*^9, 3.7933457683898773`*^9}, {
   3.793345799216429*^9, 3.7933458094625998`*^9}, {3.793345875883303*^9, 
   3.793345904274186*^9}, {3.793345944749375*^9, 3.7933460277584505`*^9}, {
   3.793346364070298*^9, 3.7933464630230637`*^9}, {3.793346510889842*^9, 
   3.7933465895863743`*^9}, {3.79361779913216*^9, 3.793617827204127*^9}, {
   3.7936178632998066`*^9, 3.7936178716850867`*^9}, {3.793617943704422*^9, 
   3.7936179438065133`*^9}, {3.7946264347251077`*^9, 3.79462647042793*^9}, {
   3.809521661873029*^9, 3.8095216621279936`*^9}, {3.8095217113783226`*^9, 
   3.809521713351107*^9}, 3.8378354651520085`*^9},
 CellLabel->
  "In[112]:=",ExpressionUUID->"ed638745-7490-4b36-8c22-2c8637fda6d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "take", " ", "the", " ", "averages", " ", "across",
     " ", "both", " ", "different", " ", "time"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"axionNumDataMeanBTS", " ", "=", " ", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"axionNumDataMean", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mean", "[", "#", "]"}], "&"}], ",", 
         RowBox[{"axionNumDataMean", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "2", ",", "All", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"axionNumDevBTS", "=", " ", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"axionNumDev", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mean", "[", "#", "]"}], "&"}], ",", 
         RowBox[{"axionNumDev", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "2", ",", "All", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8095218493604684`*^9, 3.809521865208623*^9}, {
  3.809522028955787*^9, 3.8095221304770665`*^9}, {3.809522209287546*^9, 
  3.8095223463372602`*^9}, {3.809522408537771*^9, 3.809522450569742*^9}, {
  3.8095226411101255`*^9, 3.80952267169221*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"a994b84a-52cb-4092-ae7d-102b65bb60c4"],

Cell[BoxData[{
 RowBox[{"elistPlot2", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"axionNumDataMeanBTS", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"Around", "[", 
       RowBox[{
        RowBox[{"axionNumDataMeanBTS", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"axionNumDevBTS", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "axionNumDataMeanBTS", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"elistPlot2", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.809522732605338*^9, 3.8095227379168453`*^9}, {
  3.8095228042402253`*^9, 3.809523039682022*^9}, {3.809523124276721*^9, 
  3.8095232103722525`*^9}, {3.809523459311016*^9, 3.809523525792297*^9}, {
  3.8095235813628836`*^9, 3.80952358956116*^9}, {3.8095236385712*^9, 
  3.8095236926543627`*^9}, {3.8095237265650826`*^9, 3.809523730027692*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"d21ec838-a89a-4f76-9f0d-c5b1cb69fcd8"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"fitMeans", " ", "=", " ", "elistPlot2"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8269695355936775`*^9, 3.826969547125874*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"8f2e18be-427f-455c-b8b5-427f6a078740"],

Cell[BoxData[{
 RowBox[{"finalNumDens", " ", "=", " ", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"fitMeans", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1", ",", "2"}], "]"}], "]"}], "*", 
      RowBox[{"fitMeans", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1", ",", "3"}], "]"}], "]"}]}], ",", 
     RowBox[{"fitMeans", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1", ",", "2"}], "]"}], "]"}], ",", 
     RowBox[{"fitMeans", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"finalDensPointPlot", " ", "=", 
  RowBox[{"ListPointPlot3D", "[", 
   RowBox[{"finalNumDens", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(m\), \(r\)]\)\!\(\*SubscriptBox[\(t\), \(0\)]\
\)\>\"", ",", "\"\<\!\(\*SubscriptBox[\(m\), \(r\)]\)a\>\"", ",", 
       "\"\<scaled axion density\>\""}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8269645931990633`*^9, 3.8269646103266306`*^9}, {
  3.8378354015682354`*^9, 3.8378354031415544`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"f4740998-3da7-426a-9003-688411cd2ae2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Now", " ", "to", " ", "do", " ", "the", " ", "extrapolation"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"fitData", " ", "=", " ", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "2"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "[", "\"\<Value\>\"", "]"}]}], 
         "}"}], "]"}], "&"}], ",", "finalNumDens"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"lm3", "=", " ", 
    RowBox[{"LinearModelFit", "[", 
     RowBox[{"fitData", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Mra", "^", "2"}], "/", "MrT0"}], ",", 
        RowBox[{"MrT0", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"MrT0", ",", "Mra"}], "}"}], ",", 
      RowBox[{"Weights", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", "\"\<Uncertainty\>\"", "]"}], "&"}], "/@", 
          RowBox[{"fitMeans", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2"}], "]"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"lm3", "[", "\"\<ParameterErrors\>\"", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8269646343118773`*^9, 3.826964669423482*^9}, {
   3.826964704217997*^9, 3.826964707462206*^9}, {3.8269647454439754`*^9, 
   3.8269647492065997`*^9}, {3.8269648776353693`*^9, 
   3.8269648881943216`*^9}, {3.8269649652578483`*^9, 
   3.8269649798579807`*^9}, {3.8269650322131433`*^9, 3.82696503757831*^9}, {
   3.826969689748376*^9, 3.8269697164168577`*^9}, {3.826969837956235*^9, 
   3.826969838312353*^9}, 3.8269699084596343`*^9, {3.8274743746476583`*^9, 
   3.8274743755423927`*^9}, {3.827474407400456*^9, 3.827474407526597*^9}, {
   3.837835372690133*^9, 3.837835380070277*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"db2b60d7-50d4-4652-8452-4ff4670d5879"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"finalDensPointPlot", ",", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"lm3", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "20", ",", "400"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "1.5`"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Opacity", "[", "0.3", "]"}], "}"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellLabel->
  "In[123]:=",ExpressionUUID->"73164824-1f7a-48c0-870d-1d65956869bf"],

Cell[BoxData[
 RowBox[{"lm3", "[", "\"\<EstimatedVariance\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.826969813906742*^9, 3.826969825792677*^9}, {
  3.8269698609456186`*^9, 3.8269698636403275`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"08342483-d859-4bc3-8dfd-c5946ab3f30d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"redChiSq", "[", 
    RowBox[{
    "data_List", ",", "fit_FittedModel", ",", "lbound_", ",", "rbound_", ",", 
     "errors_List"}], "]"}], ":=", " ", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "modEval", ",", "locData", ",", "locErrors"}], "}"}], 
     ",", 
     RowBox[{
      RowBox[{"modEval", " ", "=", " ", 
       RowBox[{"Map", "[", 
        RowBox[{"fit", ",", "\[IndentingNewLine]", 
         RowBox[{"data", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"lbound", ";;", "rbound"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"modEval", " ", "=", " ", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Apply", "[", 
           RowBox[{"fit", ",", "#"}], "]"}], "&"}], ",", 
         RowBox[{"data", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"lbound", ";;", "rbound"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", " ", 
      RowBox[{"locData", " ", "=", " ", 
       RowBox[{"data", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"lbound", ";;", "rbound"}], ",", "3"}], "]"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"errors", " ", "\[Equal]", " ", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"locErrors", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{"4.5", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"rbound", "-", "lbound"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"locErrors", " ", "=", " ", 
         RowBox[{"errors", "[", 
          RowBox[{"[", 
           RowBox[{"lbound", ";;", "rbound"}], "]"}], "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"t", " ", "=", " ", 
       RowBox[{"Total", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"locData", "-", "modEval"}], ")"}], "^", "2"}], "/", 
         RowBox[{"locErrors", "^", "2"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Rule", "[", 
        RowBox[{"\"\<chisqr\>\"", ",", 
         RowBox[{"t", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Length", "[", "locData", "]"}], "-", "3"}], ")"}]}]}], 
        "]"}], "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8274733904509645`*^9, 3.82747339680295*^9}, {
  3.8274737528799973`*^9, 3.8274738073008823`*^9}, {3.827474265212962*^9, 
  3.82747429686834*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"68982432-6999-40d9-af49-77b09bc19db9"],

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Apply", "[", 
     RowBox[{"lm3", ",", "#"}], "]"}], "&"}], ",", 
   RowBox[{"fitData", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}]}], "]"}]], "Input",
 CellLabel->
  "In[126]:=",ExpressionUUID->"d4880b3e-6183-4570-8d0e-270e20fcce3f"],

Cell[BoxData[
 RowBox[{"uncerts", " ", "=", " ", 
  RowBox[{"Through", "[", 
   RowBox[{
    RowBox[{"fitMeans", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", 
        RowBox[{"-", "1"}]}], ",", "2"}], "]"}], "]"}], "[", 
    "\"\<Uncertainty\>\"", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8274740144666514`*^9, 3.8274741151376953`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"5c6d46a4-9c7d-42c5-8685-346dc85e681c"],

Cell[BoxData[
 RowBox[{"redChiSq", "[", 
  RowBox[{"fitData", ",", "lm3", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "uncerts"}], "]"}]], "Input",
 CellChangeTimes->{{3.8274740938512793`*^9, 3.827474128466055*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"54439200-ca95-4605-a68c-4b241b3d72a8"]
},
WindowSize->{1904, 982},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bfd6761c-5670-4995-8560-3a72b54d7820"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 3, 45, "Input",ExpressionUUID->"602983f3-6445-4acc-a95a-193acd3f5192"],
Cell[757, 25, 1438, 31, 196, "Input",ExpressionUUID->"c2e415fe-71a3-4ad8-bde3-aff03080f01b"],
Cell[2198, 58, 2999, 67, 194, "Input",ExpressionUUID->"7509a28d-4c06-47a2-8bb1-0e07ce1716df"],
Cell[5200, 127, 6036, 143, 441, "Input",ExpressionUUID->"af6f5b2a-eb11-40b8-bd9c-fc366220b2fb"],
Cell[11239, 272, 4550, 112, 328, "Input",ExpressionUUID->"8647782b-fd64-4600-8808-1dd17b4fb9cc"],
Cell[15792, 386, 1327, 36, 45, "Input",ExpressionUUID->"6a21dab1-4008-4869-861a-226b0c7298f0"],
Cell[17122, 424, 1914, 37, 66, "Input",ExpressionUUID->"ed638745-7490-4b36-8c22-2c8637fda6d2"],
Cell[19039, 463, 1758, 45, 122, "Input",ExpressionUUID->"a994b84a-52cb-4092-ae7d-102b65bb60c4"],
Cell[20800, 510, 1286, 31, 82, "Input",ExpressionUUID->"d21ec838-a89a-4f76-9f0d-c5b1cb69fcd8"],
Cell[22089, 543, 281, 6, 48, "Input",ExpressionUUID->"8f2e18be-427f-455c-b8b5-427f6a078740"],
Cell[22373, 551, 1282, 32, 82, "Input",ExpressionUUID->"f4740998-3da7-426a-9003-688411cd2ae2"],
Cell[23658, 585, 2209, 55, 122, "Input",ExpressionUUID->"db2b60d7-50d4-4652-8452-4ff4670d5879"],
Cell[25870, 642, 590, 17, 45, "Input",ExpressionUUID->"73164824-1f7a-48c0-870d-1d65956869bf"],
Cell[26463, 661, 282, 5, 28, "Input",ExpressionUUID->"08342483-d859-4bc3-8dfd-c5946ab3f30d"],
Cell[26748, 668, 2838, 77, 231, "Input",ExpressionUUID->"68982432-6999-40d9-af49-77b09bc19db9"],
Cell[29589, 747, 435, 14, 45, "Input",ExpressionUUID->"d4880b3e-6183-4570-8d0e-270e20fcce3f"],
Cell[30027, 763, 447, 12, 45, "Input",ExpressionUUID->"5c6d46a4-9c7d-42c5-8685-346dc85e681c"],
Cell[30477, 777, 298, 6, 28, "Input",ExpressionUUID->"54439200-ca95-4605-a68c-4b241b3d72a8"]
}
]
*)



==> Ancillary/Scripts/fig2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18435,        502]
NotebookOptionsPosition[     17596,        483]
NotebookOutlinePosition[     18001,        499]
CellTagsIndexPosition[     17958,        496]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  RowBox[{"Mean", "::", "rectt"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  RowBox[{"Transpose", "::", "nmtx"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  RowBox[{"StandardDeviation", "::", "rectt"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.8269002808169146`*^9, {3.83783681945481*^9, 3.837836862422065*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"849534a2-5db8-4429-af57-ba768b315618"],

Cell[BoxData[
 RowBox[{"nameTokenizer", " ", "=", " ", 
  RowBox[{"Function", "[", 
   RowBox[{"x", ",", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "tokenizedString", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tokenizedString", " ", "=", " ", 
        RowBox[{"StringSplit", "[", 
         RowBox[{"x", ",", "\"\<_\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"tokenizedString", "[", 
           RowBox[{"[", 
            RowBox[{"-", "3"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"0.1", "*", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"tokenizedString", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "]"}]}], ",", " ", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"tokenizedString", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.7933312766487417`*^9, 3.793331421283746*^9}, {
  3.793331470540826*^9, 3.7933314935813775`*^9}, {3.7933315460878286`*^9, 
  3.79333165081761*^9}, {3.7933319131625967`*^9, 3.7933319478083115`*^9}, {
  3.793333234145057*^9, 3.7933332459835787`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"5072ec1f-f8a3-4e3b-b9fd-e2cba60ee680"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Input", " ", "Filenames", " ", "for", " ", "further", " ", 
    RowBox[{"processing", "!"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dirNames", " ", "=", " ", 
     RowBox[{"FileNames", "[", 
      RowBox[{
      "\"\<*\>\"", ",", 
       "\"\<G:\\\\AnimationStuff\\\\constantMassEval3\\\\constantGrowthData\\\
\\\>\"", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dataNames", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Flatten", "[", "nameTokenizer", "]"}], "[", "#", "]"}], 
          ",", 
          RowBox[{"FileNames", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\"\<axionNumTilt*.txt\>\"", ",", "\"\<axionNum*.txt\>\""}], 
             "}"}], ",", "#"}], "]"}]}], "}"}], "&"}], ",", "dirNames"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"data", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Import", "[", 
             RowBox[{"#", ",", "\"\<CSV\>\""}], "]"}], "&"}], "/@", " ", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], ",", 
       "dataNames"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"data", " ", "=", " ", 
     RowBox[{"ToExpression", "[", "data", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8122974781832075`*^9, 3.812297481906665*^9}, {
   3.8122975317766542`*^9, 3.8122975442877593`*^9}, {3.812297686491331*^9, 
   3.812297686641323*^9}, 3.826807004809436*^9, {3.8378359095664616`*^9, 
   3.8378359252198925`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"5203ea35-a4bb-43a2-b605-b115b67b71d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"rescale", " ", "working", " ", "data"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dataScale", " ", "=", " ", "data"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dataScale", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "1"}], "]"}], 
      "]"}], " ", "=", " ", 
     RowBox[{"0.15", "*", 
      RowBox[{
       RowBox[{"data", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "1"}], "]"}], 
        "]"}], "/", 
       RowBox[{"data", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "1", ",", "3"}], "]"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dataScale", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], " ", "=", "  ", 
     RowBox[{
      RowBox[{"dataScale", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], "/", "2"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axionNumData", " ", "=", " ", "dataScale"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"axionNumData", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", 
       RowBox[{"dataScale", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axionNumData", " ", "=", " ", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"axionNumData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1", ",", "All"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Drop", "[", 
           RowBox[{"#", ",", "0", ",", "0", ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], "&"}], "/@", 
         RowBox[{"axionNumData", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "All"}], 
           "]"}], "]"}]}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axionNumDataMean", " ", "=", " ", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"axionNumData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1", ",", "All"}], "]"}], "]"}], ",", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mean", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"axionNumData", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "All"}], 
            "]"}], "]"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"axionNumDataMean", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "2"}], "]"}], "]"}], " ", 
     "=", " ", 
     RowBox[{
      RowBox[{"axionNumDataMean", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2", ",", "All", ",", "2"}], "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{"axionNumDataMean", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "2", ",", "All", ",", "1"}], "]"}], "]"}], "^", 
        "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"axionNumDataMean", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "1", ",", "1"}], "]"}], "]"}], "^", "3"}], 
        ")"}]}], "*", 
      RowBox[{"axionNumDataMean", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1", ",", "3"}], "]"}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{3.812297991192088*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"43afb707-105f-4425-b8d8-c0873b7d3f81"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Code", " ", "for", " ", "Errorbars", " ", "here"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"axionNumDev", " ", "=", " ", "axionNumData"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "This", " ", "scales", " ", "all", " ", "working", " ", "data", " ", 
     "for", " ", "deviations", " ", "VVVV"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"axionNumDev", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "2"}], "]"}], 
      "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"axionNumData", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "2"}], "]"}], 
       "]"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{"axionNumData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "1"}], "]"}], 
         "]"}], "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"axionNumData", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "1", ",", "1"}], "]"}], "]"}], "^", "3"}], 
        ")"}]}], "*", 
      RowBox[{"axionNumData", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1", ",", "3"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"axionNumDev", " ", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2", ",", "All", ",", "All"}], "]"}], "]"}], "=", 
     " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"StandardDeviation", "[", "#", "]"}], "&"}], ",", 
       RowBox[{"axionNumDev", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2", ",", "All", ",", "All"}], "]"}], "]"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axionNumDev", " ", "=", " ", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"axionNumData", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1", ",", "All"}], "]"}], "]"}], ",", 
        RowBox[{"Apply", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mean", "[", 
            RowBox[{"{", "#", "}"}], "]"}], "&"}], ",", 
          RowBox[{"axionNumDev", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2", ",", "All", ",", "All", ",", "All"}], 
            "]"}], "]"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"axionNumDev", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sampleSize", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{"Length", ",", 
       RowBox[{"dataNames", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2", ",", "All"}], "]"}], "]"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"axionNumDev", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2"}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"axionNumDev", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}], "/", 
      RowBox[{"Sqrt", "[", "sampleSize", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"elistPlot", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"axionNumDataMean", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2", ",", "All", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Around", "[", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}], "/@", 
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"axionNumDataMean", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2", ",", "All", ",", "2"}], "]"}], "]"}], 
              ",", 
              RowBox[{"axionNumDev", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2", ",", "All", ",", "2"}], "]"}], "]"}]}],
              "}"}], "]"}]}]}], "}"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "axionNumDataMean", "]"}]}], "}"}]}], "]"}]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8122980031735363`*^9, 3.8122980038057547`*^9}, {
  3.8378366848538237`*^9, 3.837836694126687*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"c53bf5bc-7e1f-4bd2-8abe-b29f4f9b5b19"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"elistPlot", "[", 
      RowBox[{"[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "9"}], "}"}], "]"}], "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "16"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "11.5"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Thick", "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", " ", "Black"}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "12"}], "}"}]}], ",", 
     RowBox[{"IntervalMarkers", "\[Rule]", "\"\<Bars\>\""}], ",", 
     RowBox[{"IntervalMarkersStyle", "\[Rule]", 
      RowBox[{"Thickness", "[", "0.003", "]"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ImageSize", "\[Rule]", " ", 
    RowBox[{"72", "*", "6.5"}]}], ",", 
   RowBox[{"GridLines", " ", "\[Rule]", " ", "Automatic"}], " ", ",", 
   RowBox[{"GridLinesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Gray", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Gray", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\[Tau]/\!\(\*SubscriptBox[\(\[Tau]\), \(*\)]\)\>\"", ",", "14", 
        ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{
        "OverBar", "[", "\"\<\!\(\*SubscriptBox[\(n\), \(ax\)]\)\>\"", "]"}], 
        ",", "14", ",", "Black"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Epilog", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
               "\"\<\!\(\*SubscriptBox[\(m\), \(s\)]\)\!\(\*SubscriptBox[\(\
\[Tau]\), \(*\)]\) = 48\>\"", ",", "12"}], "]"}], ",", 
              RowBox[{"Style", "[", 
               RowBox[{
               "\"\<, \!\(\*SubscriptBox[\(m\), \(s\)]\)a = 1.2\>\"", ",", 
                "12"}], "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
               "\"\<\!\(\*SubscriptBox[\(m\), \(s\)]\)\!\(\*SubscriptBox[\(\
\[Tau]\), \(*\)]\) = 68\>\"", ",", "12"}], "]"}], ",", 
              RowBox[{"Style", "[", 
               RowBox[{
               "\"\<, \!\(\*SubscriptBox[\(m\), \(s\)]\)a = 0.8\>\"", ",", 
                "12"}], "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
               "\"\<\!\(\*SubscriptBox[\(m\), \(s\)]\)\!\(\*SubscriptBox[\(\
\[Tau]\), \(*\)]\) = 100\>\"", ",", "12"}], "]"}], ",", 
              RowBox[{"Style", "[", 
               RowBox[{
               "\"\<, \!\(\*SubscriptBox[\(m\), \(s\)]\)a = 1.0\>\"", ",", 
                "12"}], "]"}]}], "}"}], "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Scaled", "[", 
        RowBox[{"{", 
         RowBox[{"0.63", ",", "0.075"}], "}"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], "}"}]}]}], 
  "]"}]], "Input",
 CellLabel->
  "In[141]:=",ExpressionUUID->"1fb5a0af-ea5f-40d3-9500-34adc0691b8e"]
},
WindowSize->{1280, 941},
WindowMargins->{{Automatic, -1288}, {-219, Automatic}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f8e3409d-5abd-4e51-b64e-d8e4da12a0cb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 531, 11, 156, "Input",ExpressionUUID->"849534a2-5db8-4429-af57-ba768b315618"],
Cell[1092, 33, 1442, 32, 196, "Input",ExpressionUUID->"5072ec1f-f8a3-4e3b-b9fd-e2cba60ee680"],
Cell[2537, 67, 2031, 55, 194, "Input",ExpressionUUID->"5203ea35-a4bb-43a2-b605-b115b67b71d0"],
Cell[4571, 124, 4384, 121, 438, "Input",ExpressionUUID->"43afb707-105f-4425-b8d8-c0873b7d3f81"],
Cell[8958, 247, 4700, 129, 399, "Input",ExpressionUUID->"c53bf5bc-7e1f-4bd2-8abe-b29f4f9b5b19"],
Cell[13661, 378, 3931, 103, 267, "Input",ExpressionUUID->"1fb5a0af-ea5f-40d3-9500-34adc0691b8e"]
}
]
*)

(* End of internal cache information *)



==> Ancillary/Scripts/fig3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     19905,        509]
NotebookOptionsPosition[     18600,        485]
NotebookOutlinePosition[     18998,        501]
CellTagsIndexPosition[     18955,        498]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"kindata2pi", " ", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
    "\"\<G:\\\\AnimationStuff\\\\AxionSpecttra\\\\spectraDataNew\\\\4Fields\\\
\\fast\\\\_2048_10_320\\\\kinSpect2pi.txt\>\"", ",", "\"\<CSV\>\""}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kindata2pi", " ", "=", " ", 
    RowBox[{"kindata2pi", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", 
       RowBox[{"2", ";;"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"potdata2pi", " ", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
    "\"\<G:\\\\AnimationStuff\\\\AxionSpecttra\\\\spectraDataNew\\\\4Fields\\\
\\fast\\\\_2048_10_320\\\\potSpect2pi.txt\>\"", ",", "\"\<CSV\>\""}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"head", " ", "=", " ", 
   RowBox[{"potdata2pi", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"potdata2pi", " ", "=", " ", 
   RowBox[{"potdata2pi", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", 
      RowBox[{"2", ";;"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" "}]}], "Input",
 CellChangeTimes->{{3.8267050772963743`*^9, 3.8267051067055297`*^9}, {
  3.8267081131759133`*^9, 3.826708132318516*^9}, {3.826878808087111*^9, 
  3.826878856701528*^9}, {3.8378374982307563`*^9, 3.8378375094937906`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"5e0f0074-1226-4156-beaa-156758f51326"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"axTotal2pi", " ", "=", " ", 
   RowBox[{"kindata2pi", "+", "potdata2pi"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"axTotalIndexed", " ", "=", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"head", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"axTotal2pi", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/", 
          RowBox[{"2048", "^", "3"}]}], "*", 
         RowBox[{"2.5", "^", "2"}], "*", 
         RowBox[{"320", "/", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"head", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"2.5", " ", "=", " ", 
     RowBox[{
      RowBox[{"t", "/", "t"}], "*"}]}], " ", ";", " ", 
    RowBox[{
    "320", " ", "is", " ", "t", " ", "so", " ", "this", " ", "is", " ", "the",
      " ", "right", " ", "scaling", " ", "the", " ", "extra", " ", "1", " ", 
     "half", " ", "for", " ", "totaling"}]}], 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.826705126856*^9, 3.826705136193204*^9}, {
  3.826705202929987*^9, 3.826705258708354*^9}, {3.82670529371241*^9, 
  3.826705309475833*^9}, {3.826705351564003*^9, 3.826705372294014*^9}, {
  3.8267058044661927`*^9, 3.8267058070072203`*^9}, {3.8267066040890923`*^9, 
  3.8267066084800887`*^9}, {3.8267070645506487`*^9, 3.8267070659640694`*^9}, {
  3.8268781146655965`*^9, 3.826878118591496*^9}, {3.826878408059148*^9, 
  3.826878409322689*^9}, {3.8268785824993057`*^9, 3.826878607354747*^9}, {
  3.826878833454459*^9, 3.8268788425964203`*^9}, {3.8378375129342403`*^9, 
  3.837837514082974*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"74127c5d-92ce-4920-96f7-fb2f55102ff7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"doing", " ", "it", " ", "on", " ", 
    RowBox[{"NLM", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fitData1", " ", "=", " ", "axTotalIndexed"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ms", " ", "=", " ", "1.0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tStar", " ", "=", " ", "320"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numBins", " ", "=", " ", 
     RowBox[{"head", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"start", " ", "=", " ", "0.05"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stop", "=", " ", "0.4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"startNum", " ", "=", " ", 
     RowBox[{"Floor", "[", 
      RowBox[{"numBins", " ", "*", " ", 
       RowBox[{"(", 
        RowBox[{"start", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], "*", "Pi"}], ")"}]}], ")"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stopNum", " ", "=", "  ", 
     RowBox[{"Floor", "[", 
      RowBox[{"numBins", " ", "*", " ", 
       RowBox[{"(", 
        RowBox[{"stop", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], "*", "Pi"}], ")"}]}], ")"}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{"powerFit", " ", "=", " ", 
    RowBox[{"NonlinearModelFit", "[", 
     RowBox[{
      RowBox[{"fitData1", "[", 
       RowBox[{"[", 
        RowBox[{"startNum", ";;", "stopNum"}], "]"}], "]"}], ",", 
      RowBox[{"A", "*", 
       RowBox[{
        RowBox[{"(", "x", ")"}], "^", "b"}]}], " ", ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "b"}], "}"}], ",", "x"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8267054082846746`*^9, 3.8267054813479905`*^9}, {
  3.8267056108230376`*^9, 3.826705783553463*^9}, {3.82670586564216*^9, 
  3.8267058717705984`*^9}, {3.8267073409033613`*^9, 3.8267073493913956`*^9}, {
  3.8267074027844334`*^9, 3.826707475984264*^9}, {3.8267081631849227`*^9, 
  3.8267081657917795`*^9}, {3.826708198345042*^9, 3.8267082339515123`*^9}, {
  3.8267083173310146`*^9, 3.8267083174562197`*^9}, {3.8267088439669895`*^9, 
  3.826708862046669*^9}, {3.82670907938559*^9, 3.826709079519638*^9}, {
  3.8267106069041204`*^9, 3.8267106271675224`*^9}, {3.8268781597939987`*^9, 
  3.8268781599519978`*^9}, {3.8378375311992235`*^9, 3.837837531485853*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"fa0919bd-f4f9-4cff-a1fe-29bd7d502d3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Easier", " ", "fitting", " ", "using", " ", "linear", " ", "model", " ", 
    "on", " ", "logged", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"linFitData", " ", "=", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"fitData1", "[", 
       RowBox[{"[", 
        RowBox[{"startNum", ";;", "stopNum"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"linFit", " ", "=", " ", 
    RowBox[{"LinearModelFit", "[", 
     RowBox[{"linFitData", ",", "x", ",", "x", ",", 
      RowBox[{"Weights", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Exp", "[", "#", "]"}]}], "&"}], ")"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.826705875001234*^9, 3.8267059664330826`*^9}, {
   3.8267061213160553`*^9, 3.8267061243493476`*^9}, 3.8267082430982256`*^9, {
   3.8267089553280573`*^9, 3.8267089845746336`*^9}, {3.8267090152487664`*^9, 
   3.826709049608144*^9}, {3.82670910154611*^9, 3.8267091017277327`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"f0d89ac2-65ff-4fcc-a2c8-dbc0d3b32ac3"],

Cell[BoxData[{
 RowBox[{"linPlot", " ", "=", " ", 
  RowBox[{"LogLogPlot", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"linFit", "[", 
      RowBox[{"Log", "[", "x", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0.02", ",", "0.7"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Orange", ",", 
       RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nLinPlot", " ", "=", " ", 
  RowBox[{"LogLogPlot", "[", 
   RowBox[{
    RowBox[{"powerFit", "[", "x", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0.02", ",", "0.7"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Purple", ",", 
       RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"axLPlot", " ", "=", " ", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{"axTotalIndexed", ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"\"\<k*a\>\"", ",", "\"\<non-normalised nax\>\""}], "}"}]}], 
    ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[FilledCircle]\>\"", ",", "Medium"}], "}"}]}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"start", ",", 
           RowBox[{"{", 
            RowBox[{"Thick", ",", "Black"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"stop", ",", 
           RowBox[{"{", 
            RowBox[{"Thick", ",", "Black"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "6"}], "}"}], ",", "Automatic"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.826706256510193*^9, 3.8267062998123064`*^9}, {
   3.826706356198152*^9, 3.8267063574767294`*^9}, {3.8267063880069933`*^9, 
   3.826706390381051*^9}, {3.8267064604871893`*^9, 3.8267064705582633`*^9}, {
   3.82670650176635*^9, 3.8267065046625004`*^9}, {3.8267065756331253`*^9, 
   3.8267065794563265`*^9}, {3.826706663217144*^9, 3.826706672040077*^9}, {
   3.82670676706697*^9, 3.8267067938689103`*^9}, {3.826706840411416*^9, 
   3.826706874328205*^9}, 3.8267069087661285`*^9, {3.826707038813244*^9, 
   3.8267070389723563`*^9}, {3.826707070333356*^9, 3.826707078477271*^9}, {
   3.8267072702006416`*^9, 3.8267073097465734`*^9}, {3.826707774461538*^9, 
   3.826707818160059*^9}, {3.8267082568497314`*^9, 3.8267082649603167`*^9}, {
   3.8267092306503773`*^9, 3.826709295846261*^9}, {3.8268769019594955`*^9, 
   3.8268769238944635`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"7c24935e-337a-4b2e-b79f-4255d45f004a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8267092660092664`*^9, 3.826709266012265*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"755dc78f-eefb-45bf-bd2d-61c6a534ee1a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8267092670202785`*^9, 3.826709267022278*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"0fa30556-cca9-4a3b-ac0d-bd57a6a17fcc"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"axLPlot", ",", "linPlot", ",", "nLinPlot", ",", 
   RowBox[{"FontSize", "\[Rule]", " ", "16"}], ",", " ", 
   RowBox[{"AxesStyle", "\[Rule]", " ", "Large"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", " ", "1300"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"linFit", "[", "\"\<ParameterTable\>\"", "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.7", ",", "0.1"}], "}"}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", "\t\t", 
      RowBox[{"Inset", "[", 
       RowBox[{"Orange", ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.55", ",", "0.1"}], "}"}], "]"}]}], "]"}], ",", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"powerFit", "[", "\"\<ParameterTable\>\"", "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.7", ",", "0.2"}], "}"}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", "\t\t", 
      RowBox[{"Inset", "[", 
       RowBox[{"Purple", ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.55", ",", "0.2"}], "}"}], "]"}]}], "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8267063928220973`*^9, 3.8267064655762577`*^9}, {
  3.8267065076179876`*^9, 3.826706557375244*^9}, {3.82670674038807*^9, 
  3.826706745936938*^9}, {3.826706875939584*^9, 3.8267069107969027`*^9}, {
  3.826706943372797*^9, 3.82670703577939*^9}, {3.8267071213896184`*^9, 
  3.826707172632293*^9}, {3.8267072101370983`*^9, 3.826707231406128*^9}, {
  3.826709302475626*^9, 3.8267093107940817`*^9}, {3.826709401933317*^9, 
  3.8267095194601398`*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"9dab5478-40ae-49f8-aaec-cb4c03902c3e"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{"axTotalIndexed", ",", 
     RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<k\[CenterDot]a\>\"", ",", "14", ",", "Black"}], "]"}], 
        ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{
          "OverBar", "[", "\"\<\!\(\*SubscriptBox[\(n\), \(ax\)]\)\>\"", 
           "]"}], ",", "14", ",", "Black"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"start", ",", 
            RowBox[{"Directive", "[", 
             RowBox[{"Thick", ",", "Red", ",", "Dashed"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"stop", ",", 
            RowBox[{"Directive", "[", 
             RowBox[{"Thick", ",", "Red", ",", "Dashed"}], "]"}]}], "}"}]}], 
         "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "6"}], "}"}], ",", "Automatic"}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", " ", "Black"}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "12"}], "}"}]}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[FilledCircle]\>\"", ",", "5"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"powerFit", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.02", ",", "0.7"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", "Thick", ",", "Dashed"}], "}"}]}]}], "]"}], ",",
    "\[IndentingNewLine]", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"10", "^", "5"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sign", "[", 
         RowBox[{"x", "-", "start"}], "]"}], "+", "1", "+", 
        RowBox[{"10", "^", 
         RowBox[{"-", "25"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.001", ",", "6"}], "}"}], ",", 
     RowBox[{"ExclusionsStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Red", ",", "Dashed"}], "]"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"10", "^", "5"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sign", "[", 
         RowBox[{"x", "-", "stop"}], "]"}], "+", "1", "+", 
        RowBox[{"10", "^", 
         RowBox[{"-", "25"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.001", ",", "6"}], "}"}], ",", 
     RowBox[{"ExclusionsStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Red", ",", "Dashed"}], "]"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"FontSize", "\[Rule]", " ", "16"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", " ", 
    RowBox[{"72", "*", "4.5"}]}], ",", 
   RowBox[{"GridLines", " ", "\[Rule]", " ", "Automatic"}], " ", ",", 
   RowBox[{"GridLinesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Gray", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Gray", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "2"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Power law fit\>\"", ",", "12"}], "]"}], "}"}]}], 
        "]"}], ",", 
       RowBox[{"Scaled", "[", 
        RowBox[{"{", 
         RowBox[{"0.6", ",", "0.095"}], "}"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQrcC1vude0xvHoo1tfSC695DANRAt6yBzHUTHvDCw
Nmh+43jJNwJM+0gccQTRSSsynUD0x8jp7mDxyr9JIJqtTyMdRO+QbwLTCpa+
zSCa+7pXN4g+fGXmJBB9rWfnFBD9kGX+HBAtNn3XXBDNsvr8chD9yvX/VhCt
cSHtFIi+UXD+EohW1jx9D0RvKHR+BKIFrnVKGALpok4tdRCt/L7bCETL/ZoM
prlO37YA0Zu2lrmA6Dn+7h4g2if4OJi+srzeF0RrsfMFgehVy28VgmhhuXtg
mjeSsQ5EO6/72wyi/3s9bAfRJUpCHSB6T2VsL4hWCXg1FUSr9vyfCaIPsWXO
AcsfEVwI5kuJgGkAIx2yLQ==
  "],
 CellLabel->
  "In[187]:=",ExpressionUUID->"999181a3-362e-454f-8fe8-4368299e6e66"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"powerFit", "[", "\"\<BestFit\>\"", "]"}], "/.", 
  RowBox[{
  "x", "\[Rule]", " ", "\"\<(k\[CenterDot]a)\>\""}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"powerFit", "[", "\"\<ParameterTable\>\"", "]"}], "/.", 
  RowBox[{"x", "\[Rule]", " ", "\"\<(k\[CenterDot]a)\>\""}]}]}], "Input",
 CellChangeTimes->{{3.8268778991422653`*^9, 3.8268779215092993`*^9}, {
  3.8268779528695087`*^9, 3.826877975309419*^9}, {3.826878890262655*^9, 
  3.8268788975013423`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"bd62df4e-5cac-4efb-aae3-e6ef4e698c35"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"PlotMarkers", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{"\"\<\[FilledCircle]\>\"", ",", "Tiny"}], "}"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8268794863321915`*^9, 3.826879488635667*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"fc39e2bf-3b30-4a11-bfb1-928ce5876dff"]
},
WindowSize->{1904, 982},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"caaeb91b-4323-4bb4-b1d9-9a43a0ce4464"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1484, 38, 179, "Input",ExpressionUUID->"5e0f0074-1226-4156-beaa-156758f51326"],
Cell[2045, 60, 1971, 47, 85, "Input",ExpressionUUID->"74127c5d-92ce-4920-96f7-fb2f55102ff7"],
Cell[4019, 109, 2578, 62, 252, "Input",ExpressionUUID->"fa0919bd-f4f9-4cff-a1fe-29bd7d502d3b"],
Cell[6600, 173, 1153, 28, 101, "Input",ExpressionUUID->"f0d89ac2-65ff-4fcc-a2c8-dbc0d3b32ac3"],
Cell[7756, 203, 2848, 68, 119, "Input",ExpressionUUID->"7c24935e-337a-4b2e-b79f-4255d45f004a"],
Cell[10607, 273, 177, 3, 28, "Input",ExpressionUUID->"755dc78f-eefb-45bf-bd2d-61c6a534ee1a"],
Cell[10787, 278, 177, 3, 28, "Input",ExpressionUUID->"0fa30556-cca9-4a3b-ac0d-bd57a6a17fcc"],
Cell[10967, 283, 1853, 42, 156, "Input",ExpressionUUID->"9dab5478-40ae-49f8-aaec-cb4c03902c3e"],
Cell[12823, 327, 4869, 132, 267, "Input",ExpressionUUID->"999181a3-362e-454f-8fe8-4368299e6e66"],
Cell[17695, 461, 580, 12, 48, "Input",ExpressionUUID->"bd62df4e-5cac-4efb-aae3-e6ef4e698c35"],
Cell[18278, 475, 318, 8, 28, "Input",ExpressionUUID->"fc39e2bf-3b30-4a11-bfb1-928ce5876dff"]
}
]
*)


